Federated Few-Shot Learning for Mobile NLP

Natural language processing (NLP) sees rich mobile applications. To support various language understanding tasks, a foundation NLP model is often fine-tuned in a federated, privacy-preserving setting (FL). This process currently relies on at least hundreds of thousands of labeled training samples from mobile clients; yet mobile users often lack willingness or knowledge to label their data. Such an inadequacy of data labels is known as a few-shot scenario; it becomes the key blocker for mobile NLP applications. For the first time, this work investigates federated NLP in the few-shot scenario (FedFSL). By retrofitting algorithmic advances of pseudo labeling and prompt learning, we first establish a training pipeline that delivers competitive accuracy when only 0.05% (fewer than 100) of the training data is labeled and the remaining is unlabeled. To instantiate the workflow, we further present a system FeS, addressing the high execution cost with novel designs. (1) Curriculum pacing, which injects pseudo labels to the training workflow at a rate commensurate to the learning progress; (2) Representational diversity, a mechanism for selecting the most learnable data, only for which pseudo labels will be generated; (3) Co-planning of a model's training depth and layer capacity. Together, these designs reduce the training delay, client energy, and network traffic by up to 46.0$\times$, 41.2$\times$ and 3000.0$\times$, respectively. Through algorithm/system co-design, FFNLP demonstrates that FL can apply to challenging settings where most training samples are unlabeled.

==> figs/script/numbers.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "agnews\n",
      "t1 13.847667407172326\n",
      "t2 1.2105263157894737\n",
      "t3 3.466045272969374\n",
      "mnli\n",
      "t1 20.58569753810082\n",
      "t2 1.2712369597615498\n",
      "t3 2.5665544675642598\n",
      "yahoo\n",
      "t1 8.03809523809524\n",
      "t2 3.480662983425414\n",
      "t3 1.6380090497737556\n",
      "yelp-full\n",
      "t1 62.320855614973254\n",
      "t2 1.7683215130023642\n",
      "t3 2.858108108108108\n"
     ]
    }
   ],
   "source": [
    "# ablation\n",
    "ablation = {'agnews': np.array([43634.0, 3151.0, 2603.0, 751.0]) / 3600, 'mnli': np.array([87798.0, 4265.0, 3355.0, 1307.2]) / 3600, 'yahoo': np.array([10128.0, 1260.0, 362.0, 221.0]) / 3600, 'yelp-full': np.array([23308.0, 374.0, 211.5, 74.0]) / 3600}\n",
    "\n",
    "for dataset in ablation:\n",
    "    print(dataset)\n",
    "    print(\"t1\", ablation[dataset][0] / ablation[dataset][1])\n",
    "    print(\"t2\", ablation[dataset][1] / ablation[dataset][2])\n",
    "    print(\"t3\", ablation[dataset][2] / ablation[dataset][3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/pet/__init__.py <==
from pet.modeling import *


==> figs/script/pet/ipet.py <==
# annotate according to classes
from typing import List, Dict
from pet.utils import InputExample, LogitsList, eq_div, softmax
import numpy as np
import os
import logging
import random
import ast
from copy import deepcopy

debug = False

process_id = os.getpid()
logging.getLogger().setLevel(logging.INFO)
logging.basicConfig(level=logging.INFO,
                        format=str(
                            process_id) + ' - %(asctime)s %(filename)s[line:%(lineno)d] %(levelname)s %(message)s',
                        datefmt='%a, %d %b %Y %H:%M:%S')

def merge_logits_lists(logits_lists: List[LogitsList], reduction: str = 'mean') -> LogitsList:
    """
    Merge a list of :class:`LogitsList` objects.

    :param logits_lists: the lists to merge
    :param reduction: the strategy for merging logits, either 'mean' or 'wmean'. For 'mean', all models contribute
           equally, for 'wmean', each model's contribution is proportional to its accuracy on the training set before
           training.
    :return: the merged list
    """

    assert len(set(len(ll.logits) for ll in logits_lists)) == 1
    logits = np.array([ll.logits for ll in logits_lists])
    weights = np.array([ll.score for ll in logits_lists])

    if reduction == 'mean':
        logits = np.mean(logits, axis=0).tolist()
    elif reduction == 'wmean':
        logits = np.average(logits, axis=0, weights=weights).tolist()
    else:
        raise ValueError("Reduction strategy '{}' not implemented".format(reduction))

    return LogitsList(score=-1, logits=logits)

                                   
def generate_fedipet_train_sets(train_data: List[InputExample], unlabeled_data: List[InputExample], labels: List[str],
                             logits_dir: str, output_dir: str, reduction: str, num_new_examples: int,
                             logits_percentage: float, n_most_likely: int = -1, seed: int = 42, aggregated: bool = True, pattern: int = None):
    """
    Generate training sets for the next generation of iPET models.

    :param train_data: the training examples
    :param unlabeled_data: the unlabeled examples
    :param labels: the list of all possible labels
    :param logits_dir: the directory that contains the predictions of all models in the current generation for the
           unlabeled data.
    :param output_dir: the output directory
    :param reduction: the strategy for merging logits, either 'mean' or 'wmean'. For 'mean', all models contribute
           equally, for 'wmean', each model's contribution is proportional to its accuracy on the training set before
           training.
    :param num_new_examples: the number of new examples to create
    :param logits_percentage: the percentage of models to use for annotating training sets for the next generation
    :param n_most_likely: If >0, in the first generation the n_most_likely examples per label are chosen even
                              if their predicted label is different
    :param seed: the random seed to use
    """
    subdirs = next(os.walk(logits_dir))[1]

    if not os.path.exists(output_dir):
        os.makedirs(output_dir)

    logging.info("Found the following {} subdirectories: {}".format(len(subdirs), subdirs))

    if train_data:
        train_examples_per_label = [sum(1 for ex in train_data if ex.label == label) for label in labels]
        multiplier = num_new_examples / len(train_data)
        examples_per_label = [int(epl * multiplier) for epl in train_examples_per_label]
        logging.info(f"Example distribution in the original dataset: {train_examples_per_label}")
    else:
        examples_per_label = eq_div(num_new_examples, len(labels))

    
    logging.info(f"Target distribution for the new dataset: {examples_per_label}")


    for example in unlabeled_data:
        example.label, example.logits = None, None

    logits_lists = {}

    rng = random.Random(seed)
    rng_np = np.random.RandomState(seed)
    
    for subdir in subdirs:
        if pattern:
            s = f'client0-p{pattern}'
        else:
            s = 'client0-p0'
        if aggregated:
            if subdir != s:
                # print(subdir,' ','no aggregated data')
                continue
        # print(subdir,' ','has aggregated data')
        results_file = os.path.join(logits_dir, subdir, 'results.txt')
        logits_file = os.path.join(logits_dir, subdir, 'logits.txt')
        logits = []

        if not os.path.exists(logits_file) :
            logging.warning(f"Skipping subdir '{subdir}' because 'logits.txt' not found")
            continue

        if not os.path.exists(results_file) :
            logging.warning(f"Setting reduction as mean because 'results.txt' not found")
            result_train = 1


        if reduction == 'mean':
            result_train = 1
        else:
            with open(results_file, 'r') as fh:
                results = ast.literal_eval(fh.read())
                result_train = results['train_set_before_training']

        with open(logits_file, 'r') as fh:
            for line in fh.read().splitlines():
                example_logits = [float(x) for x in line.split()]
                logits.append(example_logits)

        logging.info("File {}: Score = {}, #Logits = {}, #Labels = {}".format(
            results_file, result_train, len(logits), len(logits[0])))

        loglist = LogitsList(score=result_train, logits=logits)
        logits_lists[subdir] = loglist


    other_logits_lists = [ll for sd, ll in logits_lists.items()]
    subdir_train_set = generate_ipet_train_set(
        other_logits_lists, labels=labels, original_data=unlabeled_data, examples_per_label=examples_per_label,
        logits_percentage=logits_percentage, reduction=reduction, n_most_likely=n_most_likely, rng=rng,
        rng_np=rng_np, num_new_examples = num_new_examples
    )

    InputExample.save_examples(subdir_train_set,
                                os.path.join(output_dir, 'train.bin'))
    logging.info(f'Save data with soft label to {output_dir}')

def generate_ipet_train_set(logits_lists: List[LogitsList], labels: List[str], original_data: List[InputExample],
                            examples_per_label: List[int], logits_percentage: float, reduction: str = 'mean',
                            n_most_likely: int = -1, rng=None, rng_np=None, aggregated: bool = True, num_new_examples: int = 1) -> List[InputExample]:
    """
    Generate a single training set for the next generation of iPET models.

    :param logits_lists: predictions from the previous generation of models
    :param labels: all task labels
    :param original_data: the original training data corresponding to the logits_lists
    :param examples_per_label: the number of examples per label to create
    :param logits_percentage: the percentage of models/logits to choose
    :param reduction: the reduction strategy ('wmean' or 'mean')
    :param n_most_likely: if >0, for each label the n_most_likely examples with the highest logits are chosen
    :param rng: the random number generator to use for non-numpy operations
    :param rng_np: the random number generator to use for numpy operations
    :return: a list of input examples that serves as training set for the next generation
    """
    # logging.info(logits_lists)
    assert len(set(len(ll.logits) for ll in logits_lists)) == 1

    # n_most_likely = 100

    if not rng:
        rng = random.Random()
    if not rng_np:
        rng_np = np.random.RandomState()

    if aggregated:
        num_logits_lists = 1
    else:
        num_logits_lists = round(len(logits_lists) * logits_percentage) 
    logits_lists = rng.sample(logits_lists, k=num_logits_lists)
    logits = np.array([ll.logits for ll in logits_lists])
    weights = np.array([ll.score for ll in logits_lists])

    if reduction == 'mean':
        logits = np.mean(logits, axis=0)
        logits = softmax(logits, axis=1).tolist()
    elif reduction == 'wmean':
        logits = np.average(logits, axis=0, weights=weights)
        logits = softmax(logits, axis=1).tolist()
    else:
        raise ValueError("Reduction strategy '{}' not implemented".format(reduction))

    assert len(logits) == len(original_data)

    for lgs, example in zip(logits, original_data):
        example.logits = lgs
        example.label = labels[np.argmax(example.logits).item()]

    test_set = []

    for idx, label in enumerate(labels):

        if n_most_likely <= 0:
            examples = [ex for ex in original_data if ex.label == label]
            logging.info("There are {} examples for label {}".format(len(examples), label))
            if len(examples) > 0:
                while len(examples) < examples_per_label[idx]:
                    # upsample examples if there are too few
                    examples.extend(ex for ex in original_data if ex.label == label)
            else:
                 examples_per_label[idx] = 0
        else:
            examples = [(ex.logits[idx], ex_idx, ex) for ex_idx, ex in enumerate(original_data)]
            examples.sort(reverse=True)
            examples = [ex for score, ex_idx, ex in examples[:n_most_likely]]
            examples = [deepcopy(ex) for ex in examples]
            for example in examples:
                example.logits = [example.logits[idx]]
                example.label = label

        label_examples = _draw_examples_by_label_probability(
            examples=examples, num_examples=examples_per_label[idx], rng=rng_np)
        test_set.extend(label_examples)
        
    logging.info(f"final examples_per_label: {examples_per_label}")

    return test_set


def _draw_examples_by_label_probability(examples: List[InputExample], num_examples: int, rng) -> List[InputExample]:
    if len(examples) > 0:
        label_probabilities = [max(example.logits) for example in examples]
        # logging.info(f'Label_probabilities NAN is {np.isnan(label_probabilities)}')
        # label_probabilities[np.isnan(label_probabilities)] = np.mean(label_probabilities)
        sum_label_probabilities = sum(label_probabilities)
        label_probabilities = [p / sum_label_probabilities for p in label_probabilities]
        logging.info(len(examples))
        return rng.choice(examples, size=num_examples, replace=False, p=label_probabilities).tolist()
        # return rng.choice(examples, size=num_examples, replace=False).tolist() # do not choose those high probabilities.
    else:
        logging.info("This client has 0 examples to draw. Funtion _draw_examples_by_label_probability is passed.")
        return []

==> figs/script/pet/modeling.py <==
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


'''
Original modeling. CPU intensive task. But accuracy is good enough tested by preliminary experiments.
'''
import ast
from enum import Flag
import json
import os
import random
import statistics
from abc import ABC
from collections import defaultdict

from this import s
from typing import List, Dict

import numpy as np
from sklearn import ensemble
import torch
from sklearn.metrics import f1_score
from transformers.data.metrics import simple_accuracy

from pet.utils import InputExample, exact_match, save_logits, save_predictions, LogitsList, set_seed, calculate_mean_max_logits
from pet.wrapper import TransformerModelWrapper, SEQUENCE_CLASSIFIER_WRAPPER, WrapperConfig
from pet.ipet import *

import transformers
transformers.logging.set_verbosity_error()

import gc

# from fed.model import *
# from fed.augment import *
# from fed.utils import *
# from fed.bitfit import *
# from fed.selective_annotating import *

import logging
process_id = os.getpid()
logging.getLogger().setLevel(logging.INFO)
logging.basicConfig(level=logging.INFO,
                        format=str(
                            process_id) + ' - %(asctime)s %(filename)s[line:%(lineno)d] %(levelname)s %(message)s',
                        datefmt='%a, %d %b %Y %H:%M:%S')

debug = False
eval_step = 1
merge_eval = True
correct_label = False
check_eval = False
staleness = True # whether train on the same clients inferred in this round. Staleness paves the way for asynchronous/pipeline
vote_k_check = True
random_filter = False
select = 'vote' # 'vote' or 'sort'
bitfit_training = False
augment = 'fixed' # 'curriculum' or 'fixed'
# conver_point = 10
# aug_data_point = 100
# vanilla = False # whether fed vanilla is on, fed vanilla means no augmentation, but is fed, means using ft instead of pl to train local model, and aggregate the model via fedavg
# aggregated = True # 是否将10个client训练出来的模型fedavg一下，只infer一次;后面的两个函数里也要改一下
# augmentation = False # 如果不开augmentation，那每个client只能依靠自己的数据来进行训练，而且也不会用到unlabeled data (origin), fed is off
# fed = False

class PetConfig(ABC):
    """Abstract class for a PET configuration that can be saved to and loaded from a json file."""

    def __repr__(self):
        return repr(self.__dict__)

    def save(self, path: str):
        """Save this config to a file."""
        with open(path, 'w', encoding='utf8') as fh:
            json.dump(self.__dict__, fh)

    @classmethod
    def load(cls, path: str):
        """Load a config from a file."""
        cfg = cls.__new__(cls)
        with open(path, 'r', encoding='utf8') as fh:
            cfg.__dict__ = json.load(fh)
        return cfg


class TrainConfig(PetConfig):
    """Configuration for training a model."""

    def __init__(self, device: str = None, per_gpu_train_batch_size: int = 8, per_gpu_unlabeled_batch_size: int = 8,
                 n_gpu: int = 1, num_train_epochs: int = 3, max_steps: int = -1, gradient_accumulation_steps: int = 1,
                 weight_decay: float = 0.0, learning_rate: float = 5e-5, adam_epsilon: float = 1e-8,
                 warmup_steps: int = 0, max_grad_norm: float = 1, lm_training: bool = False, use_logits: bool = False,
                 alpha: float = 0.9999, temperature: float = 1):
        """
        Create a new training config.

        :param device: the device to use ('cpu' or 'gpu')
        :param per_gpu_train_batch_size: the number of labeled training examples per batch and gpu
        :param per_gpu_unlabeled_batch_size: the number of unlabeled examples per batch and gpu
        :param n_gpu: the number of gpus to use
        :param num_train_epochs: the number of epochs to train for
        :param max_steps: the maximum number of steps to train for (overrides ``num_train_epochs``)
        :param gradient_accumulation_steps: the number of steps to accumulate gradients for before performing an update
        :param weight_decay: the weight decay to use
        :param learning_rate: the maximum learning rate to use
        :param adam_epsilon: the epsilon value for Adam
        :param warmup_steps: the number of warmup steps to perform before reaching the maximum learning rate
        :param max_grad_norm: the maximum norm for the gradient
        :param lm_training: whether to perform auxiliary language modeling (only for MLMs)
        :param use_logits: whether to use each training example's logits instead of its label (used for distillation)
        :param alpha: the alpha parameter for auxiliary language modeling
        :param temperature: the temperature for distillation
        """
        self.device = device
        self.per_gpu_train_batch_size = per_gpu_train_batch_size
        self.per_gpu_unlabeled_batch_size = per_gpu_unlabeled_batch_size
        self.n_gpu = n_gpu
        self.num_train_epochs = num_train_epochs
        self.max_steps = max_steps
        self.gradient_accumulation_steps = gradient_accumulation_steps
        self.weight_decay = weight_decay
        self.learning_rate = learning_rate
        self.adam_epsilon = adam_epsilon
        self.warmup_steps = warmup_steps
        self.max_grad_norm = max_grad_norm
        self.lm_training = lm_training
        self.use_logits = use_logits
        self.alpha = alpha
        self.temperature = temperature


class EvalConfig(PetConfig):
    """Configuration for evaluating a model."""

    def __init__(self, device: str = None, n_gpu: int = 1, per_gpu_eval_batch_size: int = 8,
                 metrics: List[str] = None, decoding_strategy: str = 'default', priming: bool = False):
        """
        Create a new evaluation config.

        :param device: the device to use ('cpu' or 'gpu')
        :param n_gpu: the number of gpus to use
        :param per_gpu_eval_batch_size: the number of evaluation examples per batch and gpu
        :param metrics: the evaluation metrics to use (default: accuracy only)
        :param decoding_strategy: the decoding strategy for PET with multiple masks ('default', 'ltr', or 'parallel')
        :param priming: whether to use priming
        """
        self.device = device
        self.n_gpu = n_gpu
        self.per_gpu_eval_batch_size = per_gpu_eval_batch_size
        self.metrics = metrics
        self.decoding_strategy = decoding_strategy
        self.priming = priming


class IPetConfig(PetConfig):
    """Configuration for iterative PET training."""

    def __init__(self, generations: int = 3, logits_percentage: float = 0.25, scale_factor: float = 5,
                 n_most_likely: int = -1):
        """
        Create a new iPET config.

        :param generations: the number of generations to train
        :param logits_percentage: the percentage of models to use for annotating training sets for the next generation
        :param scale_factor: the factor by which the training set is increased for each generation
        :param n_most_likely: If >0, in the first generation the n_most_likely examples per label are chosen even
                              if their predicted label is different
        """
        self.generations = generations
        self.logits_percentage = logits_percentage
        self.scale_factor = scale_factor
        self.n_most_likely = n_most_likely


def init_model(config: WrapperConfig) -> TransformerModelWrapper:
    """Initialize a new model from the given config."""
    assert config.pattern_id is not None, 'A pattern_id must be set for initializing a new PET model'
    model = TransformerModelWrapper(config)
    return model


def train_fedpet(ensemble_model_config: WrapperConfig, ensemble_train_config: TrainConfig,
               ensemble_eval_config: EvalConfig, ipet_config: IPetConfig, final_model_config: WrapperConfig,
               final_train_config: TrainConfig, final_eval_config: EvalConfig, pattern_ids: List[int], output_dir: str,
               ensemble_repetitions: int = 3, final_repetitions: int = 1, reduction: str = 'wmean',
               train_data: List[InputExample] = None, unlabeled_data: List[InputExample] = None,
               eval_data: List[InputExample] = None, do_train: bool = True, do_eval: bool = True, seed: int = 42, aggregated: bool = True,
               augmentation: bool = True, fed: bool = True, vanilla: bool = True, beta: int = None, client_num_in_total: int = None, check_data: List[InputExample] = None, all_client_num_in_total: int = None, labeled_idx: List[int] = None, aug_data_point: int = 100, conver_point: int = 0, limit: int = 0, num_clients_infer: int = 5, infer_freq: int = 1, args = None):
    """
    Train and evaluate a new fed PET model for a given task.

    :param ensemble_model_config: the model configuration for each model corresponding to an individual PVP
    :param ensemble_train_config: the training configuration for each model corresponding to an individual PVP
    :param ensemble_eval_config: the evaluation configuration for each model corresponding to an individual PVP
    :param ipet_config: the iPET training configuration
    :param final_model_config: the model configuration for the final distilled sequence classifier
    :param final_train_config: the training configuration for the final distilled sequence classifier
    :param final_eval_config: the evaluation configuration for the final distilled sequence classifier
    :param pattern_ids: the ids of all PVPs to use
    :param output_dir: the output directory
    :param ensemble_repetitions: the number of training repetitions for each model corresponding to an individual PVP
    :param final_repetitions: the number of training repetitions for the final distilled sequence classifier
    :param reduction: the reduction strategy for merging predictions, either 'mean' or 'wmean'
    :param train_data: the training examples to use
    :param unlabeled_data: the unlabeled examples to use
    :param eval_data: the evaluation examples to use
    :param do_train: whether to perform training
    :param do_eval: whether to perform evaluation
    :param seed: the random seed to use
    """

    train_data_all = train_data
    # logging.info(train_data_all)
    unlabeled_data_all = unlabeled_data
    eval_data_all = eval_data
    
    train_data_sperate, unlabeled_data_seperate, eval_data_seperate = find_labeled(labeled_idx, train_data_all, unlabeled_data_all, eval_data_all)

    # Calculate the samples numbers of all clients involved in training
    sample_num_list = np.array([])
    for client in range(client_num_in_total):
        sample_num_list = np.append(sample_num_list, len(train_data_sperate[client]))
    logging.info("All clients: sample_num_list is {}".format(sample_num_list))

    for gen in range(ipet_config.generations): # debug mode: start from 2nd iteration; defalut is 0
        delete_cache(gen, output_dir)
        logging.info(f"Start generation {gen}.")
        # get the sample num list of the last iteration for fedavg aggregation
        # those train_data_seperate will be different in the second round, and thus leading to null error
        

        # Data augmentation
        sample_num_list = []
        infer_sample_num_list = []
        if augmentation:
            if gen > 0:
                # client selection
                train_data_sperate, unlabeled_data_seperate, eval_data_seperate, curr_sample_num_list, client_indexes, num_clients = client_selection(gen, augmentation, train_data_all, unlabeled_data_all, eval_data_all, train_data_sperate, unlabeled_data_seperate, eval_data_seperate, all_client_num_in_total, client_num_in_total, labeled_idx, conver_point, num_clients_infer)

            else: 
                train_data_sperate, unlabeled_data_seperate, eval_data_seperate, sample_num_list, client_indexes, num_clients = client_selection(gen, augmentation, train_data_all, unlabeled_data_all, eval_data_all, train_data_sperate, unlabeled_data_seperate, eval_data_seperate, all_client_num_in_total, client_num_in_total, labeled_idx, conver_point)

            logging.info(f"Infer. Gen{gen}: client_indexes is {client_indexes}, Labeled idx is {labeled_idx}")  

            for client in range(num_clients):
                for pattern_id in pattern_ids:
                    client_idx = client_indexes[client]
                    
                    if gen > conver_point and augmentation: 
                        train_data = np.array(train_data_sperate[client]).tolist()
                        unlabeled_data = np.array(unlabeled_data_seperate[client]).tolist()
                        eval_data = np.array(eval_data_seperate[client]).tolist()
                    else: # within conver_point and without augmentation, train_data_seperate will be fixed forever, and the client list is fixed, so it performs poor. We rearrange them as the client_idx mannually.
                        train_data = np.array(train_data_sperate[client_idx]).tolist()
                        unlabeled_data = np.array(unlabeled_data_seperate[client_idx]).tolist()
                        eval_data = np.array(eval_data_seperate[client_idx]).tolist()

                    logging.info(f"Client {client_idx}: len of train set: {len(train_data)}")

                    if gen > 0 and augmentation and pattern_id == pattern_ids[0] and gen % infer_freq == 0: # 是否利用unlabeled data, 只用第一个pattern训练出来的模型来增强，其他的用来验证
                        
                        # select the unlabeled data for inference by voting_k
                        # forked from https://github.com/HKUNLP/icl-selective-annotation

                        if augment == "curriculum":
                            augmented_point = min(int(len(unlabeled_data) * aug_data_point / 100 * gen/infer_freq), len(unlabeled_data))
                        else :
                            augmented_point = min(aug_data_point, len(unlabeled_data))
                        unlabeled_data_normal = [deepcopy(d) for d in unlabeled_data]
                        if random_filter:
                            select_num = int(len(unlabeled_data) * args.vote_k) if args.vote_k <= 1 else augmented_point
                            logging.info(f"Random filter the unlabeled data, select_num is {select_num}.")
                            np.random.seed(seed)
                            unlabeled_data = np.random.choice(unlabeled_data, select_num).tolist()
                            augmented_point = min(int(len(unlabeled_data) * aug_data_point / 100 * gen/infer_freq), len(unlabeled_data)) if args.vote_k <= 1 else augmented_point
                        elif args.vote_k > 0:
                            task_name = args.task_name
                            select_num = int(len(unlabeled_data) * args.vote_k) if args.vote_k <= 1 else augmented_point
                            logging.info(f"Client {client_idx}: len of unlabeled set: {len(unlabeled_data)}, select_num is {select_num}")

                            # sorted by the similarity&representive of unlabeled data themselves
                            if select == 'vote':
                                logging.info("Select via voting.")
                                unlabeled_data = select_by_voting(unlabeled_data,select_num, os.path.join(output_dir, f'g-1', f'client{client_idx}'), task_name)
                            elif select == 'sort':
                            # sorted by the similarity of labeled data
                                logging.info("Select via sorting.")
                                ipet_data_dir = os.path.join(output_dir, f'g-1', f'client{client_idx}', 'this-gen-train-data')
                                if not os.path.exists(ipet_data_dir):
                                    logging.info(f"Client {client_idx} has no ipet data.")
                                    ipet_data_dir = None
                                if ipet_data_dir:
                                    p = os.path.join(ipet_data_dir, 'train.bin')
                                    ipet_data = InputExample.load_examples(p)
                                    sample_num_list.append(original_data_size + ipet_data_size)
                                train_data_and_ipet_data = train_data + ipet_data if ipet_data_dir else train_data
                                unlabeled_data = select_by_sorting(train_data_and_ipet_data, unlabeled_data, select_num, task_name)

                            augmented_point = min(int(len(unlabeled_data) * aug_data_point / 100 * gen/infer_freq), len(unlabeled_data)) if args.vote_k <= 1 else augmented_point # if vote_k > 1, it means merely select those data to infer that could be selected for training.
                        else:
                            logging.info("Vote k filter is not activated.")
                        
                        models_path = []
                        aggregated_model_path_aug = os.path.join(output_dir, f'g{gen-1}',f'aggregated-p{pattern_id}')
                        
                        logging.info(f"Client {client_idx}: aggregated_model_path_aug is {aggregated_model_path_aug}")
                        wrapper = TransformerModelWrapper.from_pretrained(aggregated_model_path_aug)
                        
                        logging.info(f"Gen {gen}: Client {client_idx} will annotate {augmented_point} data.")
                        if len(unlabeled_data) > 0 and len(train_data) < augmented_point:
                            if args.vote_k > 0 and vote_k_check:
                                results = evaluate(wrapper, unlabeled_data_normal, ensemble_eval_config, label_list = ensemble_model_config.label_list)
                                logits = results['logits']
                                
                                logits_path = os.path.join(output_dir, f'g{gen-1}', f'client0-p{pattern_id}')
                                if not os.path.exists(logits_path):
                                    os.makedirs(logits_path)
                                save_logits(os.path.join(logits_path, 'logits.txt'), logits)
                                logging.info(f"Normal ipet selection results. Client {client_idx}: mean(max(logits)): {calculate_mean_max_logits(logits)}")

                                num_new_examples = augmented_point  - len(train_data)
                
                                generate_fedipet_train_sets(train_data=unlabeled_data_normal, unlabeled_data=unlabeled_data_normal,
                                                    labels=ensemble_model_config.label_list, logits_dir=os.path.join(output_dir, f'g{gen-1}'),
                                                    output_dir=os.path.join(output_dir, f'g-1', f'client{client_idx}', 'this-gen-train-data'), reduction=reduction,
                                                    num_new_examples=num_new_examples, logits_percentage=ipet_config.logits_percentage,
                                                    n_most_likely=ipet_config.n_most_likely if gen == 0 else -1, seed=seed, aggregated=aggregated, pattern=pattern_id)
                                p = os.path.join(output_dir, f'g-1', f'client{client_idx}', 'this-gen-train-data', 'train.bin')
                                ipet_train_data = InputExample.load_examples(p)
                                logging.info("Normal ipet selection results. (All unlabeled data is for inference)")
                                for ipet_train_example in ipet_train_data:
                                    uid = ipet_train_example.guid
                                    logging.info(f"Data {uid}'s logit is {ipet_train_example.logits}") 

                            results = evaluate(wrapper, unlabeled_data, ensemble_eval_config, label_list = ensemble_model_config.label_list)
                            logits = results['logits']
                            infer_sample_num_list.append(len(unlabeled_data))
                            
                            logits_path = os.path.join(output_dir, f'g{gen-1}', f'client0-p{pattern_id}')
                            if not os.path.exists(logits_path):
                                os.makedirs(logits_path)
                            save_logits(os.path.join(logits_path, 'logits.txt'), logits)

                            logging.info(f"Vote k selection results. Client {client_idx}: mean(max(logits)): {calculate_mean_max_logits(logits)}")
                            del wrapper
                            gc.collect()

                            num_new_examples = augmented_point  - len(train_data)

                            generate_fedipet_train_sets(train_data=unlabeled_data, unlabeled_data=unlabeled_data,
                                                labels=ensemble_model_config.label_list, logits_dir=os.path.join(output_dir, f'g{gen-1}'),
                                                output_dir=os.path.join(output_dir, f'g-1', f'client{client_idx}', 'this-gen-train-data'), reduction=reduction,
                                                num_new_examples=num_new_examples, logits_percentage=ipet_config.logits_percentage,
                                                n_most_likely=ipet_config.n_most_likely if gen == 0 else -1, seed=seed, aggregated=aggregated, pattern=pattern_id)
                            p = os.path.join(output_dir, f'g-1', f'client{client_idx}', 'this-gen-train-data', 'train.bin')
                            ipet_train_data = InputExample.load_examples(p)

                            if args.vote_k > 0 and vote_k_check:
                                logging.info("Vote k selection results. (Only part of unlabeled data is for inference)")
                                for ipet_train_example in ipet_train_data:
                                    uid = ipet_train_example.guid
                                    logging.info(f"Data {uid}'s logit is {ipet_train_example.logits}")

                            if client_idx not in labeled_idx and len(ipet_train_data) > 0:
                                # an int will be transferred to float after appending to a null list of numpy
                                labeled_idx = labeled_idx.tolist()
                                labeled_idx.append(client_idx)
                                labeled_idx = np.array(labeled_idx, dtype=int)

        if staleness or not augmentation:
            train_data_sperate, unlabeled_data_seperate, eval_data_seperate, curr_sample_num_list, client_indexes, num_clients = train_client_selection(gen, augmentation, train_data_all, unlabeled_data_all, eval_data_all, train_data_sperate, unlabeled_data_seperate, eval_data_seperate, all_client_num_in_total, client_num_in_total, labeled_idx, conver_point)
        

        logging.info(f"Train. Gen{gen}: client_indexes is {client_indexes}, Labeled idx is {labeled_idx}")   
            
        # Prompt local training
        sample_num_list = []
        for client in range(num_clients):
            for pattern_id in pattern_ids:
                client_idx = client_indexes[client]
                gen_output_dir_pattern = os.path.join(output_dir, f'g{gen}', f'client{client}-p{pattern_id}')
                
                train_data = np.array(train_data_sperate[client]).tolist()
                unlabeled_data = np.array(unlabeled_data_seperate[client]).tolist()
                eval_data = np.array(eval_data_seperate[client]).tolist()

                logging.info(f"Client {client_idx}: len of train set: {len(train_data)}")
                     
                # Step 2: Train an ensemble of models corresponding to individual clients (pattern = 1)
                
                ipet_data_dir = os.path.join(output_dir, f'g-1', f'client{client_idx}', 'this-gen-train-data')
                if not os.path.exists(ipet_data_dir):
                    logging.info(f"Client {client_idx} has no ipet data.")
                    ipet_data_dir = None

                if pattern_id == pattern_ids[0]: # only count for once
                    original_data_size = len(train_data)
                    ipet_data_size = 0
                    if ipet_data_dir:
                        p = os.path.join(ipet_data_dir, 'train.bin')
                        ipet_data_size = len(InputExample.load_examples(p))
                    sample_num_list.append(original_data_size + ipet_data_size)
                
                aggregated_model_path_pattern = None
                if gen > 0 and len(sample_num_list) > 0:
                    aggregated_model_path_pattern = f"{aggregated_model_path}-p{pattern_id}"

                train_pet_ensemble(ensemble_model_config, ensemble_train_config, ensemble_eval_config, pattern_id,
                                gen_output_dir_pattern, ipet_data_dir=ipet_data_dir,
                                repetitions=ensemble_repetitions, train_data=train_data, unlabeled_data=unlabeled_data,
                                eval_data=eval_data, do_train=do_train, do_eval=do_eval, save_unlabeled_logits=augmentation, aggregated_model_path = aggregated_model_path_pattern, check_data=check_data, limit=limit) 
        
        logging.info("The current generation of Gen{}: sample_num_list is {}".format(gen, sample_num_list))

        # Model aggregation
        aggregated_model_path = os.path.join(output_dir, f'g{gen}',f'aggregated')
        if len(sample_num_list) > 0: # Compatible for zero-shot learning
            for pattern_id in pattern_ids:
                models_path = []
                aggregated_model_path_pattern = f"{aggregated_model_path}-p{pattern_id}"
                for i in range(num_clients):
                    if i == len(sample_num_list):
                        break
                    
                    pattern_iter_input_dir = os.path.join(output_dir, f'g{gen}',f'client{i}-p{pattern_id}')
                    models_path.append(pattern_iter_input_dir)
                    if debug:
                        logging.info(f"{pattern_iter_input_dir} is going to be aggregated with weight count {sample_num_list[i]}.")

                fl_model = aggregate(models_path=models_path, sample_num_list=sample_num_list)
                wrapper = init_model(ensemble_model_config)
                wrapper.model = fl_model
                if debug:
                    logging.info("Saving aggregated trained model at {}".format(aggregated_model_path_pattern))
                wrapper.save(aggregated_model_path_pattern) 
        else:
            for pattern_id in pattern_ids:
                models_path = []
                aggregated_model_path_pattern = f"{aggregated_model_path}-p{pattern_id}"
                wrapper = init_model(ensemble_model_config)
                logging.info("Zero-shot: saving origin pretrained model at {}".format(aggregated_model_path_pattern))
                wrapper.save(aggregated_model_path_pattern) 

        logging.info("------INFO------")
        logging.info(f'Gen {gen}:  labeled_idx = {labeled_idx}, len(labeled_idx) = {len(labeled_idx)}')
        logging.info(f"Gen {gen}:  train data = {sample_num_list}")
        logging.info(f"Gen {gen}:  infer data = {infer_sample_num_list}")

        if do_eval:
            if eval_step > 1: # Only eval when gen = 0, 10, 20... per 10 gens
                if gen % eval_step == 0:
                    eval_result = []
                    if merge_eval:
                        eval_data_all_merged = np.concatenate(np.array(eval_data_all))
                        eval_result.append(evaluate(wrapper, eval_data_all_merged, ensemble_eval_config, label_list = ensemble_model_config.label_list)['scores']['acc'])
                    else:
                        for i in range(all_client_num_in_total): # eval aggregated performance on all eval set
                            eval_result.append(evaluate(wrapper, eval_data_all[i], ensemble_eval_config, label_list = ensemble_model_config.label_list)['scores']['acc'])
                            logging.info("Gen {}: Client {} eval acc is: {}".format(gen, i, eval_result[-1]))
                    

                    if debug:
                        logging.info("All clients' eval performance results is:")
                        logging.info(eval_result)

                    logging.info('Acc iter is {}. Gen {} aggregated model performance is: {}'.format(gen, gen // eval_step, np.mean(np.array(eval_result))))
            
            else:# Normal
                eval_result = []
                if merge_eval:
                    eval_data_all_merged = np.concatenate(np.array(eval_data_all))
                    eval_result.append(evaluate(wrapper, eval_data_all_merged, ensemble_eval_config, label_list = ensemble_model_config.label_list)['scores']['acc'])
                    # logging.info("Gen {}: Client {} eval acc is: {}".format(gen-1, i, eval_result[-1]))
                else:
                    for i in range(all_client_num_in_total): # eval aggregated performance on all eval set
                        eval_result.append(evaluate(wrapper, eval_data_all[i], ensemble_eval_config, label_list = ensemble_model_config.label_list)['scores']['acc'])
                        logging.info("Gen {}: Client {} eval acc is: {}".format(gen, i, eval_result[-1]))

                if debug:
                    logging.info("All clients' eval performance results is:")
                    logging.info(eval_result)

                logging.info('Gen {} aggregated model performance is: {}'.format(gen, np.mean(np.array(eval_result))))
            
            del wrapper
            gc.collect()

        

def train_pet_ensemble(model_config: WrapperConfig, train_config: TrainConfig, eval_config: EvalConfig,
                       pattern_ids: List[int], output_dir: str, ipet_data_dir: str = None, repetitions: int = 3,
                       train_data: List[InputExample] = None, unlabeled_data: List[InputExample] = None,
                       eval_data: List[InputExample] = None, do_train: bool = True, do_eval: bool = True,
                       save_unlabeled_logits: bool = False, seed: int = 42, aggregated_model_path: str = None, last_iteration_model_path: str = None, check_data: List[InputExample] = None, limit: int = 0):
    """
    Train and evaluate an ensemble of PET models without knowledge distillation.

    :param model_config: the model configuration to use
    :param train_config: the training configuration to use
    :param eval_config: the evaluation configuration to use
    :param pattern_ids: the ids of all PVPs to use
    :param output_dir: the output directory
    :param ipet_data_dir: optional directory containing additional training data for iPET
    :param repetitions: the number of training repetitions
    :param train_data: the training examples to use
    :param unlabeled_data: the unlabeled examples to use
    :param eval_data: the evaluation examples to use
    :param do_train: whether to perform training
    :param do_eval: whether to perform evaluation
    :param save_unlabeled_logits: whether logits for unlabeled examples should be saved in a file ``logits.txt``. This
           is required for both iPET and knowledge distillation.
    :param seed: the random seed to use
    """

    results = defaultdict(lambda: defaultdict(list))
    set_seed(seed)

    for iteration in range(repetitions):

        model_config.pattern_id = pattern_ids
        results_dict = {}

        pattern_iter_output_dir = f"{output_dir}"

        if not os.path.exists(pattern_iter_output_dir):
            os.makedirs(pattern_iter_output_dir)

        wrapper = None

        # Training
        if do_train:

            wrapper = init_model(model_config)
            
            # Using the previous aggregated model
            if aggregated_model_path:
                logging.info("Loading previous aggregated trained model from {}".format(aggregated_model_path))
                wrapper = TransformerModelWrapper.from_pretrained(aggregated_model_path)
            
            # Using the previous private model for each client seperatedly.
            if last_iteration_model_path:
                logging.info("Loading previous private trained model in last iteration for each client seperatedly from {}.".format(last_iteration_model_path))
                wrapper = TransformerModelWrapper.from_pretrained(last_iteration_model_path)

            if ipet_data_dir:
                p = os.path.join(ipet_data_dir, 'train.bin')
                if os.path.exists(p):
                    ipet_train_data = InputExample.load_examples(p)
                else:
                    ipet_train_data = None
                logging.info(f"Evaluating soft label on {ipet_data_dir}")

                # vanilla annotating
                if check_eval:
                    ipet_train_data = eval_softlabel(ipet_train_data, check_data, replace=correct_label, limit=limit)
                else:
                    logging.info("Not using check data for annotating.")
            else:
                ipet_train_data = None

            results_dict.update(train_single_model(wrapper, train_data, train_config, eval_config,
                                                    ipet_train_data=ipet_train_data,
                                                    unlabeled_data=unlabeled_data, eval_data = eval_data))

            with open(os.path.join(pattern_iter_output_dir, 'results.txt'), 'w') as fh:
                fh.write(str(results_dict))

            logging.info("Saving trained model at {}".format(pattern_iter_output_dir))
            wrapper.save(pattern_iter_output_dir)
            train_config.save(os.path.join(pattern_iter_output_dir, 'train_config.json'))
            eval_config.save(os.path.join(pattern_iter_output_dir, 'eval_config.json'))
            logging.info("Saving complete")

            # if save_unlabeled_logits:
            #     logits = evaluate(wrapper, unlabeled_data, eval_config)['logits']
            #     save_logits(os.path.join(pattern_iter_output_dir, 'logits.txt'), logits)

            if not do_eval:
                wrapper.model = None
                wrapper = None
                torch.cuda.empty_cache()

        # Evaluation
        if do_eval:
            logging.info("Starting evaluation...")
            if not wrapper:
                logging.info("Loading from pattern_iter_output_dir")
                wrapper = TransformerModelWrapper.from_pretrained(pattern_iter_output_dir)

            eval_result = evaluate(wrapper, eval_data, eval_config, priming_data=train_data)

            save_predictions(os.path.join(pattern_iter_output_dir, 'predictions.jsonl'), wrapper, eval_result)
            save_logits(os.path.join(pattern_iter_output_dir, 'eval_logits.txt'), eval_result['logits'])

            scores = eval_result['scores']

            if debug:
                logging.info("--- RESULT (pattern_id={}, iteration={}) ---".format(pattern_ids, iteration))
                logging.info(f"Eval results on this client's local data: f{scores}")
                # logging.info(pattern_iter_output_dir)

            results_dict['test_set_after_training'] = scores
            with open(os.path.join(pattern_iter_output_dir, 'results.json'), 'w') as fh:
                json.dump(results_dict, fh)

            # for metric, value in scores.items():
            #     results[metric][pattern_ids].append(value)

            wrapper.model = None
            wrapper = None
            torch.cuda.empty_cache()

    # if do_eval:
    #     logging.info("=== OVERALL RESULTS ===")
    #     _write_results(os.path.join(output_dir, 'result_test.txt'), results)
    # else:
    #     logging.info("=== ENSEMBLE TRAINING COMPLETE ===")


def train_single_model(model: TransformerModelWrapper, train_data: List[InputExample], config: TrainConfig,
                       eval_config: EvalConfig = None, ipet_train_data: List[InputExample] = None,
                       unlabeled_data: List[InputExample] = None, return_train_set_results: bool = True, eval_data: List[InputExample] = None):
    """
    Train a single model.

    :param model: the model to train
    :param train_data: the training examples to use
    :param config: the training config
    :param eval_config: the evaluation config
    :param ipet_train_data: an optional list of iPET training examples to use
    :param unlabeled_data: an optional list of unlabeled examples to use
    :param return_train_set_results: whether results on the train set before and after training should be computed and
           returned
    :return: a dictionary containing the global step, average loss and (optionally) results on the train set
    """

    device = torch.device(config.device if config.device else "cuda" if torch.cuda.is_available() else "cpu")
    if not ipet_train_data:
        ipet_train_data = []

    results_dict = {}

    model.model.to(device)
    
    if debug:
        # debug mode, evaluate the val set, default is train_data
        results_dict['train_set_before_training'] = evaluate(model, eval_data, eval_config)['scores']['acc']

        
        logging.info('init acc: val acc before training is {}'.format(results_dict['train_set_before_training']))

        logging.info("--------------------------------------------")
        logging.info("train_data is:")
        logging.info(train_data)

        logging.info("--------------------------------------------")
        logging.info("ipet_train_data is:")
        logging.info(ipet_train_data)

    all_train_data = train_data + ipet_train_data

    logging.info('len of all_train_data: {}'.format(len(all_train_data)))

    if not all_train_data and not config.use_logits:
        logging.warning('Training method was called without training examples')
    else:
        if bitfit_training:
            model = deactivate_relevant_gradients(model)
        global_step, tr_loss = model.train(
            all_train_data, device,
            per_gpu_train_batch_size=config.per_gpu_train_batch_size,
            per_gpu_unlabeled_batch_size=config.per_gpu_unlabeled_batch_size,
            n_gpu=config.n_gpu,
            num_train_epochs=config.num_train_epochs,
            max_steps=config.max_steps,
            gradient_accumulation_steps=config.gradient_accumulation_steps,
            weight_decay=config.weight_decay,
            learning_rate=config.learning_rate,
            adam_epsilon=config.adam_epsilon,
            warmup_steps=config.warmup_steps,
            max_grad_norm=config.max_grad_norm,
            unlabeled_data=unlabeled_data if config.lm_training or config.use_logits else None,
            lm_training=config.lm_training,
            use_logits=config.use_logits,
            alpha=config.alpha,
            temperature=config.temperature,
            task_eval_data=eval_data
        )
        results_dict['global_step'] = global_step
        results_dict['average_loss'] = tr_loss

    # if train_data and return_train_set_results:
    #     results_dict['train_set_after_training'] = evaluate(model, eval_data, eval_config)['scores']['acc']

    return results_dict


def evaluate(model: TransformerModelWrapper, eval_data: List[InputExample], config: EvalConfig,
             priming_data: List[InputExample] = None, label_list: List[InputExample] = None) -> Dict:
    """
    Evaluate a model.

    :param model: the model to evaluate
    :param eval_data: the examples for evaluation
    :param config: the evaluation config
    :param priming_data: an optional list of priming data to use
    :return: a dictionary containing the model's logits, predictions and (if any metrics are given) scores
    """

    if config.priming:
        for example in eval_data:
            example.meta['priming_data'] = priming_data
    
    metrics = config.metrics if config.metrics else ['acc']
    device = torch.device(config.device if config.device else "cuda" if torch.cuda.is_available() else "cpu")

    model.model.to(device)
    results = model.eval(eval_data, device, per_gpu_eval_batch_size=config.per_gpu_eval_batch_size,
                         n_gpu=config.n_gpu, decoding_strategy=config.decoding_strategy, priming=config.priming)

    predictions = np.argmax(results['logits'], axis=1)
    scores = {}

    if label_list and debug:
        get_prediction_accuracy_distribution(predictions, results['labels'], label_list)

    for metric in metrics:
        if metric == 'acc':
            scores[metric] = simple_accuracy(predictions, results['labels'])
        elif metric == 'f1':
            scores[metric] = f1_score(results['labels'], predictions)
        elif metric == 'f1-macro':
            scores[metric] = f1_score(results['labels'], predictions, average='macro')
        elif metric == 'em':
            scores[metric] = exact_match(predictions, results['labels'], results['question_ids'])
        else:
            raise ValueError(f"Metric '{metric}' not implemented")

    results['scores'] = scores
    results['predictions'] = predictions
    return results


def merge_logits(logits_dir: str, output_file: str, reduction: str):
    """
    Merge the logits predicted for unlabeled examples by multiple models.

    :param logits_dir: a directory for which each sub-directory corresponds to a pretrained model and contains
           both a file ``results.txt`` containing that model's results on the training set and a file ``logits.txt``
           containing that model's predictions for the unlabeled data.
    :param output_file: the file to which the merged logits for all unlabeled examples are written.
    :param reduction: the strategy for merging logits, either 'mean' or 'wmean'. For 'mean', all models contribute
           equally, for 'wmean', each model's contribution is proportional to its accuracy on the training set before
           training.
    """
    subdirs = next(os.walk(logits_dir))[1]
    logging.info("Found the following {} subdirectories: {}".format(len(subdirs), subdirs))

    all_logits_lists = []

    for subdir in subdirs:
        results_file = os.path.join(logits_dir, subdir, 'results.txt')
        logits_file = os.path.join(logits_dir, subdir, 'logits.txt')
        logits = []

        if not os.path.exists(results_file) or not os.path.exists(logits_file):
            logging.warning(f"Skipping subdir '{subdir}' because 'results.txt' or 'logits.txt' not found")
            continue

        if reduction == 'mean':
            result_train = 1
        else:
            with open(results_file, 'r') as fh:
                results = ast.literal_eval(fh.read())
                result_train = results['train_set_before_training']

        with open(logits_file, 'r') as fh:
            for line in fh.read().splitlines():
                example_logits = [float(x) for x in line.split()]
                logits.append(example_logits)

        logging.info("File {}: Score = {}, #Logits = {}, #Labels = {}".format(
            results_file, result_train, len(logits), len(logits[0])))

        loglist = LogitsList(score=result_train, logits=logits)
        all_logits_lists.append(loglist)

    merged_loglist = merge_logits_lists(all_logits_lists, reduction=reduction)
    merged_loglist.save(output_file)



def train_fedclassifier(model_config: WrapperConfig, train_config: TrainConfig, eval_config: EvalConfig, output_dir: str,
                     repetitions: int = 3, train_data: List[InputExample] = None,
                     unlabeled_data: List[InputExample] = None, eval_data: List[InputExample] = None,
                     do_train: bool = True, do_eval: bool = True, seed: int = 42, beta: int = None, client_num_in_total: int = None, check_data: List[InputExample] = None, all_client_num_in_total: int = None, labeled_idx: List[int] = None, augmentation: bool = True, aug_data_point: int = 100):
    """
    Train and evaluate a sequence classification model.

    :param model_config: the model configuration to use
    :param train_config: the training configuration to use
    :param eval_config: the evaluation configuration to use
    :param output_dir: the output directory
    :param repetitions: the number of training repetitions
    :param train_data: the training examples to use
    :param unlabeled_data: the unlabeled examples to use
    :param eval_data: the evaluation examples to use
    :param do_train: whether to perform training
    :param do_eval: whether to perform evaluation
    :param seed: the random seed to use
    """

    train_config.use_logits=False # !!!!!!!!!!!! to be the same with sequence classifer

    num_clients = min(5, client_num_in_total) 
    
    train_data_sperate, unlabeled_data_seperate, eval_data_seperate = find_labeled(labeled_idx, train_data, unlabeled_data, eval_data)

    eval_data_all = eval_data

    aggregated_model_path = None

    for gen in range(repetitions):
        delete_cache(gen, output_dir)
        # Select clients
        np.random.seed(gen)
        client_indexes = np.random.choice(range(client_num_in_total), num_clients, replace=False)
        logging.info("Gen {}: client_indexes is {}".format(gen, client_indexes))
        
        # Calculate the samples numbers of each clients involved in this round 
        sample_num_list = np.array([])
        for client in range(num_clients):
            sample_num_list = np.append(sample_num_list, len(train_data_sperate[client_indexes[client]]))
        logging.info("Gen{}: sample_num_list is {}".format(gen, sample_num_list))

       
        infer_sample_num_list = []*len(sample_num_list)
        for client in range(num_clients):
            client_idx = client_indexes[client]
            gen_output_dir = os.path.join(output_dir, f'g{gen}', f'client{client}')
            train_data = np.array(train_data_sperate[client_idx]).tolist()
            unlabeled_data = np.array(unlabeled_data_seperate[client_idx]).tolist()
            eval_data = np.array(eval_data_seperate[client_idx]).tolist()

            
            if gen > 0 and augmentation:
                aggregated_model_path_aug = os.path.join(output_dir, f'g{gen-1}',f'aggregated')
                wrapper = TransformerModelWrapper.from_pretrained(aggregated_model_path_aug)
                augmented_point = min(aug_data_point, len(unlabeled_data))
                if len(unlabeled_data) > 0 and len(train_data) < augmented_point:
                    results = evaluate(wrapper, unlabeled_data, eval_config, label_list = model_config.label_list)
                    logits = results['logits']
                    infer_sample_num_list.append(len(unlabeled_data))
                    
                    logits_path = os.path.join(output_dir, f'g{gen-1}', f'client0-p0')
                    if not os.path.exists(logits_path):
                        os.makedirs(logits_path)
                    save_logits(os.path.join(logits_path, 'logits.txt'), logits)

                    logging.info(f"Vote k selection results. Client {client_idx}: mean(max(logits)): {calculate_mean_max_logits(logits)}")
                    del wrapper
                    gc.collect()

                    num_new_examples = augmented_point  - len(train_data)

                    generate_fedipet_train_sets(train_data=unlabeled_data, unlabeled_data=unlabeled_data,
                                        labels=model_config.label_list, logits_percentage = 100, reduction= 'mean',logits_dir=os.path.join(output_dir, f'g{gen-1}'),
                                        output_dir=os.path.join(output_dir, f'g-1', f'client{client_idx}', 'this-gen-train-data'),
                                        num_new_examples=num_new_examples,
                                        n_most_likely=-1, seed=seed,pattern=0)
                
            

            
            ipet_data_dir = os.path.join(output_dir, f'g-1', f'client{client_idx}', 'this-gen-train-data') if gen > 0 and augmentation else None
            train_pet_ensemble(model_config, train_config, eval_config, pattern_ids=[1], output_dir=gen_output_dir, ipet_data_dir=ipet_data_dir,
                            repetitions=1,
                            train_data=train_data, unlabeled_data=unlabeled_data, eval_data=eval_data, do_train=do_train,
                            do_eval=do_eval, seed=seed, aggregated_model_path=aggregated_model_path, check_data=check_data)

        aggregated_model_path = os.path.join(output_dir, f'g{gen}',f'aggregated')
        # Aggergate models trained in current round.
        if len(sample_num_list) > 0: # compatible for zero-shot learning
            models_path = []
            for i in range(num_clients):
                pattern_iter_input_dir = os.path.join(output_dir, f'g{gen}',f'client{i}')
                models_path.append(pattern_iter_input_dir)
                if not os.path.exists(pattern_iter_input_dir):
                    os.makedirs(pattern_iter_input_dir)
            fl_model = aggregate(models_path=models_path, sample_num_list=sample_num_list)
            wrapper = init_model(model_config)
            wrapper.model = fl_model

            logging.info("Saving aggregated trained model at {}...".format(aggregated_model_path))
            wrapper.save(aggregated_model_path)
        else:
            wrapper = init_model(model_config)
            logging.info("Zero-shot: saving origin pretrained model at {}".format(aggregated_model_path))
            wrapper.save(aggregated_model_path) 
        
        logging.info("------INFO------")
        logging.info(f'Gen {gen}:  labeled_idx = {labeled_idx}, len(labeled_idx) = {len(labeled_idx)}')
        logging.info(f"Gen {gen}:  train data = {sample_num_list}")
        logging.info(f"Gen {gen}:  infer data = {infer_sample_num_list}")
            
        if eval_step > 1:# Only eval when gen = 0, 10, 20... per 10 gens
            if gen % 10 == 0:
                eval_result = []
                if merge_eval:
                    eval_data_all_merged = np.concatenate(np.array(eval_data_all))
                    eval_result.append(evaluate(wrapper, eval_data_all_merged, eval_config, label_list = model_config.label_list)['scores']['acc'])
                    logging.info("Gen {}: Client {} eval acc is: {}".format(gen, i, eval_result[-1]))
                else:
                    for i in range(all_client_num_in_total): # eval aggregated performance on all eval set
                        eval_result.append(evaluate(wrapper, eval_data_all[i], eval_config, label_list = model_config.label_list)['scores']['acc'])
                        logging.info("Gen {}: Client {} eval acc is: {}".format(gen, i, eval_result[-1]))

                if debug:
                    logging.info("All clients' eval performance results is:")
                    logging.info(eval_result)

                logging.info('Acc iter is {}. Gen {} aggregated model performance is: {}'.format(gen, gen // eval_step, np.mean(np.array(eval_result))))

        else: # Normal
            eval_result = []
            for i in range(all_client_num_in_total): # eval aggregated performance on all eval set
                eval_result.append(evaluate(wrapper, eval_data_all[i], eval_config, label_list = model_config.label_list)['scores']['acc'])
                # logging.info("Gen {}: Client {} eval acc is: {}".format(gen, i, eval_result[-1]))

            if debug:
                logging.info("All clients' eval performance results is:")
                logging.info(eval_result)

            logging.info('Gen {} aggregated model performance is: {}'.format(gen, np.mean(np.array(eval_result))))
        
        del wrapper
        gc.collect()

==> figs/script/pet/preprocessor.py <==
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from abc import ABC, abstractmethod
from typing import List

import numpy as np

from pet.utils import InputFeatures, InputExample, PLMInputFeatures
from pet.pvp import PVP, PVPS


class Preprocessor(ABC):
    """
    A preprocessor that transforms an :class:`InputExample` into a :class:`InputFeatures` object so that it can be
    processed by the model being used.
    """

    def __init__(self, wrapper, task_name, pattern_id: int = 0, verbalizer_file: str = None):
        """
        Create a new preprocessor.

        :param wrapper: the wrapper for the language model to use
        :param task_name: the name of the task
        :param pattern_id: the id of the PVP to be used
        :param verbalizer_file: path to a file containing a verbalizer that overrides the default verbalizer
        """
        self.wrapper = wrapper
        self.pvp = PVPS[task_name](self.wrapper, pattern_id, verbalizer_file)  # type: PVP
        self.label_map = {label: i for i, label in enumerate(self.wrapper.config.label_list)}

    @abstractmethod
    def get_input_features(self, example: InputExample, labelled: bool, priming: bool = False,
                           **kwargs) -> InputFeatures:
        """Convert the given example into a set of input features"""
        pass


class MLMPreprocessor(Preprocessor):
    """Preprocessor for models pretrained using a masked language modeling objective (e.g., BERT)."""

    def get_input_features(self, example: InputExample, labelled: bool, priming: bool = False,
                           **kwargs) -> InputFeatures:

        if priming:
            input_ids, token_type_ids = self.pvp.encode(example, priming=True)
            priming_data = example.meta['priming_data']  # type: List[InputExample]

            priming_input_ids = []
            for priming_example in priming_data:
                pe_input_ids, _ = self.pvp.encode(priming_example, priming=True, labeled=True)
                priming_input_ids += pe_input_ids

            input_ids = priming_input_ids + input_ids
            token_type_ids = self.wrapper.tokenizer.create_token_type_ids_from_sequences(input_ids)
            input_ids = self.wrapper.tokenizer.build_inputs_with_special_tokens(input_ids)
        else:
            input_ids, token_type_ids = self.pvp.encode(example)

        attention_mask = [1] * len(input_ids)
        padding_length = self.wrapper.config.max_seq_length - len(input_ids)

        if padding_length < 0:
            raise ValueError(f"Maximum sequence length is too small, got {len(input_ids)} input ids")

        input_ids = input_ids + ([self.wrapper.tokenizer.pad_token_id] * padding_length)
        attention_mask = attention_mask + ([0] * padding_length)
        token_type_ids = token_type_ids + ([0] * padding_length)

        assert len(input_ids) == self.wrapper.config.max_seq_length
        assert len(attention_mask) == self.wrapper.config.max_seq_length
        assert len(token_type_ids) == self.wrapper.config.max_seq_length

        label = self.label_map[example.label] if example.label is not None else -100
        logits = example.logits if example.logits else [-1]

        if labelled:
            mlm_labels = self.pvp.get_mask_positions(input_ids)
            if self.wrapper.config.model_type == 'gpt2':
                # shift labels to the left by one
                mlm_labels.append(mlm_labels.pop(0))
        else:
            mlm_labels = [-1] * self.wrapper.config.max_seq_length

        return InputFeatures(input_ids=input_ids, attention_mask=attention_mask, token_type_ids=token_type_ids,
                             label=label, mlm_labels=mlm_labels, logits=logits, idx=example.idx)


class PLMPreprocessor(MLMPreprocessor):
    """Preprocessor for models pretrained using a permuted language modeling objective (e.g., XLNet)."""

    def get_input_features(self, example: InputExample, labelled: bool, priming: bool = False,
                           **kwargs) -> PLMInputFeatures:
        input_features = super().get_input_features(example, labelled, priming, **kwargs)
        input_ids = input_features.input_ids

        num_masks = 1  # currently, PLMPreprocessor supports only replacements that require exactly one mask

        perm_mask = np.zeros((len(input_ids), len(input_ids)), dtype=np.float)
        label_idx = input_ids.index(self.pvp.mask_id)
        perm_mask[:, label_idx] = 1  # the masked token is not seen by any other token

        target_mapping = np.zeros((num_masks, len(input_ids)), dtype=np.float)
        target_mapping[0, label_idx] = 1.0

        return PLMInputFeatures(perm_mask=perm_mask, target_mapping=target_mapping, **input_features.__dict__)


class SequenceClassifierPreprocessor(Preprocessor):
    """Preprocessor for a regular sequence classification model."""

    def get_input_features(self, example: InputExample, **kwargs) -> InputFeatures:
        inputs = self.wrapper.task_helper.get_sequence_classifier_inputs(example) if self.wrapper.task_helper else None
        if inputs is None:
            inputs = self.wrapper.tokenizer.encode_plus(
                example.text_a if example.text_a else None,
                example.text_b if example.text_b else None,
                add_special_tokens=True,
                max_length=self.wrapper.config.max_seq_length,
            )
        input_ids, token_type_ids = inputs["input_ids"], inputs.get("token_type_ids")

        attention_mask = [1] * len(input_ids)
        padding_length = self.wrapper.config.max_seq_length - len(input_ids)

        input_ids = input_ids + ([self.wrapper.tokenizer.pad_token_id] * padding_length)
        attention_mask = attention_mask + ([0] * padding_length)
        if not token_type_ids:
            token_type_ids = [0] * self.wrapper.config.max_seq_length
        else:
            token_type_ids = token_type_ids + ([0] * padding_length)
        mlm_labels = [-1] * len(input_ids)

        assert len(input_ids) == self.wrapper.config.max_seq_length
        assert len(attention_mask) == self.wrapper.config.max_seq_length
        assert len(token_type_ids) == self.wrapper.config.max_seq_length

        label = self.label_map[example.label] if example.label is not None else -100
        logits = example.logits if example.logits else [-1]

        return InputFeatures(input_ids=input_ids, attention_mask=attention_mask, token_type_ids=token_type_ids,
                             label=label, mlm_labels=mlm_labels, logits=logits, idx=example.idx)


==> figs/script/pet/pvp.py <==
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""
This file contains the pattern-verbalizer pairs (PVPs) for all tasks.
"""
import random
import string
from abc import ABC, abstractmethod
from collections import defaultdict
from typing import Tuple, List, Union, Dict

import torch
from transformers import PreTrainedTokenizer, GPT2Tokenizer

from pet.task_helpers import MultiMaskTaskHelper
from pet.tasks import TASK_HELPERS
from pet.utils import InputExample, get_verbalization_ids

# import log
from pet import wrapper as wrp

import transformers
transformers.logging.set_verbosity_error()


FilledPattern = Tuple[List[Union[str, Tuple[str, bool]]], List[Union[str, Tuple[str, bool]]]]


class PVP(ABC):
    """
    This class contains functions to apply patterns and verbalizers as required by PET. Each task requires its own
    custom implementation of a PVP.
    """

    def __init__(self, wrapper, pattern_id: int = 0, verbalizer_file: str = None, seed: int = 42):
        """
        Create a new PVP.

        :param wrapper: the wrapper for the underlying language model
        :param pattern_id: the pattern id to use
        :param verbalizer_file: an optional file that contains the verbalizer to be used
        :param seed: a seed to be used for generating random numbers if necessary
        """
        self.wrapper = wrapper
        self.pattern_id = pattern_id
        self.rng = random.Random(seed)

        if verbalizer_file:
            self.verbalize = PVP._load_verbalizer_from_file(verbalizer_file, self.pattern_id)

        use_multimask = (self.wrapper.config.task_name in TASK_HELPERS) and (
            issubclass(TASK_HELPERS[self.wrapper.config.task_name], MultiMaskTaskHelper)
        )
        if not use_multimask and self.wrapper.config.wrapper_type in [wrp.MLM_WRAPPER, wrp.PLM_WRAPPER]:
            self.mlm_logits_to_cls_logits_tensor = self._build_mlm_logits_to_cls_logits_tensor()

    def _build_mlm_logits_to_cls_logits_tensor(self):
        label_list = self.wrapper.config.label_list
        m2c_tensor = torch.ones([len(label_list), self.max_num_verbalizers], dtype=torch.long) * -1

        for label_idx, label in enumerate(label_list):
            verbalizers = self.verbalize(label)
            for verbalizer_idx, verbalizer in enumerate(verbalizers):
                verbalizer_id = get_verbalization_ids(verbalizer, self.wrapper.tokenizer, force_single_token=True)
                assert verbalizer_id != self.wrapper.tokenizer.unk_token_id, "verbalization was tokenized as <UNK>"
                m2c_tensor[label_idx, verbalizer_idx] = verbalizer_id
        return m2c_tensor

    @property
    def mask(self) -> str:
        """Return the underlying LM's mask token"""
        return self.wrapper.tokenizer.mask_token

    @property
    def mask_id(self) -> int:
        """Return the underlying LM's mask id"""
        return self.wrapper.tokenizer.mask_token_id

    @property
    def max_num_verbalizers(self) -> int:
        """Return the maximum number of verbalizers across all labels"""
        return max(len(self.verbalize(label)) for label in self.wrapper.config.label_list)

    @staticmethod
    def shortenable(s):
        """Return an instance of this string that is marked as shortenable"""
        return s, True

    @staticmethod
    def remove_final_punc(s: Union[str, Tuple[str, bool]]):
        """Remove the final punctuation mark"""
        if isinstance(s, tuple):
            return PVP.remove_final_punc(s[0]), s[1]
        return s.rstrip(string.punctuation)

    @staticmethod
    def lowercase_first(s: Union[str, Tuple[str, bool]]):
        """Lowercase the first character"""
        if isinstance(s, tuple):
            return PVP.lowercase_first(s[0]), s[1]
        return s[0].lower() + s[1:]

    def encode(self, example: InputExample, priming: bool = False, labeled: bool = False) \
            -> Tuple[List[int], List[int]]:
        """
        Encode an input example using this pattern-verbalizer pair.

        :param example: the input example to encode
        :param priming: whether to use this example for priming
        :param labeled: if ``priming=True``, whether the label should be appended to this example
        :return: A tuple, consisting of a list of input ids and a list of token type ids
        """

        if not priming:
            assert not labeled, "'labeled' can only be set to true if 'priming' is also set to true"

        tokenizer = self.wrapper.tokenizer  # type: PreTrainedTokenizer
        parts_a, parts_b = self.get_parts(example)

        kwargs = {'add_prefix_space': True} if isinstance(tokenizer, GPT2Tokenizer) else {}

        parts_a = [x if isinstance(x, tuple) else (x, False) for x in parts_a]
        parts_a = [(tokenizer.encode(x, add_special_tokens=False, **kwargs), s) for x, s in parts_a if x]

        if parts_b:
            parts_b = [x if isinstance(x, tuple) else (x, False) for x in parts_b]
            parts_b = [(tokenizer.encode(x, add_special_tokens=False, **kwargs), s) for x, s in parts_b if x]

        self.truncate(parts_a, parts_b, max_length=self.wrapper.config.max_seq_length)

        tokens_a = [token_id for part, _ in parts_a for token_id in part]
        tokens_b = [token_id for part, _ in parts_b for token_id in part] if parts_b else None

        if priming:
            input_ids = tokens_a
            if tokens_b:
                input_ids += tokens_b
            if labeled:
                mask_idx = input_ids.index(self.mask_id)
                assert mask_idx >= 0, 'sequence of input_ids must contain a mask token'
                assert len(self.verbalize(example.label)) == 1, 'priming only supports one verbalization per label'
                verbalizer = self.verbalize(example.label)[0]
                verbalizer_id = get_verbalization_ids(verbalizer, self.wrapper.tokenizer, force_single_token=True)
                input_ids[mask_idx] = verbalizer_id
            return input_ids, []

        input_ids = tokenizer.build_inputs_with_special_tokens(tokens_a, tokens_b)
        token_type_ids = tokenizer.create_token_type_ids_from_sequences(tokens_a, tokens_b)

        return input_ids, token_type_ids

    @staticmethod
    def _seq_length(parts: List[Tuple[str, bool]], only_shortenable: bool = False):
        return sum([len(x) for x, shortenable in parts if not only_shortenable or shortenable]) if parts else 0

    @staticmethod
    def _remove_last(parts: List[Tuple[str, bool]]):
        last_idx = max(idx for idx, (seq, shortenable) in enumerate(parts) if shortenable and seq)
        parts[last_idx] = (parts[last_idx][0][:-1], parts[last_idx][1])

    def truncate(self, parts_a: List[Tuple[str, bool]], parts_b: List[Tuple[str, bool]], max_length: int):
        """Truncate two sequences of text to a predefined total maximum length"""
        total_len = self._seq_length(parts_a) + self._seq_length(parts_b)
        total_len += self.wrapper.tokenizer.num_special_tokens_to_add(bool(parts_b))
        num_tokens_to_remove = total_len - max_length

        if num_tokens_to_remove <= 0:
            return parts_a, parts_b

        for _ in range(num_tokens_to_remove):
            if self._seq_length(parts_a, only_shortenable=True) > self._seq_length(parts_b, only_shortenable=True):
                self._remove_last(parts_a)
            else:
                self._remove_last(parts_b)

    @abstractmethod
    def get_parts(self, example: InputExample) -> FilledPattern:
        """
        Given an input example, apply a pattern to obtain two text sequences (text_a and text_b) containing exactly one
        mask token (or one consecutive sequence of mask tokens for PET with multiple masks). If a task requires only a
        single sequence of text, the second sequence should be an empty list.

        :param example: the input example to process
        :return: Two sequences of text. All text segments can optionally be marked as being shortenable.
        """
        pass

    @abstractmethod
    def verbalize(self, label) -> List[str]:
        """
        Return all verbalizations for a given label.

        :param label: the label
        :return: the list of verbalizations
        """
        pass

    def get_mask_positions(self, input_ids: List[int]) -> List[int]:
        label_idx = input_ids.index(self.mask_id)
        labels = [-1] * len(input_ids)
        labels[label_idx] = 1
        return labels

    def convert_mlm_logits_to_cls_logits(self, mlm_labels: torch.Tensor, logits: torch.Tensor) -> torch.Tensor:
        masked_logits = logits[mlm_labels >= 0]
        cls_logits = torch.stack([self._convert_single_mlm_logits_to_cls_logits(ml) for ml in masked_logits])
        return cls_logits

    def _convert_single_mlm_logits_to_cls_logits(self, logits: torch.Tensor) -> torch.Tensor:
        m2c = self.mlm_logits_to_cls_logits_tensor.to(logits.device)
        # filler_len.shape() == max_fillers
        filler_len = torch.tensor([len(self.verbalize(label)) for label in self.wrapper.config.label_list],
                                  dtype=torch.float)
        filler_len = filler_len.to(logits.device)

        # cls_logits.shape() == num_labels x max_fillers  (and 0 when there are not as many fillers).
        cls_logits = logits[torch.max(torch.zeros_like(m2c), m2c)]
        cls_logits = cls_logits * (m2c > 0).float()

        # cls_logits.shape() == num_labels
        cls_logits = cls_logits.sum(axis=1) / filler_len
        return cls_logits

    def convert_plm_logits_to_cls_logits(self, logits: torch.Tensor) -> torch.Tensor:
        assert logits.shape[1] == 1
        logits = torch.squeeze(logits, 1)  # remove second dimension as we always have exactly one <mask> per example
        cls_logits = torch.stack([self._convert_single_mlm_logits_to_cls_logits(lgt) for lgt in logits])
        return cls_logits

    @staticmethod
    def _load_verbalizer_from_file(path: str, pattern_id: int):

        verbalizers = defaultdict(dict)  # type: Dict[int, Dict[str, List[str]]]
        current_pattern_id = None

        with open(path, 'r') as fh:
            for line in fh.read().splitlines():
                if line.isdigit():
                    current_pattern_id = int(line)
                elif line:
                    label, *realizations = line.split()
                    verbalizers[current_pattern_id][label] = realizations


        def verbalize(label) -> List[str]:
            return verbalizers[pattern_id][label]

        return verbalize


class AgnewsPVP(PVP):
    VERBALIZER = {
        "1": ["World"],
        "2": ["Sports"],
        "3": ["Business"],
        "4": ["Tech"]
    }

    def get_parts(self, example: InputExample) -> FilledPattern:

        text_a = self.shortenable(example.text_a)
        text_b = self.shortenable(example.text_b)

        if self.pattern_id == 0:
            return [self.mask, ':', text_a, text_b], []
        elif self.pattern_id == 1:
            return [self.mask, 'News:', text_a, text_b], []
        elif self.pattern_id == 2:
            return [text_a, '(', self.mask, ')', text_b], []
        elif self.pattern_id == 3:
            return [text_a, text_b, '(', self.mask, ')'], []
        elif self.pattern_id == 4:
            return ['[ Category:', self.mask, ']', text_a, text_b], []
        elif self.pattern_id == 5:
            return [self.mask, '-', text_a, text_b], []
        else:
            raise ValueError("No pattern implemented for id {}".format(self.pattern_id))

    def verbalize(self, label) -> List[str]:
        return AgnewsPVP.VERBALIZER[label]


class YahooPVP(PVP):
    VERBALIZER = {
        "1": ["Society"],
        "2": ["Science"],
        "3": ["Health"],
        "4": ["Education"],
        "5": ["Computer"],
        "6": ["Sports"],
        "7": ["Business"],
        "8": ["Entertainment"],
        "9": ["Relationship"],
        "10": ["Politics"],
    }

    def get_parts(self, example: InputExample) -> FilledPattern:

        text_a = self.shortenable(example.text_a)
        text_b = self.shortenable(example.text_b)

        if self.pattern_id == 0:
            return [self.mask, ':', text_a, text_b], []
        elif self.pattern_id == 1:
            return [self.mask, 'Question:', text_a, text_b], []
        elif self.pattern_id == 2:
            return [text_a, '(', self.mask, ')', text_b], []
        elif self.pattern_id == 3:
            return [text_a, text_b, '(', self.mask, ')'], []
        elif self.pattern_id == 4:
            return ['[ Category:', self.mask, ']', text_a, text_b], []
        elif self.pattern_id == 5:
            return [self.mask, '-', text_a, text_b], []
        else:
            raise ValueError("No pattern implemented for id {}".format(self.pattern_id))

    def verbalize(self, label) -> List[str]:
        return YahooPVP.VERBALIZER[label]


class MnliPVP(PVP):
    VERBALIZER_A = {
        "contradiction": ["Wrong"],
        "entailment": ["Right"],
        "neutral": ["Maybe"]
    }
    VERBALIZER_B = {
        "contradiction": ["No"],
        "entailment": ["Yes"],
        "neutral": ["Maybe"]
    }

    def get_parts(self, example: InputExample) -> FilledPattern:
        text_a = self.shortenable(self.remove_final_punc(example.text_a))
        text_b = self.shortenable(example.text_b)

        if self.pattern_id == 0 or self.pattern_id == 2:
            return ['"', text_a, '" ?'], [self.mask, ', "', text_b, '"']
        elif self.pattern_id == 1 or self.pattern_id == 3:
            return [text_a, '?'], [self.mask, ',', text_b]

    def verbalize(self, label) -> List[str]:
        if self.pattern_id == 0 or self.pattern_id == 1:
            return MnliPVP.VERBALIZER_A[label]
        return MnliPVP.VERBALIZER_B[label]


class YelpPolarityPVP(PVP):
    VERBALIZER = {
        "1": ["bad"],
        "2": ["good"]
    }

    def get_parts(self, example: InputExample) -> FilledPattern:
        text = self.shortenable(example.text_a)

        if self.pattern_id == 0:
            return ['It was', self.mask, '.', text], []
        elif self.pattern_id == 1:
            return [text, '. All in all, it was', self.mask, '.'], []
        elif self.pattern_id == 2:
            return ['Just', self.mask, "!"], [text]
        elif self.pattern_id == 3:
            return [text], ['In summary, the restaurant is', self.mask, '.']
        else:
            raise ValueError("No pattern implemented for id {}".format(self.pattern_id))

    def verbalize(self, label) -> List[str]:
        return YelpPolarityPVP.VERBALIZER[label]


class YelpFullPVP(YelpPolarityPVP):
    VERBALIZER = {
        "1": ["terrible"],
        "2": ["bad"],
        "3": ["okay"],
        "4": ["good"],
        "5": ["great"]
    }

    def verbalize(self, label) -> List[str]:
        return YelpFullPVP.VERBALIZER[label]


class XStancePVP(PVP):
    VERBALIZERS = {
        'en': {"FAVOR": ["Yes"], "AGAINST": ["No"]},
        'de': {"FAVOR": ["Ja"], "AGAINST": ["Nein"]},
        'fr': {"FAVOR": ["Oui"], "AGAINST": ["Non"]}
    }

    def get_parts(self, example: InputExample) -> FilledPattern:

        text_a = self.shortenable(example.text_a)
        text_b = self.shortenable(example.text_b)

        if self.pattern_id == 0 or self.pattern_id == 2 or self.pattern_id == 4:
            return ['"', text_a, '"'], [self.mask, '. "', text_b, '"']
        elif self.pattern_id == 1 or self.pattern_id == 3 or self.pattern_id == 5:
            return [text_a], [self.mask, '.', text_b]

    def verbalize(self, label) -> List[str]:
        lang = 'de' if self.pattern_id < 2 else 'en' if self.pattern_id < 4 else 'fr'
        return XStancePVP.VERBALIZERS[lang][label]


class RtePVP(PVP):
    VERBALIZER = {
        "not_entailment": ["No"],
        "entailment": ["Yes"]
    }

    def get_parts(self, example: InputExample) -> FilledPattern:
        # switch text_a and text_b to get the correct order
        text_a = self.shortenable(example.text_a)
        text_b = self.shortenable(example.text_b.rstrip(string.punctuation))

        if self.pattern_id == 0:
            return ['"', text_b, '" ?'], [self.mask, ', "', text_a, '"']
        elif self.pattern_id == 1:
            return [text_b, '?'], [self.mask, ',', text_a]
        if self.pattern_id == 2:
            return ['"', text_b, '" ?'], [self.mask, '. "', text_a, '"']
        elif self.pattern_id == 3:
            return [text_b, '?'], [self.mask, '.', text_a]
        elif self.pattern_id == 4:
            return [text_a, ' question: ', self.shortenable(example.text_b), ' True or False? answer:', self.mask], []

    def verbalize(self, label) -> List[str]:
        if self.pattern_id == 4:
            return ['true'] if label == 'entailment' else ['false']
        return RtePVP.VERBALIZER[label]


class CbPVP(RtePVP):
    VERBALIZER = {
        "contradiction": ["No"],
        "entailment": ["Yes"],
        "neutral": ["Maybe"]
    }

    def get_parts(self, example: InputExample) -> FilledPattern:
        if self.pattern_id == 4:
            text_a = self.shortenable(example.text_a)
            text_b = self.shortenable(example.text_b)
            return [text_a, ' question: ', text_b, ' true, false or neither? answer:', self.mask], []
        return super().get_parts(example)

    def verbalize(self, label) -> List[str]:
        if self.pattern_id == 4:
            return ['true'] if label == 'entailment' else ['false'] if label == 'contradiction' else ['neither']
        return CbPVP.VERBALIZER[label]


class CopaPVP(PVP):

    def get_parts(self, example: InputExample) -> FilledPattern:

        premise = self.remove_final_punc(self.shortenable(example.text_a))
        choice1 = self.remove_final_punc(self.lowercase_first(example.meta['choice1']))
        choice2 = self.remove_final_punc(self.lowercase_first(example.meta['choice2']))

        question = example.meta['question']
        assert question in ['cause', 'effect']

        example.meta['choice1'], example.meta['choice2'] = choice1, choice2
        num_masks = max(len(get_verbalization_ids(c, self.wrapper.tokenizer, False)) for c in [choice1, choice2])

        if question == 'cause':
            if self.pattern_id == 0:
                return ['"', choice1, '" or "', choice2, '"?', premise, 'because', self.mask * num_masks, '.'], []
            elif self.pattern_id == 1:
                return [choice1, 'or', choice2, '?', premise, 'because', self.mask * num_masks, '.'], []
        else:
            if self.pattern_id == 0:
                return ['"', choice1, '" or "', choice2, '"?', premise, ', so', self.mask * num_masks, '.'], []
            elif self.pattern_id == 1:
                return [choice1, 'or', choice2, '?', premise, ', so', self.mask * num_masks, '.'], []

    def verbalize(self, label) -> List[str]:
        return []


class WscPVP(PVP):

    def get_parts(self, example: InputExample) -> FilledPattern:
        pronoun = example.meta['span2_text']
        target = example.meta['span1_text']
        pronoun_idx = example.meta['span2_index']

        words_a = example.text_a.split()
        words_a[pronoun_idx] = '*' + words_a[pronoun_idx] + '*'
        text_a = ' '.join(words_a)
        text_a = self.shortenable(text_a)

        num_pad = self.rng.randint(0, 3) if 'train' in example.guid else 1
        num_masks = len(get_verbalization_ids(target, self.wrapper.tokenizer, force_single_token=False)) + num_pad
        masks = self.mask * num_masks

        if self.pattern_id == 0:
            return [text_a, "The pronoun '*" + pronoun + "*' refers to", masks + '.'], []
        elif self.pattern_id == 1:
            return [text_a, "In the previous sentence, the pronoun '*" + pronoun + "*' refers to", masks + '.'], []
        elif self.pattern_id == 2:
            return [text_a,
                    "Question: In the passage above, what does the pronoun '*" + pronoun + "*' refer to? Answer: ",
                    masks + '.'], []

    def verbalize(self, label) -> List[str]:
        return []


class BoolQPVP(PVP):
    VERBALIZER_A = {
        "False": ["No"],
        "True": ["Yes"]
    }

    VERBALIZER_B = {
        "False": ["false"],
        "True": ["true"]
    }

    def get_parts(self, example: InputExample) -> FilledPattern:
        passage = self.shortenable(example.text_a)
        question = self.shortenable(example.text_b)

        if self.pattern_id < 2:
            return [passage, '. Question: ', question, '? Answer: ', self.mask, '.'], []
        elif self.pattern_id < 4:
            return [passage, '. Based on the previous passage, ', question, '?', self.mask, '.'], []
        else:
            return ['Based on the following passage, ', question, '?', self.mask, '.', passage], []

    def verbalize(self, label) -> List[str]:
        if self.pattern_id == 0 or self.pattern_id == 2 or self.pattern_id == 4:
            return BoolQPVP.VERBALIZER_A[label]
        else:
            return BoolQPVP.VERBALIZER_B[label]


class MultiRcPVP(PVP):
    VERBALIZER = {
        "0": ["No"],
        "1": ["Yes"]
    }

    def get_parts(self, example: InputExample) -> FilledPattern:
        passage = self.shortenable(example.text_a)
        question = example.text_b
        answer = example.meta['answer']

        if self.pattern_id == 0:
            return [passage, '. Question: ', question, '? Is it ', answer, '?', self.mask, '.'], []
        if self.pattern_id == 1:
            return [passage, '. Question: ', question, '? Is the correct answer "', answer, '"?', self.mask, '.'], []
        if self.pattern_id == 2:
            return [passage, '. Based on the previous passage, ', question, '? Is "', answer, '" a correct answer?',
                    self.mask, '.'], []
        if self.pattern_id == 3:
            return [passage, question, '- [', self.mask, ']', answer], []

    def verbalize(self, label) -> List[str]:
        if self.pattern_id == 3:
            return ['False'] if label == "0" else ['True']
        return MultiRcPVP.VERBALIZER[label]


class WicPVP(PVP):
    VERBALIZER_A = {
        "F": ["No"],
        "T": ["Yes"]
    }
    VERBALIZER_B = {
        "F": ["2"],
        "T": ["b"]
    }

    def get_parts(self, example: InputExample) -> FilledPattern:
        text_a = self.shortenable(example.text_a)
        text_b = self.shortenable(example.text_b)
        word = example.meta['word']

        if self.pattern_id == 0:
            return ['"', text_a, '" / "', text_b, '" Similar sense of "' + word + '"?', self.mask, '.'], []
        if self.pattern_id == 1:
            return [text_a, text_b, 'Does ' + word + ' have the same meaning in both sentences?', self.mask], []
        if self.pattern_id == 2:
            return [word, ' . Sense (1) (a) "', text_a, '" (', self.mask, ') "', text_b, '"'], []

    def verbalize(self, label) -> List[str]:
        if self.pattern_id == 2:
            return WicPVP.VERBALIZER_B[label]
        return WicPVP.VERBALIZER_A[label]


class RecordPVP(PVP):

    def get_parts(self, example: InputExample) -> FilledPattern:
        premise = self.shortenable(example.text_a)
        choices = example.meta['candidates']

        assert '@placeholder' in example.text_b, f'question "{example.text_b}" does not contain a @placeholder token'
        num_masks = max(len(get_verbalization_ids(c, self.wrapper.tokenizer, False)) for c in choices)
        question = example.text_b.replace('@placeholder', self.mask * num_masks)
        return [premise, question], []

    def verbalize(self, label) -> List[str]:
        return []


PVPS = {
    'agnews': AgnewsPVP,
    'mnli': MnliPVP,
    'yelp-polarity': YelpPolarityPVP,
    'yelp-full': YelpFullPVP,
    'yahoo': YahooPVP,
    'xstance': XStancePVP,
    'xstance-de': XStancePVP,
    'xstance-fr': XStancePVP,
    'rte': RtePVP,
    'wic': WicPVP,
    'cb': CbPVP,
    'wsc': WscPVP,
    'boolq': BoolQPVP,
    'copa': CopaPVP,
    'multirc': MultiRcPVP,
    'record': RecordPVP,
    'ax-b': RtePVP,
    'ax-g': RtePVP,
}


==> figs/script/pet/task_helpers.py <==
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import math
from abc import ABC
from collections import defaultdict
from typing import Dict, List, Optional, Any
import torch
import re

import numpy as np
from torch.nn import CrossEntropyLoss

from pet.utils import InputFeatures, InputExample, get_verbalization_ids, chunks, trim_input_ids, remove_final_punc, \
    lowercase_first


class TaskHelper(ABC):
    """
    A helper class that provides custom training and evaluation methods for tasks that do not fit in PETs default
    schema, for example because they require more than two sequences of text, different evaluation metrics or
    verbalizers consisting of multiple tokens.
    """

    def __init__(self, wrapper):
        """
        Create a new task helper.

        :param wrapper: The wrapper for the language model being used.
        """
        self.wrapper = wrapper
        self.output = None

    def train_step(self, batch: Dict[str, torch.Tensor], **kwargs) -> Optional[torch.Tensor]:
        """
        Custom implementation of the train step for this task.

        :param batch: a batch of examples
        :return: a scalar loss tensor
        """
        pass

    def eval_step(self, batch: Dict[str, torch.Tensor], **kwargs) -> Optional[torch.Tensor]:
        """
        Custom implementation of the eval step for this task.

        :param batch: a batch of examples
        :return: a tensor of logits
        """
        pass

    def add_special_input_features(self, input_example: InputExample, input_features: InputFeatures) -> None:
        """
        Add special features to the ``meta`` dictionary of a feature set

        :param input_example: the input example considered
        :param input_features: the set of features corresponding to this example
        """

        pass

    def add_features_to_dict(self, features: List[InputFeatures], feature_dict: Dict[str, torch.Tensor]) -> None:
        """
        Add special features from the ``meta`` dictionary of a sequence of features to the corresponding dictionary

        :param features: the sequence of features
        :param feature_dict: the dictionary that stores aggregated feature views as tensors
        """
        pass

    def get_sequence_classifier_inputs(self, example: InputExample) -> Dict[str, Any]:
        """
        Get the inputs for sequence classification. Override this method if the input for the task considered is of a
        more complicated form than `text_a` or `text_a [SEP] text_b`.

        :param example: the input example
        :return: the dictionary of inputs
        """
        pass


class MultiMaskTaskHelper(TaskHelper):
    """A custom task helper for classification datasets where multiple masks are required for one or more verbalizers."""

    def train_step(self, batch, **kwargs) -> Optional[torch.Tensor]:
        if self.wrapper.config.wrapper_type == 'sequence_classifier':
            return

        assert self.wrapper.config.wrapper_type == 'mlm', 'train_step() for MultiMaskTaskHelper is only implemented for MLM models'
        inputs = self.wrapper.generate_default_inputs(batch)
        loss_fct = CrossEntropyLoss(reduction='none')

        # prediction_scores.shape == max_seq_len x vocab_size x batch_size
        prediction_scores = self.wrapper.model(**inputs)[0].permute(1, 2, 0)

        # all_choice_token_ids.shape == batch_size x num_choices x max_seq_len
        all_choice_token_ids = batch['choice_token_ids']
        batch_size, num_choices, max_seq_len = all_choice_token_ids.shape

        # all_candidate_labels.shape() == batch_size
        all_labels = batch['labels']

        # correct_choice_token_ids.shape == max_seq_len x batch_size
        correct_choice_token_ids = all_choice_token_ids[torch.arange(batch_size), all_labels].permute(1, 0)

        wrong_choices_mask = torch.ones_like(all_choice_token_ids)
        wrong_choices_mask.scatter_(1, all_labels.unsqueeze(-1).unsqueeze(-1).repeat(1, 1, max_seq_len), 0)
        wrong_choices_token_ids = all_choice_token_ids[wrong_choices_mask.bool()].view(batch_size, num_choices - 1, max_seq_len)

        # wrong_choices_token_ids.shape == (num_choices - 1) x max_seq_len x batch_size
        wrong_choices_token_ids = wrong_choices_token_ids.permute(1, 2, 0)

        total_loss = 0

        # loss_correct_label.shape == batch_size
        loss_correct_choice = loss_fct(prediction_scores, correct_choice_token_ids).sum(dim=0)

        # compute hinge loss
        for wrong_choice_token_ids in wrong_choices_token_ids:
            loss_wrong_choice = loss_fct(prediction_scores, wrong_choice_token_ids).sum(dim=0)
            hinge_loss = 1 + loss_correct_choice - loss_wrong_choice
            hinge_loss[hinge_loss < 0] = 0
            total_loss += hinge_loss

        return total_loss.mean()

    def eval_step(self, batch: Dict[str, torch.Tensor], batch_size: int = 8, decoding_strategy: str = 'default'):
        if self.wrapper.config.wrapper_type == 'sequence_classifier':
            return

        assert self.wrapper.config.wrapper_type == 'mlm', 'eval_step() for MultiMaskTaskHelper is only implemented for MLM models'
        assert batch['input_ids'].shape[0] == 1, "eval_step() for MultiMaskTaskHelper is only implemented for batch_size=1"

        all_choice_token_ids = batch['choice_token_ids'][0]
        log_probabilities = torch.tensor([[-math.inf] * len(all_choice_token_ids)], dtype=torch.float, device=all_choice_token_ids.device)

        # group choices by length to speed up decoding
        choices_grouped_by_length = defaultdict(list)

        for idx, choice_token_ids in enumerate(all_choice_token_ids):
            num_masks = sum(1 for x in choice_token_ids if x != -100)
            choices_grouped_by_length[num_masks].append((idx, choice_token_ids))

        input_ids = {}
        initial_outputs = {}

        for num_masks in choices_grouped_by_length.keys():
            # modify the input ids to contain the correct number of masks
            input_ids[num_masks] = trim_input_ids(batch['input_ids'], num_masks=num_masks,
                                                  pad_token_id=self.wrapper.tokenizer.pad_token_id,
                                                  mask_token_id=self.wrapper.tokenizer.mask_token_id)

            initial_outputs[num_masks] = self.wrapper.model(input_ids[num_masks])

        for num_masks, choices_with_labels in choices_grouped_by_length.items():

            for batch in chunks(choices_with_labels, batch_size):
                batch_input_ids = input_ids[num_masks].repeat(len(batch), 1)
                choice_token_ids = torch.stack([choice_token_ids for idx, choice_token_ids in batch])

                batch_probabilities = self._get_choice_probabilities_batched(choice_token_ids, batch_input_ids, initial_outputs[num_masks],
                                                                             decoding_strategy=decoding_strategy)

                for batch_idx, (idx, choice_token_ids) in enumerate(batch):
                    log_probabilities[0][idx] = batch_probabilities[batch_idx]

        return log_probabilities

    def _get_choice_probabilities_batched(self, target_sequences, input_ids, initial_output, decoding_strategy):

        log_probabilities = defaultdict(list)
        first_call = True

        while True:
            masks = {batch_idx: [(idx, tok) for idx, tok in enumerate(target_sequences[batch_idx]) if tok >= 0] for
                     batch_idx in range(len(target_sequences))}

            if not masks[0]:  # there are no masks left to process, we are done
                break

            if first_call:
                outputs = initial_output
            else:
                outputs = self.wrapper.model(input_ids)

            next_token_logits = outputs[0]
            next_token_logits = torch.nn.Softmax(dim=2)(next_token_logits)

            if decoding_strategy == 'ltr':
                masks = {batch_idx: [batch_masks[0]] for batch_idx, batch_masks in masks.items()}

            for batch_idx in range(len(target_sequences)):

                ntl = next_token_logits[batch_idx] if not first_call else next_token_logits[0]

                if decoding_strategy == 'parallel':
                    for m_pos, m_id in masks[batch_idx]:
                        log_probabilities[batch_idx].append(math.log(ntl[m_pos][m_id].item()))
                        target_sequences[batch_idx][m_pos] = -100

                else:
                    mask_pos, masked_id = None, None
                    highest_prob = None
                    for m_pos, m_id in masks[batch_idx]:
                        m_prob = ntl[m_pos][m_id]
                        if highest_prob is None or m_prob > highest_prob:
                            highest_prob = m_prob
                            mask_pos, masked_id = m_pos, m_id

                    log_probabilities[batch_idx].append(math.log(ntl[mask_pos][masked_id].item()))
                    input_ids[batch_idx][mask_pos] = masked_id
                    target_sequences[batch_idx][mask_pos] = -100

            first_call = False

        return {batch_idx: sum(log_prob for log_prob in log_probabilities[batch_idx]) for batch_idx in
                range(len(target_sequences))}

    def add_special_input_features(self, input_example: InputExample, input_features: InputFeatures) -> None:
        if self.wrapper.config.wrapper_type == 'sequence_classifier':
            return

        mask_start = input_features.input_ids.index(self.wrapper.tokenizer.mask_token_id)

        if 'choices' in input_example.meta:
            choices = [choice for choice in input_example.meta['choices']]
        else:
            label_list = self.wrapper.config.label_list
            choices = [self.wrapper.preprocessor.pvp.verbalize(label)[0] for label in label_list]

        input_features.meta['choice_token_ids'] = []

        for idx, choice_text in enumerate(choices):
            choice_token_ids = get_verbalization_ids(choice_text, self.wrapper.tokenizer, force_single_token=False)
            mask_end = mask_start + len(choice_token_ids)
            candidate_token_ids = [-100] * len(input_features.input_ids)
            candidate_token_ids[mask_start:mask_end] = choice_token_ids
            input_features.meta['choice_token_ids'].append(candidate_token_ids)

    def add_features_to_dict(self, features: List[InputFeatures], feature_dict: Dict[str, torch.Tensor]) -> None:
        if self.wrapper.config.wrapper_type == 'sequence_classifier':
            return
        
        max_num_choices = max(len(f.meta['choice_token_ids']) for f in features)
        for feature in features:
            if len(feature.meta['choice_token_ids']) != max_num_choices:
                raise ValueError(f"The number of output choices must be identical for all examples, got "
                                 f"{len(feature.meta['choice_token_ids'])} and {max_num_choices}")

        feature_dict['choice_token_ids'] = torch.tensor([f.meta['choice_token_ids'] for f in features], dtype=torch.long)


class WicTaskHelper(TaskHelper):
    """A custom task helper for the WiC dataset."""

    def get_sequence_classifier_inputs(self, example: InputExample) -> Dict[str, Any]:
        text_a = example.meta['word'] + ': ' + example.text_a
        return self.wrapper.tokenizer.encode_plus(text_a, example.text_b, add_special_tokens=True,
                                                  max_length=self.wrapper.config.max_seq_length)


class MultiRcTaskHelper(TaskHelper):
    """A custom task helper for the MultiRC dataset."""

    def add_special_input_features(self, input_example: InputExample, input_features: InputFeatures) -> None:
        input_features.meta['question_idx'] = input_example.meta['question_idx']

    def add_features_to_dict(self, features: List[InputFeatures], feature_dict: Dict[str, torch.Tensor]) -> None:
        feature_dict['question_idx'] = torch.tensor([f.meta['question_idx'] for f in features], dtype=torch.long)

    def get_sequence_classifier_inputs(self, example: InputExample) -> Dict[str, Any]:
        text_a = example.text_a
        text_b = ' '.join([example.text_b, self.wrapper.tokenizer.sep_token, example.meta['answer']])

        return self.wrapper.tokenizer.encode_plus(text_a, text_b, add_special_tokens=True,
                                                  max_length=self.wrapper.config.max_seq_length)


class CopaTaskHelper(TaskHelper):
    """A custom task helper for the COPA dataset."""

    def get_sequence_classifier_inputs(self, example: InputExample) -> Dict[str, Any]:
        premise = remove_final_punc(example.text_a)
        choice1, choice2 = lowercase_first(example.meta['choice1']), lowercase_first(example.meta['choice2'])
        question = example.meta['question']
        joiner = 'because' if question == 'cause' else 'so'
        text_a, text_b = ' '.join([premise, joiner, choice1]), ' '.join([premise, joiner, choice2])
        return self.wrapper.tokenizer.encode_plus(text_a, text_b, add_special_tokens=True,
                                                  max_length=self.wrapper.config.max_seq_length)

    def train_step(self, batch, **kwargs) -> Optional[torch.Tensor]:
        if self.wrapper.config.wrapper_type == 'sequence_classifier':
            return

        assert self.wrapper.config.wrapper_type == 'mlm', 'train_step() for COPA is only implemented for MLM models'

        inputs = self.wrapper.generate_default_inputs(batch)
        mask = batch['labels'].unsqueeze(1)
        correct_targets = batch['choice1_token_ids'] * (1 - mask) + batch['choice2_token_ids'] * mask
        wrong_targets = batch['choice1_token_ids'] * mask + batch['choice2_token_ids'] * (1 - mask)

        prediction_scores = self.wrapper.model(**inputs)[0].view(-1, self.wrapper.model.config.vocab_size)
        loss_fct = CrossEntropyLoss()

        loss_correct_label = loss_fct(prediction_scores, correct_targets.view(-1))
        loss_wrong_label = loss_fct(prediction_scores, wrong_targets.view(-1))
        loss = 1 + loss_correct_label - loss_wrong_label
        loss[loss < 0] = 0
        return loss

    def eval_step(self, batch: Dict[str, torch.Tensor], decoding_strategy: str = 'default', **kwargs):
        if self.wrapper.config.wrapper_type == 'sequence_classifier':
            return

        assert self.wrapper.config.wrapper_type == 'mlm', 'eval_step() for COPA is only implemented for MLM models'
        assert batch['input_ids'].shape[0] == 1, 'eval_step() for COPA is only implemented for batch_size=1'

        log_probs = []
        for choice in ['choice1', 'choice2']:
            labels = batch[f'{choice}_token_ids']
            log_prob = self._get_choice_log_probability(batch, labels, decoding_strategy=decoding_strategy)
            log_probs.append(log_prob)

        return torch.tensor([log_probs])

    def _get_choice_log_probability(self, batch, target_sequence, decoding_strategy: str = 'default'):
        # adjust the number of masks
        num_masks = sum(1 for tok_id in target_sequence[0] if tok_id != -100)
        input_ids = trim_input_ids(batch['input_ids'], num_masks=num_masks,
                                   pad_token_id=self.wrapper.tokenizer.pad_token_id,
                                   mask_token_id=self.wrapper.tokenizer.mask_token_id)

        log_probabilities = []

        while True:
            masks = [(idx, tok_id) for idx, tok_id in enumerate(target_sequence[0]) if tok_id != -100]
            if not masks:  # there are no masks left to process, we are done
                break

            outputs = self.wrapper.model(input_ids)
            next_token_logits = torch.nn.Softmax(dim=2)(outputs[0])[0]

            if decoding_strategy == 'ltr':
                mask_pos, masked_id = masks[0]
                max_prob = next_token_logits[mask_pos][masked_id].item()
            elif decoding_strategy == 'parallel':
                for m_pos, m_id in masks:
                    log_probabilities.append(math.log(next_token_logits[m_pos][m_id].item()))
                break
            else:
                mask_pos, masked_id = None, None
                max_prob = None
                for m_pos, m_id in masks:
                    m_prob = next_token_logits[m_pos][m_id].item()
                    if max_prob is None or m_prob > max_prob:
                        max_prob = m_prob
                        mask_pos, masked_id = m_pos, m_id

            log_probabilities.append(math.log(max_prob))
            input_ids[0][mask_pos] = masked_id
            target_sequence[0][mask_pos] = -100

        return sum(log_probabilities)

    def add_special_input_features(self, input_example: InputExample, input_features: InputFeatures) -> None:
        if self.wrapper.config.wrapper_type == 'sequence_classifier':
            return

        mask_start = input_features.input_ids.index(self.wrapper.tokenizer.mask_token_id)

        for choice in ['choice1', 'choice2']:
            choice_text = input_example.meta[choice]
            choice_token_ids = get_verbalization_ids(choice_text, self.wrapper.tokenizer, force_single_token=False)
            mask_end = mask_start + len(choice_token_ids)
            input_features.meta[f'{choice}_token_ids'] = [-100] * len(input_features.input_ids)
            input_features.meta[f'{choice}_token_ids'][mask_start:mask_end] = choice_token_ids

    def add_features_to_dict(self, features: List[InputFeatures], feature_dict: Dict[str, torch.Tensor]) -> None:
        if self.wrapper.config.wrapper_type == 'sequence_classifier':
            return

        for choice in ['choice1', 'choice2']:
            feature_dict[f'{choice}_token_ids'] = torch.tensor(
                [f.meta[f'{choice}_token_ids'] for f in features], dtype=torch.long)


class WscTaskHelper(TaskHelper):
    """A custom task helper for the Wsc dataset."""

    def __init__(self, wrapper):
        super().__init__(wrapper)
        self.id_to_target = []

    def get_sequence_classifier_inputs(self, example: InputExample) -> Dict[str, Any]:
        target = example.meta['span1_text']
        pronoun_idx = example.meta['span2_index']

        # mark the pronoun with asterisks
        words_a = example.text_a.split()
        words_a[pronoun_idx] = '*' + words_a[pronoun_idx] + '*'
        text_a = ' '.join(words_a)
        text_b = target

        return self.wrapper.tokenizer.encode_plus(text_a, text_b, add_special_tokens=True,
                                                  max_length=self.wrapper.config.max_seq_length)

    def add_special_input_features(self, input_example: InputExample, input_features: InputFeatures) -> None:
        if self.wrapper.config.wrapper_type == 'sequence_classifier':
            return

        mask_start = input_features.input_ids.index(self.wrapper.tokenizer.mask_token_id)
        num_masks = input_features.input_ids.count(self.wrapper.tokenizer.mask_token_id)
        mask_end = mask_start + num_masks

        target = input_example.meta['span1_text']
        input_features.meta['target'] = target
        target_token_ids = get_verbalization_ids(target, self.wrapper.tokenizer, force_single_token=False)
        input_features.meta['target_token_ids'] = [-100] * len(input_features.input_ids)

        # we also predict <pad> tokens at the missing positions
        target_token_ids += [self.wrapper.tokenizer.pad_token_id] * (num_masks - len(target_token_ids))
        input_features.meta['target_token_ids'][mask_start:mask_end] = target_token_ids

    def add_features_to_dict(self, features: List[InputFeatures], feature_dict: Dict[str, torch.Tensor]) -> None:
        if self.wrapper.config.wrapper_type == 'sequence_classifier':
            return

        feature_dict['target_id'] = torch.tensor([len(self.id_to_target) + idx for idx, f in enumerate(features)],
                                                 dtype=torch.long)
        self.id_to_target += [f.meta['target'] for f in features]
        feature_dict['target_token_ids'] = torch.tensor([f.meta['target_token_ids'] for f in features],
                                                        dtype=torch.long)

    def train_step(self, batch, **kwargs) -> Optional[torch.Tensor]:
        if self.wrapper.config.wrapper_type == 'sequence_classifier':
            return

        assert self.wrapper.config.wrapper_type == 'mlm', 'train_step() for WSC is only implemented for MLM models'
        inputs = self.wrapper.generate_default_inputs(batch)
        inputs['labels'] = batch['target_token_ids']
        loss = self.wrapper.model(**inputs)[0]
        return loss

    def eval_step(self, batch: Dict[str, torch.Tensor], decoding_strategy: str = 'default', **kwargs):
        if self.wrapper.config.wrapper_type in ['sequence_classifier', 'span_pair_classifier']:
            return

        assert self.wrapper.config.wrapper_type == 'mlm', 'eval_step() for WSC is only implemented for MLM models'
        assert batch['input_ids'].shape[0] == 1, 'eval_step() for COPA is only implemented for batch_size=1'

        inputs = self.wrapper.generate_default_inputs(batch)
        input_ids = inputs['input_ids']

        orig_mask_positions = [
            idx for idx, input_id in enumerate(input_ids[0]) if input_id == self.wrapper.tokenizer.mask_token_id
        ]

        while True:
            mask_positions = [
                idx for idx, input_id in enumerate(input_ids[0]) if input_id == self.wrapper.tokenizer.mask_token_id
            ]
            if not mask_positions:  # there are no masks left to process, we are done
                input_ids = input_ids[0].detach().cpu().tolist()
                output_actual = self.wrapper.tokenizer.decode([
                    input_id for idx, input_id in enumerate(input_ids)
                    if idx in orig_mask_positions and input_id not in self.wrapper.tokenizer.all_special_ids
                ])

                output_expected = self.id_to_target[batch["target_id"][0].item()]

                # transform both outputs as described in the T5 paper
                output_actual = output_actual.lower().strip()
                output_actual = [w for w in re.split('[^a-zA-Z]', output_actual) if w]
                output_expected = output_expected.lower().strip()
                output_expected = [w for w in re.split('[^a-zA-Z]', output_expected) if w]

                # compare outputs
                if all(x in output_expected for x in output_actual) or all(
                        x in output_actual for x in output_expected):
                    return torch.tensor([[0, 1]])
                return torch.tensor([[1, 0]])

            outputs = self.wrapper.model(**inputs)
            next_token_logits = outputs[0]
            next_token_logits = torch.nn.Softmax(dim=2)(next_token_logits)
            next_token_logits = next_token_logits[0].detach().cpu().numpy()

            most_confident = ()
            most_confident_score = -1

            if decoding_strategy == 'ltr':
                mask_positions = [mask_positions[0]]

            k = 1
            for mask_position in mask_positions:
                ntl = next_token_logits[mask_position]
                top_token_id = np.argmax(ntl)
                top_score = ntl[top_token_id]

                if decoding_strategy == 'parallel':
                    input_ids[0][mask_position] = top_token_id

                elif top_score > most_confident_score:
                    most_confident_score = top_score
                    most_confident = (mask_position, top_token_id)

            if decoding_strategy == 'parallel':
                continue

            input_ids[0][most_confident[0]] = most_confident[1]


class RecordTaskHelper(TaskHelper):
    """A custom task helper for the ReCoRD dataset."""

    def __init__(self, wrapper):
        super().__init__(wrapper)
        self.output = []
        self.original_choices = {}

    def train_step(self, batch, **kwargs) -> Optional[torch.Tensor]:
        assert self.wrapper.config.wrapper_type == 'mlm', 'train_step() for ReCoRD is only implemented for MLM models'
        inputs = self.wrapper.generate_default_inputs(batch)

        prediction_scores = self.wrapper.model(**inputs)[0].view(-1, self.wrapper.model.config.vocab_size)
        loss_fct = CrossEntropyLoss()

        # all_candidate_token_ids.shape() == batch_size x max_num_candidates x max_seq_len
        all_candidate_token_ids = batch['candidate_token_ids']

        # all_candidate_labels.shape() == batch_size x max_num_candidates
        all_candidate_labels = batch['candidate_labels']

        all_candidate_token_ids = all_candidate_token_ids.permute(1, 0, 2)
        all_candidate_labels = all_candidate_labels.permute(1, 0)

        total_loss = 0
        loss_correct_label = loss_fct(prediction_scores, all_candidate_token_ids[0].view(-1))

        # compute hinge loss
        for candidate_token_ids, candidate_labels in zip(all_candidate_token_ids[1:], all_candidate_labels[1:]):
            loss_wrong_label = loss_fct(prediction_scores, candidate_token_ids.view(-1))
            hinge_loss = 1 + loss_correct_label - loss_wrong_label
            hinge_loss[hinge_loss < 0] = 0
            total_loss += hinge_loss

        return total_loss

    def eval_step(self, batch: Dict[str, torch.Tensor], batch_size: int = 8, decoding_strategy: str = 'default'):
        assert self.wrapper.config.wrapper_type == 'mlm', 'eval_step() for ReCoRD is only implemented for MLM models'
        assert batch['input_ids'].shape[0] == 1, "eval_step() for ReCoRD is only implemented for batch_size=1"

        best_choice_correct, best_choice, max_prob = False, None, None
        question_idx = batch['question_idx'][0].item()
        output_line = {'idx': question_idx, 'choices': {}}

        # group choices by length to speed up decoding
        choices_grouped_by_length = defaultdict(list)

        for idx, (choice_ids, label) in enumerate(zip(batch['candidate_token_ids'][0], batch['candidate_labels'][0])):
            if label < 0:
                continue
            num_masks = sum(1 for x in choice_ids if x != -100)
            choice = self.original_choices[question_idx][idx]
            choices_grouped_by_length[num_masks].append((choice, choice_ids, label))

        input_ids = {}
        initial_outputs = {}

        for num_masks in choices_grouped_by_length.keys():
            # modify the input ids to contain the correct number of masks
            input_ids[num_masks] = trim_input_ids(batch['input_ids'], num_masks=num_masks,
                                                  pad_token_id=self.wrapper.tokenizer.pad_token_id,
                                                  mask_token_id=self.wrapper.tokenizer.mask_token_id)

            initial_outputs[num_masks] = self.wrapper.model(input_ids[num_masks])

        for num_masks, choices_with_labels in choices_grouped_by_length.items():

            for batch in chunks(choices_with_labels, batch_size):
                batch_input_ids = input_ids[num_masks].repeat(len(batch), 1)
                choice_ids = torch.stack([choice_id for choice, choice_id, label in batch])

                probs = self._get_choice_probabilities_batched(choice_ids, batch_input_ids, initial_outputs[num_masks],
                                                               decoding_strategy=decoding_strategy)

                for idx, (choice, choice_ids, label) in enumerate(batch):
                    prob = probs[idx]
                    output_line['choices'][choice] = prob

                    if max_prob is None or prob > max_prob:
                        best_choice_correct, max_prob = (label == 1), prob

        self.output.append(output_line)

        if best_choice_correct:
            return torch.tensor([[0, 1]])
        return torch.tensor([[1, 0]])

    def _get_choice_probabilities_batched(self, target_sequences, input_ids, initial_output, decoding_strategy):

        log_probabilities = defaultdict(list)
        first_call = True

        while True:
            masks = {batch_idx: [(idx, tok) for idx, tok in enumerate(target_sequences[batch_idx]) if tok >= 0] for
                     batch_idx in range(len(target_sequences))}

            if not masks[0]:  # there are no masks left to process, we are done
                break

            if first_call:
                outputs = initial_output
            else:
                outputs = self.wrapper.model(input_ids)

            next_token_logits = outputs[0]
            next_token_logits = torch.nn.Softmax(dim=2)(next_token_logits)

            if decoding_strategy == 'ltr':
                masks = {batch_idx: [batch_masks[0]] for batch_idx, batch_masks in masks.items()}

            for batch_idx in range(len(target_sequences)):

                ntl = next_token_logits[batch_idx] if not first_call else next_token_logits[0]

                if decoding_strategy == 'parallel':
                    for m_pos, m_id in masks[batch_idx]:
                        log_probabilities[batch_idx].append(math.log(ntl[m_pos][m_id].item()))
                        target_sequences[batch_idx][m_pos] = -100

                else:
                    mask_pos, masked_id = None, None
                    highest_prob = None
                    for m_pos, m_id in masks[batch_idx]:
                        m_prob = ntl[m_pos][m_id]
                        if highest_prob is None or m_prob > highest_prob:
                            highest_prob = m_prob
                            mask_pos, masked_id = m_pos, m_id

                    log_probabilities[batch_idx].append(math.log(ntl[mask_pos][masked_id].item()))
                    input_ids[batch_idx][mask_pos] = masked_id
                    target_sequences[batch_idx][mask_pos] = -100

            first_call = False

        return {batch_idx: sum(log_prob for log_prob in log_probabilities[batch_idx]) for batch_idx in
                range(len(target_sequences))}

    def add_special_input_features(self, input_example: InputExample, input_features: InputFeatures) -> None:
        mask_start = input_features.input_ids.index(self.wrapper.tokenizer.mask_token_id)

        choices = input_example.meta['candidates']
        question_idx = input_example.meta['question_idx']

        input_features.meta['candidate_token_ids'] = []
        input_features.meta['candidate_labels'] = []
        input_features.meta['question_idx'] = question_idx

        self.original_choices[question_idx] = []

        for idx, choice_text in enumerate(choices):
            choice_token_ids = get_verbalization_ids(choice_text, self.wrapper.tokenizer, force_single_token=False)
            choice_label = 1 if choice_text in input_example.meta['answers'] else 0

            mask_end = mask_start + len(choice_token_ids)
            candidate_token_ids = [-100] * len(input_features.input_ids)
            candidate_token_ids[mask_start:mask_end] = choice_token_ids

            input_features.meta['candidate_token_ids'].append(candidate_token_ids)
            input_features.meta['candidate_labels'].append(choice_label)
            self.original_choices[question_idx].append(choice_text)

    def add_features_to_dict(self, features: List[InputFeatures], feature_dict: Dict[str, torch.Tensor]) -> None:
        # apply padding if necessary
        max_num_candidates = max(len(f.meta['candidate_token_ids']) for f in features)
        for feature in features:
            while len(feature.meta['candidate_token_ids']) < max_num_candidates:
                feature.meta['candidate_token_ids'].append([-100] * len(feature.input_ids))
                feature.meta['candidate_labels'].append(-100)

        feature_dict['candidate_token_ids'] = \
            torch.tensor([f.meta['candidate_token_ids'] for f in features], dtype=torch.long)
        feature_dict['candidate_labels'] = \
            torch.tensor([f.meta['candidate_labels'] for f in features], dtype=torch.long)

        feature_dict['question_idx'] = torch.tensor([f.meta['question_idx'] for f in features], dtype=torch.long)


==> figs/script/pet/tasks.py <==
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""
This file contains the logic for loading training and test data for all tasks.
"""

import csv
import json
import os
import random
from abc import ABC, abstractmethod
from collections import defaultdict, Counter
from typing import List, Dict, Callable

import logging
from pet import task_helpers
from pet.utils import InputExample

process_id = os.getpid()
logging.getLogger().setLevel(logging.INFO)
logging.basicConfig(level=logging.INFO,
                        format=str(
                            process_id) + ' - %(asctime)s %(filename)s[line:%(lineno)d] %(levelname)s %(message)s',
                        datefmt='%a, %d %b %Y %H:%M:%S')


def _shuffle_and_restrict(examples: List[InputExample], num_examples: int, seed: int = 42, train: bool = False, task: str = None) -> List[InputExample]:
    """
    Shuffle a list of examples and restrict it to a given maximum size.

    :param examples: the examples to shuffle and restrict
    :param num_examples: the maximum number of examples
    :param seed: the random seed for shuffling
    :return: the first ``num_examples`` elements of the shuffled list
    """
    
    if 0 < num_examples < len(examples):
        random.Random(seed).shuffle(examples)
        examples = examples[:num_examples]
    elif num_examples == -1:
        random.Random(seed).shuffle(examples)
        examples = examples
    else:
        logging.info("fatal error!!!!!!!! shuffle fails")
        
    return examples


class LimitedExampleList:
    def __init__(self, labels: List[str], max_examples=-1):
        """
        Implementation of a list that stores only a limited amount of examples per label.

        :param labels: the set of all possible labels
        :param max_examples: the maximum number of examples per label. This can either be a fixed number,
               in which case `max_examples` examples are loaded for every label, or a list with the same size as
               `labels`, in which case at most `max_examples[i]` examples are loaded for label `labels[i]`.
        """
        self._labels = labels
        self._examples = []
        self._examples_per_label = defaultdict(int)

        if isinstance(max_examples, list):
            self._max_examples = dict(zip(self._labels, max_examples))
        else:
            self._max_examples = {label: max_examples for label in self._labels}

    def is_full(self):
        """Return `true` iff no more examples can be added to this list"""
        for label in self._labels:
            if self._examples_per_label[label] < self._max_examples[label] or self._max_examples[label] < 0:
                return False
        return True

    def add(self, example: InputExample) -> bool:
        """
        Add a new input example to this list.

        :param example: the example to add
        :returns: `true` iff the example was actually added to the list
        """
        label = example.label
        if self._examples_per_label[label] < self._max_examples[label] or self._max_examples[label] < 0:
            self._examples_per_label[label] += 1
            self._examples.append(example)
            return True
        return False

    def to_list(self):
        return self._examples


class DataProcessor(ABC):
    """
    Abstract class that provides methods for loading training, testing, development and unlabeled examples for a given
    task
    """

    @abstractmethod
    def get_train_examples(self, data_dir) -> List[InputExample]:
        """Get a collection of `InputExample`s for the train set."""
        pass

    @abstractmethod
    def get_dev_examples(self, data_dir) -> List[InputExample]:
        """Get a collection of `InputExample`s for the dev set."""
        pass

    @abstractmethod
    def get_test_examples(self, data_dir) -> List[InputExample]:
        """Get a collection of `InputExample`s for the test set."""
        pass

    @abstractmethod
    def get_unlabeled_examples(self, data_dir) -> List[InputExample]:
        """Get a collection of `InputExample`s for the unlabeled set."""
        pass

    @abstractmethod
    def get_labels(self) -> List[str]:
        """Get the list of labels for this data set."""
        pass


class MnliProcessor(DataProcessor):
    """Processor for the MultiNLI data set (GLUE version)."""

    def get_train_examples(self, data_dir):
        return self._create_examples(MnliProcessor._read_tsv(os.path.join(data_dir, "train.tsv")), "train")

    def get_dev_examples(self, data_dir):
        return self._create_examples(MnliProcessor._read_tsv(os.path.join(data_dir, "dev_matched.tsv")), "dev_matched")

    def get_test_examples(self, data_dir) -> List[InputExample]:
        raise NotImplementedError()

    def get_unlabeled_examples(self, data_dir) -> List[InputExample]:
        return self.get_train_examples(data_dir)

    def get_labels(self):
        return ["contradiction", "entailment", "neutral"]

    @staticmethod
    def _create_examples(lines: List[List[str]], set_type: str) -> List[InputExample]:
        examples = []

        for (i, line) in enumerate(lines):
            if i == 0:
                continue
            guid = "%s-%s" % (set_type, line[0])
            text_a = line[8]
            text_b = line[9]
            label = line[-1]

            example = InputExample(guid=guid, text_a=text_a, text_b=text_b, label=label)
            examples.append(example)

        return examples

    @staticmethod
    def _read_tsv(input_file, quotechar=None):
        with open(input_file, "r", encoding="utf-8-sig") as f:
            reader = csv.reader(f, delimiter="\t", quotechar=quotechar)
            lines = []
            for line in reader:
                lines.append(line)
            return lines


class MnliMismatchedProcessor(MnliProcessor):
    """Processor for the MultiNLI mismatched data set (GLUE version)."""

    def get_dev_examples(self, data_dir):
        return self._create_examples(self._read_tsv(os.path.join(data_dir, "dev_mismatched.tsv")), "dev_mismatched")

    def get_test_examples(self, data_dir) -> List[InputExample]:
        raise NotImplementedError()


class AgnewsProcessor(DataProcessor):
    """Processor for the AG news data set."""

    def get_train_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "train.csv"), "train")

    def get_dev_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "test.csv"), "dev")

    def get_test_examples(self, data_dir) -> List[InputExample]:
        raise NotImplementedError()

    def get_unlabeled_examples(self, data_dir) -> List[InputExample]:
        return self.get_train_examples(data_dir)

    def get_labels(self):
        return ["1", "2", "3", "4"]

    @staticmethod
    def _create_examples(path: str, set_type: str) -> List[InputExample]:
        examples = []

        with open(path) as f:
            reader = csv.reader(f, delimiter=',')
            for idx, row in enumerate(reader):
                label, headline, body = row
                guid = "%s-%s" % (set_type, idx)
                text_a = headline.replace('\\', ' ')
                text_b = body.replace('\\', ' ')

                example = InputExample(guid=guid, text_a=text_a, text_b=text_b, label=label)
                examples.append(example)

        return examples


class YahooAnswersProcessor(DataProcessor):
    """Processor for the Yahoo Answers data set."""

    def get_train_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "train.csv"), "train")

    def get_dev_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "test.csv"), "dev")

    def get_test_examples(self, data_dir) -> List[InputExample]:
        raise NotImplementedError()

    def get_unlabeled_examples(self, data_dir) -> List[InputExample]:
        return self.get_train_examples(data_dir)

    def get_labels(self):
        return ["1", "2", "3", "4", "5", "6", "7", "8", "9", "10"]

    @staticmethod
    def _create_examples(path: str, set_type: str) -> List[InputExample]:
        examples = []

        with open(path, encoding='utf8') as f:
            reader = csv.reader(f, delimiter=',')
            for idx, row in enumerate(reader):
                label, question_title, question_body, answer = row
                guid = "%s-%s" % (set_type, idx)
                text_a = ' '.join([question_title.replace('\\n', ' ').replace('\\', ' '),
                                   question_body.replace('\\n', ' ').replace('\\', ' ')])
                text_b = answer.replace('\\n', ' ').replace('\\', ' ')

                example = InputExample(guid=guid, text_a=text_a, text_b=text_b, label=label)
                examples.append(example)

        return examples


class YelpPolarityProcessor(DataProcessor):
    """Processor for the YELP binary classification set."""

    def get_train_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "train.csv"), "train")

    def get_dev_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "test.csv"), "dev")

    def get_test_examples(self, data_dir) -> List[InputExample]:
        raise NotImplementedError()

    def get_unlabeled_examples(self, data_dir) -> List[InputExample]:
        return self.get_train_examples(data_dir)

    def get_labels(self):
        return ["1", "2"]

    @staticmethod
    def _create_examples(path: str, set_type: str) -> List[InputExample]:
        examples = []

        with open(path) as f:
            reader = csv.reader(f, delimiter=',')
            for idx, row in enumerate(reader):
                label, body = row
                guid = "%s-%s" % (set_type, idx)
                text_a = body.replace('\\n', ' ').replace('\\', ' ')

                example = InputExample(guid=guid, text_a=text_a, label=label)
                examples.append(example)

        return examples


class YelpFullProcessor(YelpPolarityProcessor):
    """Processor for the YELP full classification set."""

    def get_test_examples(self, data_dir) -> List[InputExample]:
        raise NotImplementedError()

    def get_labels(self):
        return ["1", "2", "3", "4", "5"]


class XStanceProcessor(DataProcessor):
    """Processor for the X-Stance data set."""

    def __init__(self, language: str = None):
        if language is not None:
            assert language in ['de', 'fr']
        self.language = language

    def get_train_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "train.jsonl"))

    def get_dev_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "test.jsonl"))

    def get_test_examples(self, data_dir) -> List[InputExample]:
        raise NotImplementedError()

    def get_unlabeled_examples(self, data_dir) -> List[InputExample]:
        return self.get_train_examples(data_dir)

    def get_labels(self):
        return ["FAVOR", "AGAINST"]

    def _create_examples(self, path: str) -> List[InputExample]:
        examples = []

        with open(path, encoding='utf8') as f:
            for line in f:
                example_json = json.loads(line)
                label = example_json['label']
                id_ = example_json['id']
                text_a = example_json['question']
                text_b = example_json['comment']
                language = example_json['language']

                if self.language is not None and language != self.language:
                    continue

                example = InputExample(guid=id_, text_a=text_a, text_b=text_b, label=label)
                examples.append(example)

        return examples


class RteProcessor(DataProcessor):
    """Processor for the RTE data set."""

    def __init__(self):
        self.mnli_processor = MnliProcessor()

    def get_train_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "train.jsonl"), "train")

    def get_dev_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "val.jsonl"), "dev")

    def get_test_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "test.jsonl"), "test")

    def get_unlabeled_examples(self, data_dir):
        return self.get_train_examples(data_dir)
        # return self._create_examples(os.path.join(data_dir, "unlabeled.jsonl"), "unlabeled")

    def get_labels(self):
        return ["entailment", "not_entailment"]

    def _create_examples(self, path: str, set_type: str, hypothesis_name: str = "hypothesis",
                         premise_name: str = "premise") -> List[InputExample]:
        examples = []

        with open(path, encoding='utf8') as f:
            for line_idx, line in enumerate(f):
                example_json = json.loads(line)
                idx = example_json['idx']
                if isinstance(idx, str):
                    try:
                        idx = int(idx)
                    except ValueError:
                        idx = line_idx
                label = example_json.get('label')
                guid = "%s-%s" % (set_type, idx)
                text_a = example_json[premise_name]
                text_b = example_json[hypothesis_name]

                example = InputExample(guid=guid, text_a=text_a, text_b=text_b, label=label, idx=idx)
                examples.append(example)

        return examples


class AxGProcessor(RteProcessor):
    """Processor for the AX-G diagnostic data set."""

    def get_train_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "AX-g.jsonl"), "train")

    def get_test_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "AX-g.jsonl"), "test")


class AxBProcessor(RteProcessor):
    """Processor for the AX-B diagnostic data set."""

    def get_train_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "AX-b.jsonl"), "train")

    def get_test_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "AX-b.jsonl"), "test")

    def _create_examples(self, path, set_type, hypothesis_name="sentence2", premise_name="sentence1"):
        return super()._create_examples(path, set_type, hypothesis_name, premise_name)


class CbProcessor(RteProcessor):
    """Processor for the CB data set."""

    def get_labels(self):
        return ["entailment", "contradiction", "neutral"]


class WicProcessor(DataProcessor):
    """Processor for the WiC data set."""

    def get_train_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "train.jsonl"), "train")

    def get_dev_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "val.jsonl"), "dev")

    def get_test_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "test.jsonl"), "test")

    def get_unlabeled_examples(self, data_dir):
        return self.get_train_examples(data_dir)
        # return self._create_examples(os.path.join(data_dir, "unlabeled.jsonl"), "unlabeled")

    def get_labels(self):
        return ["F", "T"]

    @staticmethod
    def _create_examples(path: str, set_type: str) -> List[InputExample]:
        examples = []
        with open(path, encoding='utf8') as f:
            for line in f:
                example_json = json.loads(line)
                idx = example_json['idx']
                if isinstance(idx, str):
                    idx = int(idx)
                label = "T" if example_json.get('label') else "F"
                guid = "%s-%s" % (set_type, idx)
                text_a = example_json['sentence1']
                text_b = example_json['sentence2']
                meta = {'word': example_json['word']}
                example = InputExample(guid=guid, text_a=text_a, text_b=text_b, label=label, idx=idx, meta=meta)
                examples.append(example)
        return examples


class WscProcessor(DataProcessor):
    """Processor for the WSC data set."""

    def get_train_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "train.jsonl"), "train")

    def get_dev_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "val.jsonl"), "dev")

    def get_test_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "test.jsonl"), "test")

    def get_unlabeled_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "unlabeled.jsonl"), "unlabeled")

    def get_labels(self):
        return ["False", "True"]

    @staticmethod
    def _create_examples(path: str, set_type: str) -> List[InputExample]:
        examples = []

        with open(path, encoding='utf8') as f:
            for line in f:
                example_json = json.loads(line)
                idx = example_json['idx']
                label = str(example_json['label']) if 'label' in example_json else None
                guid = "%s-%s" % (set_type, idx)
                text_a = example_json['text']
                meta = {
                    'span1_text': example_json['target']['span1_text'],
                    'span2_text': example_json['target']['span2_text'],
                    'span1_index': example_json['target']['span1_index'],
                    'span2_index': example_json['target']['span2_index']
                }

                # the indices in the dataset are wrong for some examples, so we manually fix them
                span1_index, span1_text = meta['span1_index'], meta['span1_text']
                span2_index, span2_text = meta['span2_index'], meta['span2_text']
                words_a = text_a.split()
                words_a_lower = text_a.lower().split()
                words_span1_text = span1_text.lower().split()
                span1_len = len(words_span1_text)

                if words_a_lower[span1_index:span1_index + span1_len] != words_span1_text:
                    for offset in [-1, +1]:
                        if words_a_lower[span1_index + offset:span1_index + span1_len + offset] == words_span1_text:
                            span1_index += offset

                if words_a_lower[span1_index:span1_index + span1_len] != words_span1_text:
                    logging.warning(f"Got '{words_a_lower[span1_index:span1_index + span1_len]}' but expected "
                                   f"'{words_span1_text}' at index {span1_index} for '{words_a}'")

                if words_a[span2_index] != span2_text:
                    for offset in [-1, +1]:
                        if words_a[span2_index + offset] == span2_text:
                            span2_index += offset

                    if words_a[span2_index] != span2_text and words_a[span2_index].startswith(span2_text):
                        words_a = words_a[:span2_index] \
                                  + [words_a[span2_index][:len(span2_text)], words_a[span2_index][len(span2_text):]] \
                                  + words_a[span2_index + 1:]

                assert words_a[span2_index] == span2_text, \
                    f"Got '{words_a[span2_index]}' but expected '{span2_text}' at index {span2_index} for '{words_a}'"

                text_a = ' '.join(words_a)
                meta['span1_index'], meta['span2_index'] = span1_index, span2_index

                example = InputExample(guid=guid, text_a=text_a, label=label, meta=meta, idx=idx)
                if set_type == 'train' and label != 'True':
                    continue
                examples.append(example)

        return examples


class BoolQProcessor(DataProcessor):
    """Processor for the BoolQ data set."""

    def get_train_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "train.jsonl"), "train")

    def get_dev_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "val.jsonl"), "dev")

    def get_test_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "test.jsonl"), "test")

    def get_unlabeled_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "unlabeled.jsonl"), "unlabeled")

    def get_labels(self):
        return ["False", "True"]

    @staticmethod
    def _create_examples(path: str, set_type: str) -> List[InputExample]:
        examples = []

        with open(path, encoding='utf8') as f:
            for line in f:
                example_json = json.loads(line)
                idx = example_json['idx']
                label = str(example_json['label']) if 'label' in example_json else None
                guid = "%s-%s" % (set_type, idx)
                text_a = example_json['passage']
                text_b = example_json['question']
                example = InputExample(guid=guid, text_a=text_a, text_b=text_b, label=label, idx=idx)
                examples.append(example)

        return examples


class CopaProcessor(DataProcessor):
    """Processor for the COPA data set."""

    def get_train_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "train.jsonl"), "train")

    def get_dev_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "val.jsonl"), "dev")

    def get_test_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "test.jsonl"), "test")

    def get_unlabeled_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "unlabeled.jsonl"), "unlabeled")

    def get_labels(self):
        return ["0", "1"]

    @staticmethod
    def _create_examples(path: str, set_type: str) -> List[InputExample]:
        examples = []

        with open(path, encoding='utf8') as f:
            for line in f:
                example_json = json.loads(line)
                label = str(example_json['label']) if 'label' in example_json else None
                idx = example_json['idx']
                guid = "%s-%s" % (set_type, idx)
                text_a = example_json['premise']
                meta = {
                    'choice1': example_json['choice1'],
                    'choice2': example_json['choice2'],
                    'question': example_json['question']
                }
                example = InputExample(guid=guid, text_a=text_a, label=label, meta=meta, idx=idx)
                examples.append(example)

        if set_type == 'train' or set_type == 'unlabeled':
            mirror_examples = []
            for ex in examples:
                label = "1" if ex.label == "0" else "0"
                meta = {
                    'choice1': ex.meta['choice2'],
                    'choice2': ex.meta['choice1'],
                    'question': ex.meta['question']
                }
                mirror_example = InputExample(guid=ex.guid + 'm', text_a=ex.text_a, label=label, meta=meta)
                mirror_examples.append(mirror_example)
            examples += mirror_examples
            logging.info(f"Added {len(mirror_examples)} mirror examples, total size is {len(examples)}...")
        return examples


class MultiRcProcessor(DataProcessor):
    """Processor for the MultiRC data set."""

    def get_train_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "train.jsonl"), "train")

    def get_dev_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "val.jsonl"), "dev")

    def get_test_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "test.jsonl"), "test")

    def get_unlabeled_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "unlabeled.jsonl"), "unlabeled")

    def get_labels(self):
        return ["0", "1"]

    @staticmethod
    def _create_examples(path: str, set_type: str) -> List[InputExample]:
        examples = []

        with open(path, encoding='utf8') as f:
            for line in f:
                example_json = json.loads(line)

                passage_idx = example_json['idx']
                text = example_json['passage']['text']
                questions = example_json['passage']['questions']
                for question_json in questions:
                    question = question_json["question"]
                    question_idx = question_json['idx']
                    answers = question_json["answers"]
                    for answer_json in answers:
                        label = str(answer_json["label"]) if 'label' in answer_json else None
                        answer_idx = answer_json["idx"]
                        guid = f'{set_type}-p{passage_idx}-q{question_idx}-a{answer_idx}'
                        meta = {
                            'passage_idx': passage_idx,
                            'question_idx': question_idx,
                            'answer_idx': answer_idx,
                            'answer': answer_json["text"]
                        }
                        idx = [passage_idx, question_idx, answer_idx]
                        example = InputExample(guid=guid, text_a=text, text_b=question, label=label, meta=meta, idx=idx)
                        examples.append(example)

        question_indices = list(set(example.meta['question_idx'] for example in examples))
        label_distribution = Counter(example.label for example in examples)
        logging.info(f"Returning {len(examples)} examples corresponding to {len(question_indices)} questions with label "
                    f"distribution {list(label_distribution.items())}")
        return examples


class RecordProcessor(DataProcessor):
    """Processor for the ReCoRD data set."""

    def get_train_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "train.jsonl"), "train")

    def get_dev_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "val.jsonl"), "dev")

    def get_test_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "test.jsonl"), "test")

    def get_unlabeled_examples(self, data_dir):
        return self._create_examples(os.path.join(data_dir, "unlabeled.jsonl"), "unlabeled")

    def get_labels(self):
        return ["0", "1"]

    @staticmethod
    def _create_examples(path, set_type, seed=42, max_train_candidates_per_question: int = 10) -> List[InputExample]:
        examples = []

        entity_shuffler = random.Random(seed)

        with open(path, encoding='utf8') as f:
            for idx, line in enumerate(f):
                example_json = json.loads(line)

                idx = example_json['idx']
                text = example_json['passage']['text']
                entities = set()

                for entity_json in example_json['passage']['entities']:
                    start = entity_json['start']
                    end = entity_json['end']
                    entity = text[start:end + 1]
                    entities.add(entity)

                entities = list(entities)

                text = text.replace("@highlight\n", "- ")  # we follow the GPT-3 paper wrt @highlight annotations
                questions = example_json['qas']

                for question_json in questions:
                    question = question_json['query']
                    question_idx = question_json['idx']
                    answers = set()

                    for answer_json in question_json.get('answers', []):
                        answer = answer_json['text']
                        answers.add(answer)

                    answers = list(answers)

                    if set_type == 'train':
                        # create a single example per *correct* answer
                        for answer_idx, answer in enumerate(answers):
                            candidates = [ent for ent in entities if ent not in answers]
                            if len(candidates) > max_train_candidates_per_question - 1:
                                entity_shuffler.shuffle(candidates)
                                candidates = candidates[:max_train_candidates_per_question - 1]

                            guid = f'{set_type}-p{idx}-q{question_idx}-a{answer_idx}'
                            meta = {
                                'passage_idx': idx,
                                'question_idx': question_idx,
                                'candidates': [answer] + candidates,
                                'answers': [answer]
                            }
                            ex_idx = [idx, question_idx, answer_idx]
                            example = InputExample(guid=guid, text_a=text, text_b=question, label="1", meta=meta,
                                                   idx=ex_idx)
                            examples.append(example)

                    else:
                        # create just one example with *all* correct answers and *all* answer candidates
                        guid = f'{set_type}-p{idx}-q{question_idx}'
                        meta = {
                            'passage_idx': idx,
                            'question_idx': question_idx,
                            'candidates': entities,
                            'answers': answers
                        }
                        example = InputExample(guid=guid, text_a=text, text_b=question, label="1", meta=meta)
                        examples.append(example)

        question_indices = list(set(example.meta['question_idx'] for example in examples))
        label_distribution = Counter(example.label for example in examples)
        logging.info(f"Returning {len(examples)} examples corresponding to {len(question_indices)} questions with label "
                    f"distribution {list(label_distribution.items())}")
        return examples


PROCESSORS = {
    "mnli": MnliProcessor,
    "mnli-mm": MnliMismatchedProcessor,
    "agnews": AgnewsProcessor,
    "yahoo": YahooAnswersProcessor,
    "yelp-polarity": YelpPolarityProcessor,
    "yelp-full": YelpFullProcessor,
    "xstance-de": lambda: XStanceProcessor("de"),
    "xstance-fr": lambda: XStanceProcessor("fr"),
    "xstance": XStanceProcessor,
    "wic": WicProcessor,
    "rte": RteProcessor,
    "cb": CbProcessor,
    "wsc": WscProcessor,
    "boolq": BoolQProcessor,
    "copa": CopaProcessor,
    "multirc": MultiRcProcessor,
    "record": RecordProcessor,
    "ax-g": AxGProcessor,
    "ax-b": AxBProcessor,
}  # type: Dict[str,Callable[[],DataProcessor]]

TASK_HELPERS = {
    "wsc": task_helpers.WscTaskHelper,
    "multirc": task_helpers.MultiRcTaskHelper,
    "copa": task_helpers.CopaTaskHelper,
    "record": task_helpers.RecordTaskHelper,
}

METRICS = {
    "cb": ["acc", "f1-macro"],
    "multirc": ["acc", "f1", "em"]
}

DEFAULT_METRICS = ["acc"]

TRAIN_SET = "train"
DEV_SET = "dev"
TEST_SET = "test"
UNLABELED_SET = "unlabeled"

SET_TYPES = [TRAIN_SET, DEV_SET, TEST_SET, UNLABELED_SET]


def load_examples(task, data_dir: str, set_type: str, *_, num_examples: int = None,
                  num_examples_per_label: int = None, seed: int = 42) -> List[InputExample]:
    """Load examples for a given task."""
    assert (num_examples is not None) ^ (num_examples_per_label is not None), \
        "Exactly one of 'num_examples' and 'num_examples_per_label' must be set."
    assert (not set_type == UNLABELED_SET) or (num_examples is not None), \
        "For unlabeled data, 'num_examples_per_label' is not allowed"

    processor = PROCESSORS[task]()

    ex_str = f"num_examples={num_examples}" if num_examples is not None \
        else f"num_examples_per_label={num_examples_per_label}"
    logging.info(
        f"Creating features from dataset file at {data_dir} ({ex_str}, set_type={set_type})"
    )

    if set_type == DEV_SET:
        examples = processor.get_dev_examples(data_dir)
    elif set_type == TEST_SET:
        examples = processor.get_test_examples(data_dir)
    elif set_type == TRAIN_SET:
        examples = processor.get_train_examples(data_dir)
    elif set_type == UNLABELED_SET:
        examples = processor.get_unlabeled_examples(data_dir)
        for example in examples:
            example.label = processor.get_labels()[0]
    else:
        raise ValueError(f"'set_type' must be one of {SET_TYPES}, got '{set_type}' instead")

    if num_examples is not None:
        examples = _shuffle_and_restrict(examples, num_examples, seed)

    elif num_examples_per_label is not None:
        limited_examples = LimitedExampleList(processor.get_labels(), num_examples_per_label)
        for example in examples:
            limited_examples.add(example)
        examples = limited_examples.to_list()

    label_distribution = Counter(example.label for example in examples)
    logging.info(f"Returning {len(examples)} {set_type} examples with label dist.: {list(label_distribution.items())}")

    return examples


==> figs/script/pet/utils.py <==
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import copy
import json
import pickle
import random
import string
from collections import defaultdict
from typing import Dict, List, Optional, Union

import numpy as np
import torch
from torch.nn import functional as F
from torch.utils.data import Dataset
from transformers import PreTrainedTokenizer, GPT2Tokenizer


class LogitsList:
    """A list of logits obtained from a finetuned PET model"""

    def __init__(self, score: float, logits: List[List[float]]):
        """
        Create a new LogitsList.

        :param score: the corresponding PET model's score on the training set
        :param logits: the list of logits, where ``logits[i][j]`` is the score for label ``j`` at example ``i``
        """
        self.score = score
        self.logits = logits

    def __repr__(self):
        return 'LogitsList(score={}, logits[:2]={})'.format(self.score, self.logits[:2])

    def save(self, path: str) -> None:
        """Save this list to a file."""
        with open(path, 'w') as fh:
            fh.write(str(self.score) + '\n')
            for example_logits in self.logits:
                fh.write(' '.join(str(logit) for logit in example_logits) + '\n')

    @staticmethod
    def load(path: str, with_score: bool = True) -> 'LogitsList':
        """Load a list from a file"""
        score = -1
        logits = []
        with open(path, 'r') as fh:
            for line_idx, line in enumerate(fh.readlines()):
                line = line.rstrip('\n')
                if line_idx == 0 and with_score:
                    score = float(line)
                else:
                    logits.append([float(x) for x in line.split()])
        return LogitsList(score=score, logits=logits)


class InputExample(object):
    """A raw input example consisting of one or two segments of text and a label"""

    def __init__(self, guid, text_a, text_b=None, label=None, logits=None, meta: Optional[Dict] = None, idx=-1):
        """
        Create a new InputExample.

        :param guid: a unique textual identifier
        :param text_a: the sequence of text
        :param text_b: an optional, second sequence of text
        :param label: an optional label
        :param logits: an optional list of per-class logits
        :param meta: an optional dictionary to store arbitrary meta information
        :param idx: an optional numeric index
        """
        self.guid = guid
        self.text_a = text_a
        self.text_b = text_b
        self.label = label
        self.logits = logits
        self.idx = idx
        self.meta = meta if meta else {}

    def __repr__(self):
        return str(self.to_json_string())

    def to_dict(self):
        """Serialize this instance to a Python dictionary."""
        output = copy.deepcopy(self.__dict__)
        return output

    def to_json_string(self):
        """Serialize this instance to a JSON string."""
        return json.dumps(self.to_dict(), indent=2, sort_keys=True) + "\n"

    @staticmethod
    def load_examples(path: str) -> List['InputExample']:
        """Load a set of input examples from a file"""
        with open(path, 'rb') as fh:
            return pickle.load(fh)

    @staticmethod
    def save_examples(examples: List['InputExample'], path: str) -> None:
        """Save a set of input examples to a file"""
        with open(path, 'wb') as fh:
            pickle.dump(examples, fh)


class InputFeatures(object):
    """A set of numeric features obtained from an :class:`InputExample`"""

    def __init__(self, input_ids, attention_mask, token_type_ids, label, mlm_labels=None, logits=None,
                 meta: Optional[Dict] = None, idx=-1):
        """
        Create new InputFeatures.

        :param input_ids: the input ids corresponding to the original text or text sequence
        :param attention_mask: an attention mask, with 0 = no attention, 1 = attention
        :param token_type_ids: segment ids as used by BERT
        :param label: the label
        :param mlm_labels: an optional sequence of labels used for auxiliary language modeling
        :param logits: an optional sequence of per-class logits
        :param meta: an optional dictionary to store arbitrary meta information
        :param idx: an optional numeric index
        """
        self.input_ids = input_ids
        self.attention_mask = attention_mask
        self.token_type_ids = token_type_ids
        self.label = label
        self.mlm_labels = mlm_labels
        self.logits = logits
        self.idx = idx
        self.meta = meta if meta else {}

    def __repr__(self):
        return str(self.to_json_string())

    def pretty_print(self, tokenizer):
        return f'input_ids         = {tokenizer.convert_ids_to_tokens(self.input_ids)}\n' + \
               f'attention_mask    = {self.attention_mask}\n' + \
               f'token_type_ids    = {self.token_type_ids}\n' + \
               f'mlm_labels        = {self.mlm_labels}\n' + \
               f'logits            = {self.logits}\n' + \
               f'label             = {self.label}'

    def to_dict(self):
        """Serialize this instance to a Python dictionary."""
        output = copy.deepcopy(self.__dict__)
        return output

    def to_json_string(self):
        """Serialize this instance to a JSON string."""
        return json.dumps(self.to_dict(), indent=2, sort_keys=True) + "\n"


class PLMInputFeatures(InputFeatures):
    """A set of numeric input features for a model pretrained with a permuted language modeling objective."""

    def __init__(self, *_, perm_mask, target_mapping, **kwargs):
        super().__init__(**kwargs)
        self.perm_mask = perm_mask
        self.target_mapping = target_mapping

    def pretty_print(self, tokenizer):
        return super().pretty_print(tokenizer) + '\n' + \
               f'perm_mask         = {self.perm_mask}\n' + \
               f'target_mapping    = {self.target_mapping}'


class DictDataset(Dataset):
    """A dataset of tensors that uses a dictionary for key-value mappings"""

    def __init__(self, **tensors):
        tensors.values()

        assert all(next(iter(tensors.values())).size(0) == tensor.size(0) for tensor in tensors.values())
        self.tensors = tensors

    def __getitem__(self, index):
        return {key: tensor[index] for key, tensor in self.tensors.items()}

    def __len__(self):
        return next(iter(self.tensors.values())).size(0)


def set_seed(seed: int):
    """ Set RNG seeds for python's `random` module, numpy and torch"""
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)


def eq_div(N, i):
    """ Equally divide N examples among i buckets. For example, `eq_div(12,3) = [4,4,4]`. """
    return [] if i <= 0 else [N // i + 1] * (N % i) + [N // i] * (i - N % i)


def chunks(lst, n):
    """Yield successive n-sized chunks from lst."""
    for i in range(0, len(lst), n):
        yield lst[i:i + n]


def remove_final_punc(s: str):
    """Remove the last character from a string if it is some form of punctuation"""
    return s.rstrip(string.punctuation)


def lowercase_first(s: str):
    """Lowercase the first letter of a string"""
    return s[0].lower() + s[1:]


def save_logits(path: str, logits: np.ndarray):
    """Save an array of logits to a file"""
    with open(path, 'w') as fh:
        for example_logits in logits:
            fh.write(' '.join(str(logit) for logit in example_logits) + '\n')
    pass


def save_predictions(path: str, wrapper, results: Dict):
    """Save a sequence of predictions to a file"""
    predictions_with_idx = []

    if wrapper.task_helper and wrapper.task_helper.output:
        predictions_with_idx = wrapper.task_helper.output
    else:
        inv_label_map = {idx: label for label, idx in wrapper.preprocessor.label_map.items()}
        for idx, prediction_idx in zip(results['indices'], results['predictions']):
            prediction = inv_label_map[prediction_idx]
            idx = idx.tolist() if isinstance(idx, np.ndarray) else int(idx)
            predictions_with_idx.append({'idx': idx, 'label': prediction})

    with open(path, 'w', encoding='utf8') as fh:
        for line in predictions_with_idx:
            fh.write(json.dumps(line) + '\n')


def softmax(x, temperature=1.0, axis=None):
    """Custom softmax implementation"""
    y = np.atleast_2d(x)

    if axis is None:
        axis = next(j[0] for j in enumerate(y.shape) if j[1] > 1)

    y = y * float(temperature)
    y = y - np.expand_dims(np.max(y, axis=axis), axis)
    y = np.exp(y)

    ax_sum = np.expand_dims(np.sum(y, axis=axis), axis)
    p = y / ax_sum

    if len(x.shape) == 1:
        p = p.flatten()
    return p


def get_verbalization_ids(word: str, tokenizer: PreTrainedTokenizer, force_single_token: bool) -> Union[int, List[int]]:
    """
    Get the token ids corresponding to a verbalization

    :param word: the verbalization
    :param tokenizer: the tokenizer to use
    :param force_single_token: whether it should be enforced that the verbalization corresponds to a single token.
           If set to true, this method returns a single int instead of a list and throws an error if the word
           corresponds to multiple tokens.
    :return: either the list of token ids or the single token id corresponding to this word
    """
    kwargs = {'add_prefix_space': True} if isinstance(tokenizer, GPT2Tokenizer) else {}
    
    # github solution: enable roberta processed multi token.
    # However, this will incurs other models fail.
    if tokenizer.convert_tokens_to_ids(word) == tokenizer.unk_token_id:
        space_word = "Ġ" + word
        ids = tokenizer.convert_tokens_to_ids(space_word)
    else:
        ids = tokenizer.convert_tokens_to_ids(word)
    return ids

    # origin version
    ids = tokenizer.encode(word, add_special_tokens=False, **kwargs)
    if not force_single_token:
        return ids
    # assert (
    #     len(ids) == 1
    # ), f'Verbalization "{word}" does not correspond to a single token, got {tokenizer.convert_ids_to_tokens(ids)}'
    verbalization_id = ids[0]
    assert verbalization_id not in tokenizer.all_special_ids, \
        f'Verbalization {word} is mapped to a special token {tokenizer.convert_ids_to_tokens(verbalization_id)}'
    return verbalization_id


def trim_input_ids(input_ids: torch.tensor, pad_token_id, mask_token_id, num_masks: int):
    """
    Trim a sequence of input ids by removing all padding tokens and keeping at most a specific number of mask tokens.

    :param input_ids: the sequence of input token ids
    :param pad_token_id: the id of the pad token
    :param mask_token_id: the id of the mask tokens
    :param num_masks: the number of masks to keeps
    :return: the trimmed sequence of input ids
    """
    assert input_ids.shape[0] == 1
    input_ids_without_pad = [x for x in input_ids[0] if x != pad_token_id]

    trimmed_input_ids = []
    mask_count = 0
    for input_id in input_ids_without_pad:
        if input_id == mask_token_id:
            if mask_count >= num_masks:
                continue
            mask_count += 1
        trimmed_input_ids.append(input_id)

    return torch.tensor([trimmed_input_ids], dtype=torch.long, device=input_ids.device)


def exact_match(predictions: np.ndarray, actuals: np.ndarray, question_ids: np.ndarray):
    """Compute the exact match (EM) for a sequence of predictions and actual labels"""
    unique_questions = set(question_ids)

    q_actuals = list(zip(question_ids, actuals))
    q_predictions = list(zip(question_ids, predictions))

    actuals_per_question = defaultdict(list)
    predictions_per_question = defaultdict(list)

    for qid, val in q_actuals:
        actuals_per_question[qid].append(val)
    for qid, val in q_predictions:
        predictions_per_question[qid].append(val)

    em = 0
    for qid in unique_questions:
        if actuals_per_question[qid] == predictions_per_question[qid]:
            em += 1
    em /= len(unique_questions)

    return em


def distillation_loss(predictions, targets, temperature):
    """Compute the distillation loss (KL divergence between predictions and targets) as described in the PET paper"""
    p = F.log_softmax(predictions / temperature, dim=1)
    q = F.softmax(targets / temperature, dim=1)
    return F.kl_div(p, q, reduction='sum') * (temperature ** 2) / predictions.shape[0]

def calculate_mean_max_logits(logits):
    """Calculate the mean of max logits for a sequence of logits"""
    logits = softmax(logits, axis=1).tolist()
    max_logits = np.max(logits, axis=1)
    mean_logits = np.mean(max_logits)
    return mean_logits

==> figs/script/pet/wrapper.py <==
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""
This file contains code for wrapping a transformer language model and
provides convenience methods for training and inference.
"""
import json
import jsonpickle
import os
from typing import List, Dict, Optional

import torch
import torch.nn as nn
import numpy as np
from torch.utils.data import RandomSampler, DataLoader, SequentialSampler
from tqdm.auto import trange, tqdm
from transformers import InputExample, AdamW, get_linear_schedule_with_warmup, PreTrainedTokenizer, BertForMaskedLM, \
    RobertaForMaskedLM, XLMRobertaForMaskedLM, XLNetConfig, XLNetForSequenceClassification, XLNetTokenizer, \
    XLNetLMHeadModel, BertConfig, BertForSequenceClassification, BertTokenizer, RobertaConfig, \
    RobertaForSequenceClassification, RobertaTokenizer, XLMRobertaConfig, XLMRobertaForSequenceClassification, \
    XLMRobertaTokenizer, AlbertForSequenceClassification, AlbertForMaskedLM, AlbertTokenizer, AlbertConfig, \
    GPT2Config, GPT2LMHeadModel, GPT2Tokenizer
from transformers import __version__ as transformers_version
from transformers.data.metrics import simple_accuracy

import logging
from pet import preprocessor
from pet.tasks import TASK_HELPERS
from pet.utils import InputFeatures, DictDataset, distillation_loss

import transformers
transformers.logging.set_verbosity_error()

process_id = os.getpid()
logging.getLogger().setLevel(logging.INFO)
logging.basicConfig(level=logging.INFO,
                        format=str(
                            process_id) + ' - %(asctime)s %(filename)s[line:%(lineno)d] %(levelname)s %(message)s',
                        datefmt='%a, %d %b %Y %H:%M:%S')

CONFIG_NAME = 'wrapper_config.json'
SEQUENCE_CLASSIFIER_WRAPPER = "sequence_classifier"
MLM_WRAPPER = "mlm"
PLM_WRAPPER = "plm"

WRAPPER_TYPES = [SEQUENCE_CLASSIFIER_WRAPPER, MLM_WRAPPER, PLM_WRAPPER]

PREPROCESSORS = {
    SEQUENCE_CLASSIFIER_WRAPPER: preprocessor.SequenceClassifierPreprocessor,
    MLM_WRAPPER: preprocessor.MLMPreprocessor,
    PLM_WRAPPER: preprocessor.PLMPreprocessor,
}

MODEL_CLASSES = {
    'bert': {
        'config': BertConfig,
        'tokenizer': BertTokenizer,
        SEQUENCE_CLASSIFIER_WRAPPER: BertForSequenceClassification,
        MLM_WRAPPER: BertForMaskedLM
    },
    'roberta': {
        'config': RobertaConfig,
        'tokenizer': RobertaTokenizer,
        SEQUENCE_CLASSIFIER_WRAPPER: RobertaForSequenceClassification,
        MLM_WRAPPER: RobertaForMaskedLM
    },
    'xlm-roberta': {
        'config': XLMRobertaConfig,
        'tokenizer': XLMRobertaTokenizer,
        SEQUENCE_CLASSIFIER_WRAPPER: XLMRobertaForSequenceClassification,
        MLM_WRAPPER: XLMRobertaForMaskedLM
    },
    'xlnet': {
        'config': XLNetConfig,
        'tokenizer': XLNetTokenizer,
        SEQUENCE_CLASSIFIER_WRAPPER: XLNetForSequenceClassification,
        PLM_WRAPPER: XLNetLMHeadModel
    },
    'albert': {
        'config': AlbertConfig,
        'tokenizer': AlbertTokenizer,
        SEQUENCE_CLASSIFIER_WRAPPER: AlbertForSequenceClassification,
        MLM_WRAPPER: AlbertForMaskedLM
    },
    'gpt2': {
        'config': GPT2Config,
        'tokenizer': GPT2Tokenizer,
        MLM_WRAPPER: GPT2LMHeadModel
    },
}

EVALUATION_STEP_FUNCTIONS = {
    MLM_WRAPPER: lambda wrapper: wrapper.mlm_eval_step,
    PLM_WRAPPER: lambda wrapper: wrapper.plm_eval_step,
    SEQUENCE_CLASSIFIER_WRAPPER: lambda wrapper: wrapper.sequence_classifier_eval_step,
}

TRAIN_STEP_FUNCTIONS = {
    MLM_WRAPPER: lambda wrapper: wrapper.mlm_train_step,
    PLM_WRAPPER: lambda wrapper: wrapper.plm_train_step,
    SEQUENCE_CLASSIFIER_WRAPPER: lambda wrapper: wrapper.sequence_classifier_train_step,
}


class WrapperConfig(object):
    """A configuration for a :class:`TransformerModelWrapper`."""

    def __init__(self, model_type: str, model_name_or_path: str, wrapper_type: str, task_name: str, max_seq_length: int,
                 label_list: List[str], pattern_id: int = 0, verbalizer_file: str = None, cache_dir: str = None):
        """
        Create a new config.

        :param model_type: the model type (e.g., 'bert', 'roberta', 'albert')
        :param model_name_or_path: the model name (e.g., 'roberta-large') or path to a pretrained model
        :param wrapper_type: the wrapper type (one of 'mlm', 'plm' and 'sequence_classifier')
        :param task_name: the task to solve
        :param max_seq_length: the maximum number of tokens in a sequence
        :param label_list: the list of labels for the task
        :param pattern_id: the id of the pattern to use
        :param verbalizer_file: optional path to a verbalizer file
        :param cache_dir: optional path to a cache dir
        """
        self.model_type = model_type
        self.model_name_or_path = model_name_or_path
        self.wrapper_type = wrapper_type
        self.task_name = task_name
        self.max_seq_length = max_seq_length
        self.label_list = label_list
        self.pattern_id = pattern_id
        self.verbalizer_file = verbalizer_file
        self.cache_dir = cache_dir


class TransformerModelWrapper:
    """A wrapper around a Transformer-based language model."""

    def __init__(self, config: WrapperConfig):
        """Create a new wrapper from the given config."""
        self.config = config
        config_class = MODEL_CLASSES[self.config.model_type]['config']
        tokenizer_class = MODEL_CLASSES[self.config.model_type]['tokenizer']
        model_class = MODEL_CLASSES[self.config.model_type][self.config.wrapper_type]

        model_config = config_class.from_pretrained(
            config.model_name_or_path, num_labels=len(config.label_list), finetuning_task=config.task_name,
            cache_dir=config.cache_dir if config.cache_dir else None, use_cache=False)

        self.tokenizer = tokenizer_class.from_pretrained(
            config.model_name_or_path,
            cache_dir=config.cache_dir if config.cache_dir else None)  # type: PreTrainedTokenizer

        if self.config.model_type == 'gpt2':
            self.tokenizer.pad_token, self.tokenizer.mask_token = self.tokenizer.eos_token, self.tokenizer.eos_token

        self.model = model_class.from_pretrained(config.model_name_or_path, config=model_config,
                                                 cache_dir=config.cache_dir if config.cache_dir else None)
        #Multi GPU Training
        n_gpus = torch.cuda.device_count()
        if n_gpus >1:
            self.model = torch.nn.DataParallel(self.model)
        
        self.preprocessor = PREPROCESSORS[self.config.wrapper_type](self, self.config.task_name, self.config.pattern_id,
                                                                    self.config.verbalizer_file)
        self.task_helper = TASK_HELPERS[self.config.task_name](self) if self.config.task_name in TASK_HELPERS else None

    @classmethod
    def from_pretrained(cls, path: str) -> 'TransformerModelWrapper':
        """Load a pretrained wrapper from a given path."""
        wrapper = TransformerModelWrapper.__new__(TransformerModelWrapper)
        wrapper.config = wrapper._load_config(path)
        tokenizer_class = MODEL_CLASSES[wrapper.config.model_type]['tokenizer']
        model_class = MODEL_CLASSES[wrapper.config.model_type][wrapper.config.wrapper_type]
        wrapper.model = model_class.from_pretrained(path)
        wrapper.tokenizer = tokenizer_class.from_pretrained(path)
        wrapper.preprocessor = PREPROCESSORS[wrapper.config.wrapper_type](
            wrapper, wrapper.config.task_name, wrapper.config.pattern_id, wrapper.config.verbalizer_file)
        wrapper.task_helper = TASK_HELPERS[wrapper.config.task_name](wrapper) \
            if wrapper.config.task_name in TASK_HELPERS else None
        return wrapper

    def save(self, path: str) -> None:
        """Save a pretrained wrapper."""
        model_to_save = self.model.module if hasattr(self.model, 'module') else self.model
        model_to_save.save_pretrained(path)
        self.tokenizer.save_pretrained(path)
        self._save_config(path)

    def _save_config(self, path: str) -> None:
        with open(os.path.join(path, CONFIG_NAME), 'w') as f:
            f.write(jsonpickle.encode(self.config))

    @staticmethod
    def _load_config(path: str) -> WrapperConfig:
        with open(os.path.join(path, CONFIG_NAME), 'r') as f:
            return jsonpickle.decode(f.read())

    def train(self, task_train_data: List[InputExample], device, per_gpu_train_batch_size: int = 8, n_gpu: int = 1,
              num_train_epochs: int = 3, gradient_accumulation_steps: int = 1, weight_decay: float = 0.0,
              learning_rate: float = 5e-5, adam_epsilon: float = 1e-8, warmup_steps=0, max_grad_norm: float = 1,
              logging_steps: int = 5000, per_gpu_unlabeled_batch_size: int = 8, unlabeled_data: List[InputExample] = None,
              lm_training: bool = False, use_logits: bool = False, alpha: float = 0.8, temperature: float = 1,
              max_steps=-1, task_eval_data: List[InputExample] = None, **_):
        """
        Train the underlying language model.

        :param task_train_data: the training examples to use
        :param device: the training device (cpu/gpu)
        :param per_gpu_train_batch_size: the number of training examples per batch and gpu
        :param n_gpu: the number of gpus to use
        :param num_train_epochs: the number of epochs to train
        :param gradient_accumulation_steps: the number of gradient accumulation steps before performing an update
        :param weight_decay: the weight decay to use
        :param learning_rate: the learning rate to use
        :param adam_epsilon: epsilon parameter for the Adam optimizer
        :param warmup_steps: the number of warmup steps
        :param max_grad_norm: the maximum norm for the gradient
        :param logging_steps: the number of steps after which logging information is printed
        :param per_gpu_unlabeled_batch_size: the number of unlabeled examples per batch and gpu
        :param unlabeled_data: the unlabeled examples to use
        :param lm_training: whether to perform auxiliary language modeling (only for MLMs)
        :param use_logits: whether to use the example's logits instead of their labels to compute the loss
        :param alpha: the alpha parameter for auxiliary language modeling
        :param temperature: the temperature for knowledge distillation
        :param max_steps: the maximum number of training steps, overrides ``num_train_epochs``
        :return: a tuple consisting of the total number of steps and the average training loss
        """

        train_batch_size = per_gpu_train_batch_size * max(1, n_gpu)
        logging.info("CDQ: n_gpu: {}, per_gpu_train_batch_size: {}, train_batch_size: {}".format(n_gpu, per_gpu_train_batch_size, train_batch_size))
        train_dataset = self._generate_dataset(task_train_data)
        train_sampler = RandomSampler(train_dataset)
        train_dataloader = DataLoader(train_dataset, sampler=train_sampler, batch_size=train_batch_size)

        unlabeled_dataloader, unlabeled_iter = None, None

        if lm_training or use_logits:
            # we need unlabeled data both for auxiliary language modeling and for knowledge distillation
            assert unlabeled_data is not None
            unlabeled_batch_size = per_gpu_unlabeled_batch_size * max(1, n_gpu)
            unlabeled_dataset = self._generate_dataset(unlabeled_data, labelled=False)
            unlabeled_sampler = RandomSampler(unlabeled_dataset)
            unlabeled_dataloader = DataLoader(unlabeled_dataset, sampler=unlabeled_sampler,
                                              batch_size=unlabeled_batch_size)
            unlabeled_iter = unlabeled_dataloader.__iter__()

        if use_logits:
            train_dataloader = unlabeled_dataloader

        if max_steps > 0:
            t_total = max_steps
            num_train_epochs = max_steps // (max(1, len(train_dataloader) // gradient_accumulation_steps)) + 1
        else:
            t_total = len(train_dataloader) // gradient_accumulation_steps * num_train_epochs

        # Prepare optimizer and schedule (linear warmup and decay)
        no_decay = ['bias', 'LayerNorm.weight']
        optimizer_grouped_parameters = [
            {'params': [p for n, p in self.model.named_parameters() if not any(nd in n for nd in no_decay)],
             'weight_decay': weight_decay},
            {'params': [p for n, p in self.model.named_parameters() if any(nd in n for nd in no_decay)],
             'weight_decay': 0.0}
        ]

        optimizer = AdamW(optimizer_grouped_parameters, lr=learning_rate, eps=adam_epsilon)
        scheduler = get_linear_schedule_with_warmup(optimizer, num_warmup_steps=warmup_steps,
                                                    num_training_steps=t_total)


        step = 0
        global_step = 0
        tr_loss, logging_loss = 0.0, 0.0
        self.model.zero_grad()

        train_iterator = trange(int(num_train_epochs), desc="Epoch")

        for _ in train_iterator:
            epoch_iterator = tqdm(train_dataloader, desc="Iteration", position=0, leave=True, ascii=True, disable=True)
            for _, batch in enumerate(epoch_iterator):
                self.model.train()
                unlabeled_batch = None

                batch = {k: t.to(device) for k, t in batch.items()}

                if lm_training:
                    while unlabeled_batch is None:
                        try:
                            unlabeled_batch = unlabeled_iter.__next__()
                        except StopIteration:
                            logging.info("Resetting unlabeled dataset")
                            unlabeled_iter = unlabeled_dataloader.__iter__()

                    lm_input_ids = unlabeled_batch['input_ids']
                    unlabeled_batch['input_ids'], unlabeled_batch['mlm_labels'] = self._mask_tokens(lm_input_ids)
                    unlabeled_batch = {k: t.to(device) for k, t in unlabeled_batch.items()}

                train_step_inputs = {
                    'unlabeled_batch': unlabeled_batch, 'lm_training': lm_training, 'alpha': alpha,
                    'use_logits': use_logits, 'temperature': temperature
                }
                loss = self.task_helper.train_step(batch, **train_step_inputs) if self.task_helper else None

                if loss is None:
                    loss = TRAIN_STEP_FUNCTIONS[self.config.wrapper_type](self)(batch, **train_step_inputs)

                if n_gpu > 1:
                    loss = loss.mean()  # mean() to average on multi-gpu parallel training
                if gradient_accumulation_steps > 1:
                    loss = loss / gradient_accumulation_steps

                loss.backward()

                tr_loss += loss.item()
                if (step + 1) % gradient_accumulation_steps == 0:
                    torch.nn.utils.clip_grad_norm_(self.model.parameters(), max_grad_norm)
                    optimizer.step()
                    scheduler.step()
                    self.model.zero_grad()
                    global_step += 1

                    if logging_steps > 0 and global_step % logging_steps == 0:
                        logs = {}
                        loss_scalar = (tr_loss - logging_loss) / logging_steps
                        learning_rate_scalar = scheduler.get_lr()[0]
                        results = self.eval(task_eval_data, device)
                        predictions = np.argmax(results['logits'], axis=1)
                        acc = simple_accuracy(predictions, results['labels'])

                        logs['learning_rate'] = learning_rate_scalar
                        logs['loss'] = loss_scalar
                        logs['acc'] = acc
                        logging_loss = tr_loss

                        print(json.dumps({**logs, **{'step': global_step}}))

                if 0 < max_steps < global_step:
                    epoch_iterator.close()
                    break
                step += 1
            if 0 < max_steps < global_step:
                train_iterator.close()
                break

        return global_step, (tr_loss / global_step if global_step > 0 else -1)

    def eval(self, eval_data: List[InputExample], device, per_gpu_eval_batch_size: int = 8, n_gpu: int = 1,
             priming: bool = False, decoding_strategy: str = 'default') -> Dict:
        """
        Evaluate the underlying language model.

        :param eval_data: the evaluation examples to use
        :param device: the evaluation device (cpu/gpu)
        :param per_gpu_eval_batch_size: the number of evaluation examples per batch and gpu
        :param n_gpu: the number of gpus to use
        :param priming: whether to use priming
        :param decoding_strategy: the decoding strategy for PET with multiple masks ('default', 'ltr' or 'parallel')
        :return: a dictionary of numpy arrays containing the indices, logits, labels, and (optional) question_ids for
                 each evaluation example.
        """

        eval_dataset = self._generate_dataset(eval_data, priming=priming)
        eval_batch_size = per_gpu_eval_batch_size * max(1, n_gpu)
        eval_sampler = SequentialSampler(eval_dataset)
        eval_dataloader = DataLoader(eval_dataset, sampler=eval_sampler, batch_size=eval_batch_size)

        preds = None
        all_indices, out_label_ids, question_ids = None, None, None

        for batch in tqdm(eval_dataloader, desc="Evaluating", position=0, leave=True, ascii=True, disable=True):
            self.model.eval()

            batch = {k: t.to(device) for k, t in batch.items()}
            labels = batch['labels']
            indices = batch['idx']
            with torch.no_grad():

                # some tasks require special evaluation
                logits = self.task_helper.eval_step(batch,
                                                    decoding_strategy=decoding_strategy) if self.task_helper else None

                if logits is None:
                    logits = EVALUATION_STEP_FUNCTIONS[self.config.wrapper_type](self)(batch)

            if preds is None:
                preds = logits.detach().cpu().numpy()
                out_label_ids = labels.detach().cpu().numpy()
                all_indices = indices.detach().cpu().numpy()
                if 'question_idx' in batch:
                    question_ids = batch['question_idx'].detach().cpu().numpy()
            else:
                preds = np.append(preds, logits.detach().cpu().numpy(), axis=0)
                out_label_ids = np.append(out_label_ids, labels.detach().cpu().numpy(), axis=0)
                all_indices = np.append(all_indices, indices.detach().cpu().numpy(), axis=0)
                if 'question_idx' in batch:
                    question_ids = np.append(question_ids, batch['question_idx'].detach().cpu().numpy(), axis=0)
        # logging.info(f'logits: preds is {preds}')
        return {
            'indices': all_indices,
            'logits': preds,
            'labels': out_label_ids,
            'question_ids': question_ids
        }

    def _generate_dataset(self, data: List[InputExample], labelled: bool = True, priming: bool = False):
        features = self._convert_examples_to_features(data, labelled=labelled, priming=priming)
        feature_dict = {
            'input_ids': torch.tensor([f.input_ids for f in features], dtype=torch.long),
            'attention_mask': torch.tensor([f.attention_mask for f in features], dtype=torch.long),
            'token_type_ids': torch.tensor([f.token_type_ids for f in features], dtype=torch.long),
            'labels': torch.tensor([f.label for f in features], dtype=torch.long),
            'mlm_labels': torch.tensor([f.mlm_labels for f in features], dtype=torch.long),
            'logits': torch.tensor([[-1] for f in features], dtype=torch.float),
            'idx': torch.tensor([f.idx for f in features], dtype=torch.long)
        }
        if self.config.wrapper_type == PLM_WRAPPER:
            feature_dict['perm_mask'] = torch.tensor([f.perm_mask for f in features], dtype=torch.float)
            feature_dict['target_mapping'] = torch.tensor([f.target_mapping for f in features], dtype=torch.float)

        if self.task_helper:
            self.task_helper.add_features_to_dict(features, feature_dict)

        return DictDataset(**feature_dict)

    def _convert_examples_to_features(self, examples: List[InputExample], labelled: bool = True,
                                      priming: bool = False) -> List[InputFeatures]:
        features = []
        for (ex_index, example) in enumerate(examples):
            # if ex_index % 10000 == 0: # avoid verbose output
            #     logging.info("Writing example {}".format(ex_index))
            input_features = self.preprocessor.get_input_features(example, labelled=labelled, priming=priming)
            if self.task_helper:
                self.task_helper.add_special_input_features(example, input_features)
            features.append(input_features)
            if ex_index < 0: # default num is 5; change it to 0 to avoid verbose output
                logging.info(f'--- Example {ex_index} ---')
                logging.info(input_features.pretty_print(self.tokenizer))
        return features

    def _mask_tokens(self, input_ids):
        """ Prepare masked tokens inputs/labels for masked language modeling: 80% MASK, 10% random, 10% original. """
        labels = input_ids.clone()
        # We sample a few tokens in each sequence for masked-LM training (with probability 0.15)
        probability_matrix = torch.full(labels.shape, 0.15)
        special_tokens_mask = [self.tokenizer.get_special_tokens_mask(val, already_has_special_tokens=True) for val in
                               labels.tolist()]
        probability_matrix.masked_fill_(torch.tensor(special_tokens_mask, dtype=torch.bool), value=0.0)

        masked_indices = torch.bernoulli(probability_matrix).bool()

        # if a version of transformers < 2.4.0 is used, -1 is the expected value for indices to ignore
        if [int(v) for v in transformers_version.split('.')][:3] >= [2, 4, 0]:
            ignore_value = -100
        else:
            ignore_value = -1

        labels[~masked_indices] = ignore_value  # We only compute loss on masked tokens

        # 80% of the time, we replace masked input tokens with tokenizer.mask_token ([MASK])
        indices_replaced = torch.bernoulli(torch.full(labels.shape, 0.8)).bool() & masked_indices
        input_ids[indices_replaced] = self.tokenizer.convert_tokens_to_ids(self.tokenizer.mask_token)

        # 10% of the time, we replace masked input tokens with random word
        indices_random = torch.bernoulli(torch.full(labels.shape, 0.5)).bool() & masked_indices & ~indices_replaced
        random_words = torch.randint(len(self.tokenizer), labels.shape, dtype=torch.long)
        input_ids[indices_random] = random_words[indices_random]

        # The rest of the time (10% of the time) we keep the masked input tokens unchanged
        return input_ids, labels

    def generate_default_inputs(self, batch: Dict[str, torch.Tensor]) -> Dict[str, torch.Tensor]:
        """Generate the default inputs required by almost every language model."""
        inputs = {'input_ids': batch['input_ids'], 'attention_mask': batch['attention_mask']}
        if self.config.model_type in ['bert', 'xlnet']:
            inputs['token_type_ids'] = batch['token_type_ids']
        return inputs

    def mlm_train_step(self, labeled_batch: Dict[str, torch.Tensor],
                       unlabeled_batch: Optional[Dict[str, torch.Tensor]] = None, lm_training: bool = False,
                       alpha: float = 0, **_) -> torch.Tensor:
        """Perform a MLM training step."""

        inputs = self.generate_default_inputs(labeled_batch)
        mlm_labels, labels = labeled_batch['mlm_labels'], labeled_batch['labels']

        outputs = self.model(**inputs)
        prediction_scores = self.preprocessor.pvp.convert_mlm_logits_to_cls_logits(mlm_labels, outputs[0])
        loss = nn.CrossEntropyLoss()(prediction_scores.view(-1, len(self.config.label_list)), labels.view(-1))

        if lm_training:
            lm_inputs = self.generate_default_inputs(unlabeled_batch)
            lm_inputs['masked_lm_labels'] = unlabeled_batch['mlm_labels']
            lm_loss = self.model(**lm_inputs)[0]
            loss = alpha * loss + (1 - alpha) * lm_loss
        return loss

    def plm_train_step(self, labeled_batch: Dict[str, torch.Tensor], lm_training: bool = False, **_):
        """Perform a PLM training step."""

        inputs = self.generate_default_inputs(labeled_batch)
        inputs['perm_mask'], inputs['target_mapping'] = labeled_batch['perm_mask'], labeled_batch['target_mapping']
        labels = labeled_batch['labels']
        outputs = self.model(**inputs)
        prediction_scores = self.preprocessor.pvp.convert_plm_logits_to_cls_logits(outputs[0])
        loss = nn.CrossEntropyLoss()(prediction_scores.view(-1, len(self.config.label_list)), labels.view(-1))

        if lm_training:
            raise NotImplementedError("Language model training is currently not implemented for PLMs")

        return loss

    def sequence_classifier_train_step(self, batch: Dict[str, torch.Tensor], use_logits: bool = False,
                                       temperature: float = 1, **_) -> torch.Tensor:
        """Perform a sequence classifier training step."""

        inputs = self.generate_default_inputs(batch)
        if not use_logits:
            inputs['labels'] = batch['labels']

        outputs = self.model(**inputs)

        if use_logits:
            logits_predicted, logits_target = outputs[0], batch['logits']
            return distillation_loss(logits_predicted, logits_target, temperature)
        else:
            return outputs[0]

    def mlm_eval_step(self, batch: Dict[str, torch.Tensor]) -> torch.Tensor:
        """Perform a MLM evaluation step."""
        inputs = self.generate_default_inputs(batch)
        outputs = self.model(**inputs)
        return self.preprocessor.pvp.convert_mlm_logits_to_cls_logits(batch['mlm_labels'], outputs[0])

    def plm_eval_step(self, batch: Dict[str, torch.Tensor]) -> torch.Tensor:
        """Perform a PLM evaluation step."""
        inputs = self.generate_default_inputs(batch)
        inputs['perm_mask'], inputs['target_mapping'] = batch['perm_mask'], batch['target_mapping']
        outputs = self.model(**inputs)
        return self.preprocessor.pvp.convert_plm_logits_to_cls_logits(outputs[0])

    def sequence_classifier_eval_step(self, batch: Dict[str, torch.Tensor]) -> torch.Tensor:
        """Perform a sequence classifier evaluation step."""
        inputs = self.generate_default_inputs(batch)
        return self.model(**inputs)[0]


==> figs/script/plot-ablation-11.30-data.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "root_path = \"../../data/ablation/baseline&ablation-11.30\"\n",
    "output_fig_path = '../..//figs/ablation/all'\n",
    "\n",
    "datasets = {\"agnews\": 1, \"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0}\n",
    "all_client_num_in_total_list = {\"agnews\": 100, \"yahoo\": 1000, \"yelp-full\": 1000, \"mnli\": 1000}\n",
    "alphas = {\"agnews\": 1, \"yahoo\": 0, \"yelp-full\": 0, \"mnli\": 0}\n",
    "gammas = {\"agnews\": 0.001, \"yahoo\": 0.001, \"yelp-full\": 0.001, \"mnli\": 100}\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}\n",
    "seed = 6\n",
    "\n",
    "# roberta-base\n",
    "filenames_list = {\n",
    "    \"agnews\": [\"new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\",\"bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\", \n",
    "    \"bitfit+filter_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_0.1.log\",\n",
    "    \"bitfit+filter+curriculum_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.1.log\"],\n",
    "    \"mnli\": [\"new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\",\"bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\", \n",
    "    \"bitfit+filter_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_0.2.log\",\n",
    "    \"bitfit+filter+curriculum_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.2.log\"],\n",
    "    \"yahoo\": [\"new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\",\"bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\", \n",
    "    \"bitfit+filter_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_0.1.log\",\n",
    "    \"bitfit+filter+curriculum_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.1.log\"],\n",
    "    \"yelp-full\": [\"new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\",\"bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\", \n",
    "    \"bitfit+filter_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_0.5.log\",\n",
    "    \"bitfit+filter+curriculum_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.5.log\"],\n",
    "}\n",
    "\n",
    "# TX2: Real per batch latency, bs = 4, msl = 256.\n",
    "train_latency_list = {\"tx2+bitfit\": 1 , \"tx2+full\": 2}\n",
    "infer_latency_list = {\"tx2+bitfit\": 0.5, \"tx2+full\": 1 }\n",
    "communication_latency_list = {\"bitfit\": 1000 * 2 / 1000 / 1, \"full\": 1000 * 2 / 1}\n",
    "\n",
    "# # RPI: Fake per batch latency, bs = 4, msl = 256. latency = tx2 * 15 \n",
    "# train_latency_list = {\"tx2+bitfit\": 1 * 15, \"tx2+full\": 2 * 15}\n",
    "# infer_latency_list = {\"tx2+bitfit\": 0.5 * 15, \"tx2+full\": 1 *15 }\n",
    "# communication_latency_list = {\"bitfit\": 1000 * 2 / 1000 / 1, \"full\": 1000 * 2 / 1}\n",
    "\n",
    "labels = [\"origin\",\"bitfit\", \"bitfit+filter\", \"bitfit+filter+curriculum\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot hyper-para.\n",
    "colors=['r','g', 'b','y','c','m','k'] * 100\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.8790789473684211, round is 53\n",
      "            0\n",
      "0    0.347763\n",
      "1    0.625395\n",
      "2    0.569868\n",
      "3    0.768289\n",
      "4    0.732237\n",
      "..        ...\n",
      "145  0.867105\n",
      "146  0.864079\n",
      "147  0.864474\n",
      "148  0.868289\n",
      "149  0.869211\n",
      "\n",
      "[150 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.37393888]\n",
      " [0.67246746]\n",
      " [0.61276174]\n",
      " [0.82611771]\n",
      " [0.78735144]\n",
      " [0.79909451]\n",
      " [0.92076967]\n",
      " [0.85752688]\n",
      " [0.87662705]\n",
      " [0.93095642]\n",
      " [0.93675722]\n",
      " [0.93534239]\n",
      " [0.91426146]\n",
      " [0.84493492]\n",
      " [0.89558574]\n",
      " [0.9081777 ]\n",
      " [0.89983022]\n",
      " [0.90096208]\n",
      " [0.9040747 ]\n",
      " [0.90336729]\n",
      " [0.92317487]\n",
      " [0.92430673]\n",
      " [0.90534805]\n",
      " [0.9172326 ]\n",
      " [0.92529711]\n",
      " [0.92020374]\n",
      " [0.90718732]\n",
      " [0.94397284]\n",
      " [0.91341256]\n",
      " [0.91482739]\n",
      " [0.88950198]\n",
      " [0.93647425]\n",
      " [0.9286927 ]\n",
      " [0.92996604]\n",
      " [0.93718166]\n",
      " [0.90464063]\n",
      " [0.92657046]\n",
      " [0.93590832]\n",
      " [0.93237125]\n",
      " [0.92416525]\n",
      " [0.92940011]\n",
      " [0.92586304]\n",
      " [0.92996604]\n",
      " [0.9360498 ]\n",
      " [0.92558008]\n",
      " [0.9401528 ]\n",
      " [0.92204301]\n",
      " [0.92091115]\n",
      " [0.94142615]\n",
      " [0.94213356]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "max accuracy is 0.8755263157894737, round is 48\n",
      "           0\n",
      "0   0.310132\n",
      "1   0.567895\n",
      "2   0.534211\n",
      "3   0.725395\n",
      "4   0.724737\n",
      "..       ...\n",
      "94  0.858421\n",
      "95  0.866842\n",
      "96  0.859211\n",
      "97  0.859474\n",
      "98  0.859868\n",
      "\n",
      "[99 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.33347482]\n",
      " [0.6106395 ]\n",
      " [0.57441992]\n",
      " [0.77999434]\n",
      " [0.77928693]\n",
      " [0.75551783]\n",
      " [0.88964346]\n",
      " [0.75226372]\n",
      " [0.83941709]\n",
      " [0.88752122]\n",
      " [0.89360498]\n",
      " [0.92770232]\n",
      " [0.81918506]\n",
      " [0.77490096]\n",
      " [0.83191851]\n",
      " [0.82923033]\n",
      " [0.89473684]\n",
      " [0.88016412]\n",
      " [0.79895303]\n",
      " [0.82809847]\n",
      " [0.87167516]\n",
      " [0.82286361]\n",
      " [0.86728919]\n",
      " [0.89204867]\n",
      " [0.89049236]\n",
      " [0.89162422]\n",
      " [0.87719298]\n",
      " [0.93718166]\n",
      " [0.86912847]\n",
      " [0.86502547]\n",
      " [0.90124505]\n",
      " [0.92034522]\n",
      " [0.91666667]\n",
      " [0.86205433]\n",
      " [0.93336163]\n",
      " [0.90478212]\n",
      " [0.88893605]\n",
      " [0.91794001]\n",
      " [0.9172326 ]\n",
      " [0.89799095]\n",
      " [0.90138653]\n",
      " [0.91440294]\n",
      " [0.91878891]\n",
      " [0.91864743]\n",
      " [0.92558008]\n",
      " [0.91567629]\n",
      " [0.9008206 ]\n",
      " [0.91327108]\n",
      " [0.94142615]\n",
      " [0.90945105]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/bitfit+filter_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_0.1.log\n",
      "max accuracy is 0.7494736842105263, round is 17\n",
      "           0\n",
      "0   0.310132\n",
      "1   0.412763\n",
      "2   0.266579\n",
      "3   0.443553\n",
      "4   0.546447\n",
      "..       ...\n",
      "76  0.646974\n",
      "77  0.643026\n",
      "78  0.648289\n",
      "79  0.654342\n",
      "80  0.652763\n",
      "\n",
      "[81 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.33347482]\n",
      " [0.44383135]\n",
      " [0.28664403]\n",
      " [0.47693831]\n",
      " [0.58757782]\n",
      " [0.5237691 ]\n",
      " [0.70203735]\n",
      " [0.58588002]\n",
      " [0.55687606]\n",
      " [0.71052632]\n",
      " [0.63582343]\n",
      " [0.66440294]\n",
      " [0.53070175]\n",
      " [0.60271647]\n",
      " [0.57357102]\n",
      " [0.70500849]\n",
      " [0.71830787]\n",
      " [0.80588568]\n",
      " [0.72014714]\n",
      " [0.66666667]\n",
      " [0.68902094]\n",
      " [0.67359932]\n",
      " [0.6147425 ]\n",
      " [0.6631296 ]\n",
      " [0.6901528 ]\n",
      " [0.69482173]\n",
      " [0.66411998]\n",
      " [0.6910017 ]\n",
      " [0.67614601]\n",
      " [0.6819468 ]\n",
      " [0.68138087]\n",
      " [0.73500283]\n",
      " [0.70897001]\n",
      " [0.68520091]\n",
      " [0.67911715]\n",
      " [0.69354839]\n",
      " [0.68916242]\n",
      " [0.70868704]\n",
      " [0.7450481 ]\n",
      " [0.68788908]\n",
      " [0.70599887]\n",
      " [0.70401811]\n",
      " [0.6868987 ]\n",
      " [0.69453877]\n",
      " [0.7057159 ]\n",
      " [0.69156763]\n",
      " [0.70260328]\n",
      " [0.70727221]\n",
      " [0.7057159 ]\n",
      " [0.7074137 ]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/bitfit+filter+curriculum_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.1.log\n",
      "max accuracy is 0.8925, round is 59\n",
      "           0\n",
      "0   0.310132\n",
      "1   0.443947\n",
      "2   0.523158\n",
      "3   0.649211\n",
      "4   0.680526\n",
      "..       ...\n",
      "79  0.889605\n",
      "80  0.884737\n",
      "81  0.892237\n",
      "82  0.879211\n",
      "83  0.888684\n",
      "\n",
      "[84 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.33347482]\n",
      " [0.47736276]\n",
      " [0.56253537]\n",
      " [0.69807583]\n",
      " [0.73174873]\n",
      " [0.68859649]\n",
      " [0.91397849]\n",
      " [0.87054329]\n",
      " [0.91737408]\n",
      " [0.73726655]\n",
      " [0.92345784]\n",
      " [0.92204301]\n",
      " [0.90096208]\n",
      " [0.86827957]\n",
      " [0.92091115]\n",
      " [0.93010753]\n",
      " [0.91864743]\n",
      " [0.95599887]\n",
      " [0.93293718]\n",
      " [0.87238257]\n",
      " [0.92147708]\n",
      " [0.92586304]\n",
      " [0.94567063]\n",
      " [0.91949632]\n",
      " [0.9016695 ]\n",
      " [0.94255801]\n",
      " [0.93633277]\n",
      " [0.9295416 ]\n",
      " [0.92317487]\n",
      " [0.93986984]\n",
      " [0.94864177]\n",
      " [0.9492077 ]\n",
      " [0.95614035]\n",
      " [0.95260328]\n",
      " [0.95373514]\n",
      " [0.93180532]\n",
      " [0.95189587]\n",
      " [0.95797963]\n",
      " [0.95868704]\n",
      " [0.92699491]\n",
      " [0.9442558 ]\n",
      " [0.95076401]\n",
      " [0.95925297]\n",
      " [0.94468025]\n",
      " [0.9574137 ]\n",
      " [0.95698925]\n",
      " [0.95118846]\n",
      " [0.93647425]\n",
      " [0.95953594]\n",
      " [0.94906621]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.41793173713703513, round is 4\n",
      "            0\n",
      "0      0.3892\n",
      "1    0.328681\n",
      "2    0.380031\n",
      "3    0.396026\n",
      "4    0.417932\n",
      "..        ...\n",
      "151  0.402343\n",
      "152  0.394804\n",
      "153  0.407132\n",
      "154  0.402445\n",
      "155  0.404177\n",
      "\n",
      "[156 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.45788259]\n",
      " [0.38668305]\n",
      " [0.44709478]\n",
      " [0.46591352]\n",
      " [0.4916844 ]\n",
      " [0.43798508]\n",
      " [0.47514309]\n",
      " [0.47046837]\n",
      " [0.44937221]\n",
      " [0.46016002]\n",
      " [0.44829343]\n",
      " [0.44361871]\n",
      " [0.44757424]\n",
      " [0.47166702]\n",
      " [0.44325912]\n",
      " [0.43966318]\n",
      " [0.45332774]\n",
      " [0.47730065]\n",
      " [0.45992029]\n",
      " [0.4480537 ]\n",
      " [0.45117018]\n",
      " [0.4595607 ]\n",
      " [0.46315663]\n",
      " [0.4822151 ]\n",
      " [0.46351623]\n",
      " [0.46687243]\n",
      " [0.44313925]\n",
      " [0.4517695 ]\n",
      " [0.48089659]\n",
      " [0.47682119]\n",
      " [0.46135866]\n",
      " [0.45560517]\n",
      " [0.45656408]\n",
      " [0.46135866]\n",
      " [0.4423002 ]\n",
      " [0.44182074]\n",
      " [0.44817356]\n",
      " [0.44793383]\n",
      " [0.47106769]\n",
      " [0.44877289]\n",
      " [0.45632435]\n",
      " [0.45932097]\n",
      " [0.45296815]\n",
      " [0.45332774]\n",
      " [0.46279704]\n",
      " [0.46087921]\n",
      " [0.46615325]\n",
      " [0.46111894]\n",
      " [0.46651284]\n",
      " [0.47885889]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "max accuracy is 0.6450331125827815, round is 83\n",
      "            0\n",
      "0    0.377687\n",
      "1    0.354967\n",
      "2    0.483444\n",
      "3    0.484666\n",
      "4    0.488742\n",
      "..        ...\n",
      "102  0.605706\n",
      "103  0.622415\n",
      "104  0.639328\n",
      "105  0.623128\n",
      "106  0.631075\n",
      "\n",
      "[107 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.4443379 ]\n",
      " [0.4176081 ]\n",
      " [0.5687573 ]\n",
      " [0.57019568]\n",
      " [0.57499026]\n",
      " [0.4307932 ]\n",
      " [0.58733631]\n",
      " [0.51146205]\n",
      " [0.6448713 ]\n",
      " [0.59884331]\n",
      " [0.67184082]\n",
      " [0.68250877]\n",
      " [0.58985347]\n",
      " [0.65122412]\n",
      " [0.66980312]\n",
      " [0.62401486]\n",
      " [0.64391238]\n",
      " [0.70192682]\n",
      " [0.72937581]\n",
      " [0.62233676]\n",
      " [0.72254353]\n",
      " [0.69617332]\n",
      " [0.68526565]\n",
      " [0.65553924]\n",
      " [0.66560786]\n",
      " [0.60987085]\n",
      " [0.67615594]\n",
      " [0.67555662]\n",
      " [0.65266249]\n",
      " [0.66812502]\n",
      " [0.70480357]\n",
      " [0.71738935]\n",
      " [0.71271463]\n",
      " [0.72889635]\n",
      " [0.72589973]\n",
      " [0.66129274]\n",
      " [0.65470019]\n",
      " [0.68430673]\n",
      " [0.707081  ]\n",
      " [0.69425549]\n",
      " [0.6803512 ]\n",
      " [0.68550538]\n",
      " [0.64559048]\n",
      " [0.6692038 ]\n",
      " [0.66668664]\n",
      " [0.71523179]\n",
      " [0.69233766]\n",
      " [0.68886159]\n",
      " [0.642474  ]\n",
      " [0.69737197]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/bitfit+filter_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_0.2.log\n",
      "max accuracy is 0.3933774834437086, round is 4\n",
      "            0\n",
      "0    0.377687\n",
      "1    0.354967\n",
      "2     0.35405\n",
      "3    0.374529\n",
      "4    0.393377\n",
      "..        ...\n",
      "99   0.374325\n",
      "100  0.369842\n",
      "101  0.370759\n",
      "102  0.370453\n",
      "103  0.362404\n",
      "\n",
      "[104 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.4443379 ]\n",
      " [0.4176081 ]\n",
      " [0.41652932]\n",
      " [0.4406221 ]\n",
      " [0.46279704]\n",
      " [0.44457763]\n",
      " [0.42515957]\n",
      " [0.4196458 ]\n",
      " [0.43007402]\n",
      " [0.42683767]\n",
      " [0.434509  ]\n",
      " [0.4369063 ]\n",
      " [0.4216835 ]\n",
      " [0.44014264]\n",
      " [0.43199185]\n",
      " [0.42803632]\n",
      " [0.44289952]\n",
      " [0.44673519]\n",
      " [0.44733451]\n",
      " [0.42971442]\n",
      " [0.42851578]\n",
      " [0.43594738]\n",
      " [0.43522819]\n",
      " [0.4385844 ]\n",
      " [0.43786521]\n",
      " [0.427437  ]\n",
      " [0.43786521]\n",
      " [0.4311528 ]\n",
      " [0.43582751]\n",
      " [0.43271104]\n",
      " [0.43498846]\n",
      " [0.43834467]\n",
      " [0.43295077]\n",
      " [0.43582751]\n",
      " [0.43726589]\n",
      " [0.43558779]\n",
      " [0.44649546]\n",
      " [0.43247131]\n",
      " [0.43942345]\n",
      " [0.4423002 ]\n",
      " [0.43091307]\n",
      " [0.43019388]\n",
      " [0.43978305]\n",
      " [0.43295077]\n",
      " [0.43810494]\n",
      " [0.42851578]\n",
      " [0.4307932 ]\n",
      " [0.45117018]\n",
      " [0.4406221 ]\n",
      " [0.42659794]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/bitfit+filter+curriculum_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.2.log\n",
      "max accuracy is 0.7394803871625064, round is 80\n",
      "            0\n",
      "0    0.377687\n",
      "1    0.379929\n",
      "2    0.396638\n",
      "3    0.404585\n",
      "4    0.405706\n",
      "..        ...\n",
      "102  0.724911\n",
      "103  0.688232\n",
      "104  0.724401\n",
      "105  0.711258\n",
      "106  0.694957\n",
      "\n",
      "[107 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.4443379 ]\n",
      " [0.44697492]\n",
      " [0.46663271]\n",
      " [0.47598214]\n",
      " [0.47730065]\n",
      " [0.53064038]\n",
      " [0.499116  ]\n",
      " [0.50834557]\n",
      " [0.56408259]\n",
      " [0.5295616 ]\n",
      " [0.58481915]\n",
      " [0.54706182]\n",
      " [0.6823889 ]\n",
      " [0.66081328]\n",
      " [0.68322795]\n",
      " [0.65685775]\n",
      " [0.73009499]\n",
      " [0.63288484]\n",
      " [0.77264691]\n",
      " [0.81040424]\n",
      " [0.81807557]\n",
      " [0.80788709]\n",
      " [0.81076384]\n",
      " [0.77887987]\n",
      " [0.74627671]\n",
      " [0.75322885]\n",
      " [0.7923047 ]\n",
      " [0.80285278]\n",
      " [0.79673968]\n",
      " [0.79266429]\n",
      " [0.78739025]\n",
      " [0.79733901]\n",
      " [0.80105481]\n",
      " [0.83881214]\n",
      " [0.84480537]\n",
      " [0.82622636]\n",
      " [0.83186   ]\n",
      " [0.78223607]\n",
      " [0.8183153 ]\n",
      " [0.74148213]\n",
      " [0.81196248]\n",
      " [0.81328099]\n",
      " [0.82454826]\n",
      " [0.83413742]\n",
      " [0.82322975]\n",
      " [0.83329837]\n",
      " [0.78942795]\n",
      " [0.81783585]\n",
      " [0.82299002]\n",
      " [0.82370921]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.67765, round is 42\n",
      "           0\n",
      "0   0.517817\n",
      "1       0.61\n",
      "2   0.625733\n",
      "3      0.634\n",
      "4   0.639117\n",
      "5   0.622467\n",
      "6   0.637233\n",
      "7      0.636\n",
      "8   0.655367\n",
      "9   0.656117\n",
      "10  0.649017\n",
      "11   0.65765\n",
      "12    0.6543\n",
      "13  0.652117\n",
      "14  0.662233\n",
      "15  0.668033\n",
      "16   0.65835\n",
      "17  0.666067\n",
      "18  0.662883\n",
      "19  0.661183\n",
      "20    0.6689\n",
      "21   0.66605\n",
      "22    0.6736\n",
      "23  0.672883\n",
      "24  0.672883\n",
      "25  0.671133\n",
      "26   0.67205\n",
      "27  0.671967\n",
      "28  0.669267\n",
      "29  0.663967\n",
      "30  0.670967\n",
      "31  0.667167\n",
      "32  0.669083\n",
      "33  0.670333\n",
      "34  0.675083\n",
      "35   0.66815\n",
      "36  0.670283\n",
      "37  0.671717\n",
      "38   0.67005\n",
      "39    0.6669\n",
      "40    0.6707\n",
      "41  0.676183\n",
      "42   0.67765\n",
      "range(0, 43)\n",
      "[[0.66386752]\n",
      " [0.78205128]\n",
      " [0.80222222]\n",
      " [0.81282051]\n",
      " [0.81938034]\n",
      " [0.79803419]\n",
      " [0.81696581]\n",
      " [0.81538462]\n",
      " [0.84021368]\n",
      " [0.84117521]\n",
      " [0.83207265]\n",
      " [0.84314103]\n",
      " [0.83884615]\n",
      " [0.83604701]\n",
      " [0.84901709]\n",
      " [0.85645299]\n",
      " [0.84403846]\n",
      " [0.85393162]\n",
      " [0.84985043]\n",
      " [0.84767094]\n",
      " [0.8575641 ]\n",
      " [0.85391026]\n",
      " [0.86358974]\n",
      " [0.86267094]\n",
      " [0.86267094]\n",
      " [0.86042735]\n",
      " [0.86160256]\n",
      " [0.86149573]\n",
      " [0.85803419]\n",
      " [0.85123932]\n",
      " [0.86021368]\n",
      " [0.85534188]\n",
      " [0.85779915]\n",
      " [0.85940171]\n",
      " [0.86549145]\n",
      " [0.85660256]\n",
      " [0.85933761]\n",
      " [0.86117521]\n",
      " [0.85903846]\n",
      " [0.855     ]\n",
      " [0.85987179]\n",
      " [0.86690171]\n",
      " [0.86878205]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "max accuracy is 0.6782666666666667, round is 31\n",
      "           0\n",
      "0   0.442117\n",
      "1   0.605033\n",
      "2   0.613217\n",
      "3   0.638017\n",
      "4    0.64215\n",
      "5     0.6417\n",
      "6   0.644633\n",
      "7     0.6324\n",
      "8     0.6459\n",
      "9   0.657267\n",
      "10  0.637533\n",
      "11    0.6509\n",
      "12    0.6579\n",
      "13  0.656783\n",
      "14  0.660567\n",
      "15  0.668383\n",
      "16    0.6584\n",
      "17  0.658783\n",
      "18  0.662017\n",
      "19    0.6676\n",
      "20  0.657733\n",
      "21  0.665917\n",
      "22    0.6631\n",
      "23  0.665183\n",
      "24  0.665667\n",
      "25  0.667633\n",
      "26  0.670133\n",
      "27    0.6754\n",
      "28  0.660567\n",
      "29   0.67425\n",
      "30   0.67825\n",
      "31  0.678267\n",
      "32  0.678217\n",
      "range(0, 33)\n",
      "[[0.56681624]\n",
      " [0.77568376]\n",
      " [0.78617521]\n",
      " [0.81797009]\n",
      " [0.82326923]\n",
      " [0.82269231]\n",
      " [0.82645299]\n",
      " [0.81076923]\n",
      " [0.82807692]\n",
      " [0.84264957]\n",
      " [0.81735043]\n",
      " [0.83448718]\n",
      " [0.84346154]\n",
      " [0.84202991]\n",
      " [0.84688034]\n",
      " [0.85690171]\n",
      " [0.84410256]\n",
      " [0.84459402]\n",
      " [0.84873932]\n",
      " [0.85589744]\n",
      " [0.84324786]\n",
      " [0.85373932]\n",
      " [0.85012821]\n",
      " [0.85279915]\n",
      " [0.8534188 ]\n",
      " [0.85594017]\n",
      " [0.8591453 ]\n",
      " [0.86589744]\n",
      " [0.84688034]\n",
      " [0.86442308]\n",
      " [0.86955128]\n",
      " [0.86957265]\n",
      " [0.86950855]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/bitfit+filter_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_0.1.log\n",
      "max accuracy is 0.6599333333333334, round is 21\n",
      "           0\n",
      "0   0.442117\n",
      "1   0.540333\n",
      "2   0.523917\n",
      "3   0.609317\n",
      "4   0.597483\n",
      "5   0.564417\n",
      "6    0.61755\n",
      "7   0.579317\n",
      "8   0.629933\n",
      "9   0.638617\n",
      "10  0.581317\n",
      "11  0.644517\n",
      "12  0.641967\n",
      "13  0.605833\n",
      "14  0.647217\n",
      "15  0.634367\n",
      "16   0.58415\n",
      "17    0.6512\n",
      "18  0.634883\n",
      "19  0.638383\n",
      "20  0.643883\n",
      "21  0.659933\n",
      "22  0.637883\n",
      "23  0.654333\n",
      "24    0.6589\n",
      "25  0.652833\n",
      "26  0.655267\n",
      "range(0, 27)\n",
      "[[0.56681624]\n",
      " [0.69273504]\n",
      " [0.67168803]\n",
      " [0.78117521]\n",
      " [0.76600427]\n",
      " [0.72361111]\n",
      " [0.79173077]\n",
      " [0.74271368]\n",
      " [0.80760684]\n",
      " [0.81873932]\n",
      " [0.74527778]\n",
      " [0.82630342]\n",
      " [0.82303419]\n",
      " [0.7767094 ]\n",
      " [0.82976496]\n",
      " [0.8132906 ]\n",
      " [0.74891026]\n",
      " [0.83487179]\n",
      " [0.81395299]\n",
      " [0.81844017]\n",
      " [0.82549145]\n",
      " [0.84606838]\n",
      " [0.81779915]\n",
      " [0.83888889]\n",
      " [0.84474359]\n",
      " [0.83696581]\n",
      " [0.84008547]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/bitfit+filter+curriculum_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.1.log\n",
      "max accuracy is 0.6821666666666667, round is 27\n",
      "           0\n",
      "0   0.442117\n",
      "1    0.51645\n",
      "2     0.5759\n",
      "3   0.614517\n",
      "4   0.619733\n",
      "5   0.588283\n",
      "6   0.630183\n",
      "7    0.64695\n",
      "8   0.645817\n",
      "9   0.648083\n",
      "10  0.654433\n",
      "11  0.653933\n",
      "12   0.64845\n",
      "13  0.658183\n",
      "14  0.665267\n",
      "15  0.674233\n",
      "16  0.662383\n",
      "17   0.66735\n",
      "18  0.661767\n",
      "19    0.6655\n",
      "20   0.67155\n",
      "21  0.664617\n",
      "22  0.674667\n",
      "23  0.675767\n",
      "24  0.679533\n",
      "25   0.68035\n",
      "26  0.676517\n",
      "27  0.682167\n",
      "range(0, 28)\n",
      "[[0.56681624]\n",
      " [0.66211538]\n",
      " [0.73833333]\n",
      " [0.78784188]\n",
      " [0.79452991]\n",
      " [0.7542094 ]\n",
      " [0.80792735]\n",
      " [0.82942308]\n",
      " [0.82797009]\n",
      " [0.83087607]\n",
      " [0.83901709]\n",
      " [0.83837607]\n",
      " [0.83134615]\n",
      " [0.84382479]\n",
      " [0.85290598]\n",
      " [0.86440171]\n",
      " [0.8492094 ]\n",
      " [0.85557692]\n",
      " [0.8484188 ]\n",
      " [0.85320513]\n",
      " [0.86096154]\n",
      " [0.85207265]\n",
      " [0.86495726]\n",
      " [0.86636752]\n",
      " [0.87119658]\n",
      " [0.87224359]\n",
      " [0.86732906]\n",
      " [0.87457265]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.55606, round is 19\n",
      "          0\n",
      "0   0.49568\n",
      "1   0.52284\n",
      "2     0.511\n",
      "3   0.52378\n",
      "4   0.52352\n",
      "5   0.51398\n",
      "6   0.52652\n",
      "7   0.52724\n",
      "8   0.54386\n",
      "9   0.54016\n",
      "10  0.53366\n",
      "11  0.53278\n",
      "12   0.5362\n",
      "13  0.54236\n",
      "14  0.54362\n",
      "15  0.54614\n",
      "16  0.53098\n",
      "17  0.52606\n",
      "18  0.53544\n",
      "19  0.55606\n",
      "20  0.54486\n",
      "21  0.52056\n",
      "22  0.54404\n",
      "23  0.54612\n",
      "24   0.5427\n",
      "25  0.54578\n",
      "26  0.54746\n",
      "27   0.5455\n",
      "28  0.54452\n",
      "29  0.53616\n",
      "30  0.52842\n",
      "31  0.52696\n",
      "32   0.5291\n",
      "33  0.54614\n",
      "34  0.54424\n",
      "35  0.55426\n",
      "36   0.5368\n",
      "37  0.54344\n",
      "38  0.54276\n",
      "39  0.53938\n",
      "40   0.5327\n",
      "41   0.5479\n",
      "42  0.55382\n",
      "43  0.54294\n",
      "44  0.54818\n",
      "45   0.5375\n",
      "46  0.53322\n",
      "47   0.5439\n",
      "48  0.54428\n",
      "49  0.54914\n",
      "50    0.537\n",
      "range(0, 50)\n",
      "[[0.70811429]\n",
      " [0.74691429]\n",
      " [0.73      ]\n",
      " [0.74825714]\n",
      " [0.74788571]\n",
      " [0.73425714]\n",
      " [0.75217143]\n",
      " [0.7532    ]\n",
      " [0.77694286]\n",
      " [0.77165714]\n",
      " [0.76237143]\n",
      " [0.76111429]\n",
      " [0.766     ]\n",
      " [0.7748    ]\n",
      " [0.7766    ]\n",
      " [0.7802    ]\n",
      " [0.75854286]\n",
      " [0.75151429]\n",
      " [0.76491429]\n",
      " [0.79437143]\n",
      " [0.77837143]\n",
      " [0.74365714]\n",
      " [0.7772    ]\n",
      " [0.78017143]\n",
      " [0.77528571]\n",
      " [0.77968571]\n",
      " [0.78208571]\n",
      " [0.77928571]\n",
      " [0.77788571]\n",
      " [0.76594286]\n",
      " [0.75488571]\n",
      " [0.7528    ]\n",
      " [0.75585714]\n",
      " [0.7802    ]\n",
      " [0.77748571]\n",
      " [0.7918    ]\n",
      " [0.76685714]\n",
      " [0.77634286]\n",
      " [0.77537143]\n",
      " [0.77054286]\n",
      " [0.761     ]\n",
      " [0.78271429]\n",
      " [0.79117143]\n",
      " [0.77562857]\n",
      " [0.78311429]\n",
      " [0.76785714]\n",
      " [0.76174286]\n",
      " [0.777     ]\n",
      " [0.77754286]\n",
      " [0.78448571]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "max accuracy is 0.56138, round is 33\n",
      "          0\n",
      "0   0.48724\n",
      "1   0.52888\n",
      "2   0.53122\n",
      "3   0.52762\n",
      "4   0.54722\n",
      "5   0.53044\n",
      "6   0.53888\n",
      "7   0.53286\n",
      "8   0.53424\n",
      "9   0.54402\n",
      "10   0.5445\n",
      "11  0.54634\n",
      "12   0.5441\n",
      "13   0.5169\n",
      "14   0.5417\n",
      "15  0.54534\n",
      "16  0.54632\n",
      "17  0.55712\n",
      "18  0.55948\n",
      "19   0.5519\n",
      "20  0.55202\n",
      "21  0.55194\n",
      "22  0.54564\n",
      "23  0.55174\n",
      "24  0.54852\n",
      "25  0.54054\n",
      "26  0.54782\n",
      "27  0.54908\n",
      "28  0.54562\n",
      "29  0.55616\n",
      "30  0.54238\n",
      "31  0.54184\n",
      "32  0.55242\n",
      "33  0.56138\n",
      "34  0.54932\n",
      "35  0.55384\n",
      "36   0.5492\n",
      "37  0.54502\n",
      "38  0.55186\n",
      "39  0.54936\n",
      "range(0, 40)\n",
      "[[0.69605714]\n",
      " [0.75554286]\n",
      " [0.75888571]\n",
      " [0.75374286]\n",
      " [0.78174286]\n",
      " [0.75777143]\n",
      " [0.76982857]\n",
      " [0.76122857]\n",
      " [0.7632    ]\n",
      " [0.77717143]\n",
      " [0.77785714]\n",
      " [0.78048571]\n",
      " [0.77728571]\n",
      " [0.73842857]\n",
      " [0.77385714]\n",
      " [0.77905714]\n",
      " [0.78045714]\n",
      " [0.79588571]\n",
      " [0.79925714]\n",
      " [0.78842857]\n",
      " [0.7886    ]\n",
      " [0.78848571]\n",
      " [0.77948571]\n",
      " [0.7882    ]\n",
      " [0.7836    ]\n",
      " [0.7722    ]\n",
      " [0.7826    ]\n",
      " [0.7844    ]\n",
      " [0.77945714]\n",
      " [0.79451429]\n",
      " [0.77482857]\n",
      " [0.77405714]\n",
      " [0.78917143]\n",
      " [0.80197143]\n",
      " [0.78474286]\n",
      " [0.7912    ]\n",
      " [0.78457143]\n",
      " [0.7786    ]\n",
      " [0.78837143]\n",
      " [0.7848    ]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/bitfit+filter_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_0.5.log\n",
      "max accuracy is 0.55662, round is 8\n",
      "          0\n",
      "0   0.48724\n",
      "1   0.53902\n",
      "2   0.54626\n",
      "3   0.55506\n",
      "4    0.5515\n",
      "5    0.5319\n",
      "6   0.53122\n",
      "7   0.54004\n",
      "8   0.55662\n",
      "9   0.54078\n",
      "10  0.53302\n",
      "11   0.5409\n",
      "12  0.53604\n",
      "13  0.55106\n",
      "14  0.54026\n",
      "15  0.55122\n",
      "16  0.53428\n",
      "17  0.54446\n",
      "18  0.54044\n",
      "19  0.55022\n",
      "20  0.54184\n",
      "21   0.5432\n",
      "22  0.54464\n",
      "23  0.54542\n",
      "24  0.54722\n",
      "25  0.53738\n",
      "26  0.55452\n",
      "27  0.55408\n",
      "28  0.55278\n",
      "29   0.5455\n",
      "30  0.54006\n",
      "range(0, 31)\n",
      "[[0.69605714]\n",
      " [0.77002857]\n",
      " [0.78037143]\n",
      " [0.79294286]\n",
      " [0.78785714]\n",
      " [0.75985714]\n",
      " [0.75888571]\n",
      " [0.77148571]\n",
      " [0.79517143]\n",
      " [0.77254286]\n",
      " [0.76145714]\n",
      " [0.77271429]\n",
      " [0.76577143]\n",
      " [0.78722857]\n",
      " [0.7718    ]\n",
      " [0.78745714]\n",
      " [0.76325714]\n",
      " [0.7778    ]\n",
      " [0.77205714]\n",
      " [0.78602857]\n",
      " [0.77405714]\n",
      " [0.776     ]\n",
      " [0.77805714]\n",
      " [0.77917143]\n",
      " [0.78174286]\n",
      " [0.76768571]\n",
      " [0.79217143]\n",
      " [0.79154286]\n",
      " [0.78968571]\n",
      " [0.77928571]\n",
      " [0.77151429]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/bitfit+filter+curriculum_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.5.log\n",
      "max accuracy is 0.57848, round is 26\n",
      "          0\n",
      "0   0.48724\n",
      "1   0.50306\n",
      "2   0.52794\n",
      "3   0.55018\n",
      "4   0.54046\n",
      "5   0.54466\n",
      "6   0.53926\n",
      "7   0.54848\n",
      "8      0.56\n",
      "9   0.53968\n",
      "10  0.52946\n",
      "11  0.56274\n",
      "12  0.55128\n",
      "13  0.54778\n",
      "14  0.56172\n",
      "15  0.56414\n",
      "16  0.52882\n",
      "17  0.56652\n",
      "18  0.57116\n",
      "19  0.55884\n",
      "20  0.55256\n",
      "21  0.55154\n",
      "22  0.55572\n",
      "23  0.57232\n",
      "24  0.57362\n",
      "25  0.56886\n",
      "26  0.57848\n",
      "27  0.56052\n",
      "28  0.57008\n",
      "29  0.57506\n",
      "30  0.57846\n",
      "31  0.56894\n",
      "32  0.56526\n",
      "range(0, 33)\n",
      "[[0.69605714]\n",
      " [0.71865714]\n",
      " [0.7542    ]\n",
      " [0.78597143]\n",
      " [0.77208571]\n",
      " [0.77808571]\n",
      " [0.77037143]\n",
      " [0.78354286]\n",
      " [0.8       ]\n",
      " [0.77097143]\n",
      " [0.75637143]\n",
      " [0.80391429]\n",
      " [0.78754286]\n",
      " [0.78254286]\n",
      " [0.80245714]\n",
      " [0.80591429]\n",
      " [0.75545714]\n",
      " [0.80931429]\n",
      " [0.81594286]\n",
      " [0.79834286]\n",
      " [0.78937143]\n",
      " [0.78791429]\n",
      " [0.79388571]\n",
      " [0.8176    ]\n",
      " [0.81945714]\n",
      " [0.81265714]\n",
      " [0.8264    ]\n",
      " [0.80074286]\n",
      " [0.8144    ]\n",
      " [0.82151429]\n",
      " [0.82637143]\n",
      " [0.81277143]\n",
      " [0.80751429]]\n",
      "y\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXQAAAEICAYAAABPgw/pAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAByQ0lEQVR4nO2dd3hURffHP7PpCYEAobfQe0fQHyoooqAIiuJr4VXs+qqvvWLBLnZQLFhRsQIiL2JDk9B7h1ACJKQB6b3t7vn9MdnUTbJphIT5PE+e3b137szczd3vPffMmTNKRDAYDAZDw8dS3x0wGAwGQ+1gBN1gMBgaCUbQDQaDoZFgBN1gMBgaCUbQDQaDoZFgBN1gMBgaCUbQDQaDoZFgBN1gMBgaCUbQDQaDoZFgBN3QoFFKPaGUOqyUSldK7VNKXVmw3U0p9ZZSKkEpdVQpda9SSpRS7gX7Q5RSLyql1hYc+6dSKrBYvWcrpdYppVKUUjuVUmMLtl+glNpdrNxfSqnNxT6vVkpdUfD+caVUTEH9B5RS407Jl2I4Y1Fm6r+hIaOUmgasBY4D04DPgR7AFOC/wMVAJvATMA7wEBGrUioE6ARMBKKA34ANIvKEUqoDsAv4N/B7wXHfA32ADCAZ6AikAtGAtWCfFUgq2BcIrARGiUisUioIcBORw3X4dRjOcIyFbmjQiMhPIhIrInYR+QE4BIwErgHmiEi0iCQDrzk5/AsROSgi2cCPwJCC7dOBFSKyoqDev4AtwKUFZTcD5wPDgZ3oG8po4GzgkIgkAjbAC+inlPIQkQgj5oa6xgi6oUGjlLpRKbWjwDWSAgxAW8ft0Za3gygnhx8v9j4LaFLwvgswzVFnQb3nAu0K9ocCY9GiHgqEAGMK/kIBRCQceACYBZxUSn2vlGpfg1M1GCrFCLqhwaKU6gJ8AtwLtBSRAGAPoIA4tOvDQacqVB0FfC0iAcX+/ETEYeWXFvRQSgk6gIh8KyLnom8QAsyu8kkaDFXACLqhIeOHFsp4AKXUzWgLHbQL5X6lVAelVADweBXq/Qa4XCl1ScHgqrdSaqxSynGDWAf0Rrt2NonIXrRojwJWFfSlt1LqQqWUF5ADZAP2GpyrwVApRtANDRYR2Qe8BawHTgAD0f5s0Jb7n+jBze3ACvSgpc2FeqPQg6pPoW8WUcCjFPxeRCQT2AbsFZG8gsPWA5EicrLgsxfab5+Adu20Bp6s/tkaDJVjolwMZwRKqYnARyLSpb77YjDUFcZCNzRKlFI+SqlLlVLuBWGIzwE/13e/DIa6xFjohkaJUsoXPUDZB+2//hW4X0TS6rVjBkMdYgTdYDAYGgnG5WIwGAyNBPf6ajgwMFCCgoLqq3mDwWBokGzdujVBRFo521dvgh4UFMSWLVvqq3mDwWBokCilIsvbZ1wuBoPB0Egwgm4wGAyNBCPoBoPB0Egwgm4wGAyNBCPoBoPB0Egwgm4wGAyNBCPoBoPB0Eiotzh0g8HQeBARrNZU7Pbsgr8c7PZsbLZsPD3b4Ovbs87aTU/fjM2WQUDABSil6qSdqpKfn8yJE9/QqtVUvLw6nLJ2jaAb6oSUlFV4eLTCz69vfXfljCA/P4XExP+Rnx+Pr28//Pz64eXVqU4FLj8/heTkv0hK+o2kpN/IyzteTknFkCEhBAScX2ttW61pnDixkNjYj8nM3AlAYOBV9Or1EZ6egeUeJyKcPPkdkZGvYLdnoZQHSnlgsXgUvPfEz68/LVpcTEDAhXh4NK9y32y2THbvvoy0tPUcPvwI7drdTufOT+Dt3bHyg2tIvSXnGjFihJiZoo2T7OwjbNrUFzc3X4YMWUWTJgPru0uNkvz8RBISfiE+fhHJySsRyS+x383Nv0Dc++Pt3RmbLROrNQ2bLR2bLQ2rNQ2l3OnRYw5Nmgwop5WSZGcf4eTJH0lK+o3U1LWADXf3AJo3v5imTUdisfjh5uaDxeKNxeKDxeLFwYP/AeCss3bh5uZX7fPV1vgWYmM/5uTJ77Dbs2jSZAjt2t2JzZbK0aPP4u7enN69PyUwcFKZ4zMz93Lw4D2kpobSpMkQ/PwGYLfnI1L0Z7fnkJ6+DZstDbDQtOkomje/mBYtLsbffyQWS8U2sN2ez549U0hK+oOePeeRkbGN48e/ACy0a3drgbB3rvZ3AKCU2ioiI5zuM4JuqG327p1GYuIK3N2bATB06Dp8fILqt1MNDLvdSmrqKvLzE7HbcxHJxW53/GWTkhJCcvI/gA1v7yBatbqaVq2uxtu7O1lZ+8jM3Etm5t7C9/n5J7FYfHBz88fdvSlubv64uTUlKysMgKFDV+Hr27vCPiUnh7Bnz+XYbBk0aTKEFi0upUWLiTRtenaFQpeSEsqOHWPp0OE+evacW6XvQcROevpWEhJ+ISFhKVlZe7FYfGnd+jrat78Tf/8RhU8hGRm7CAv7N5mZu2jX7ja6d38bd3d/rNZ0IiKeJyZmDm5u/nTr9irt2t2GUm7lfPf5pKdvIinpD5KS/iQ9fTNgx8enN337fk3TpmeV29ewsBs5eXIhvXrNp3372wHIyYkkMvJVjh//HIC2bW+mS5en8Pau3lorRtANp4yUlNXs2HE+QUHPExg4lR07zsfDoyVDh67F07P1KelDauoG3N398fPrf0raq01yc48TF/cpcXEfk5sbXW45H58etGo1jVatrqZJk6GVulbsdqtT0c3M3M+OHWNQyoOhQ1fh49PN6fGJiSvYu/cqvL27MXDgcnx8ulbpvA4d+i8xMe8VuF7GVNLXXJKT/yEh4RcSE/9HXl4s4EZAwHm0anUNbdpcX2gsODv26NHniIp6HW/vIDp0uIeoqLfJy4ulXbvb6Nr11QpdMs7Iz08iKel3jhx5gtzcWIKCnqVz56dKfJ8iQnj4g8TEzKFr11fo0qXsaoM5Occ4dmw2cXGf0rPnXNq3v7NK/XBgBN1wShCxs3XrSPLyjjNq1EHc3HxJTV3Hzp0X4evbhyFDQnB3b1qnfTh+/Cv2778Fd/emDB++pVyBcgW7PZ/Y2A/x8elFQMBY3Ny8Kz/o3nshNxfmzwcX/dciQmrqGmJjPyA+fjEi+TRvPp727e/Ex6c3FotX4Z9SXlgsnlgsPrXmH8/I2M2OHWNxc/Nn6NBVZVwCJ08uIizsevz8BjJo0B9VFkTQfuXNmwcDUqHrJSVlNXv3TiM//wQWix8tWkwgMHAKLVteiodHS5fbS0lZw/79N5GTc4QmTYbRs+c8mjU7u8r9Lk5+fgqHDt3LyZML8fcfSd++X+Pr2wuAyMhXOHp0Jh07PkD37m+jgKRdG2mRaYecHMjOLnzNyY/Fc+TFWPoPqVY/KhJ0RKRe/oYPHy6GxkVc3FcSHIzExX1VYntCwgoJCXGX7dsvEKs1u87aj4qaK8HByLZt58vq1c1l06YBkp+fXu36oqM/lOBgJDgYCQ31lV27LpeYmI8lJyfa+QF//y0C+u/TT11qIyVlrWzaNFCCg5HVqwPk0KEHJTPzQLX7XF3S0rbIqlXNZMOGHpKTE1O4PS7uSwkOtsjWraMlPz+lRm0kJ4dKcDBy8OB9TvfHxHwkISHusmFDL0lI+LXG10p+frokJv4hdrvVtQOOHhWZOlXk7bdF7PZyi5048b2sXt1cQkN9JTr6Q4mJ+ViCg5F9+6aL3W4Tsdvl7UfPE8uzyLJeFF0Txf8++KDa5wVskXJ01VjopzspKfDPP/DHH7BtGzRpAs2bl/xr0wb+9S/w96+3btpsmWzc2Bsvr3YMG7YRpUpOcThxYiFhYdMJDJxK//4/luu/rA4iQmTky0REPENg4BX07fsdqamr2bVrAoGBV9K//09VtmZttmw2buyBt3cQXbo8Q2LicpKSfiUnJwKAJk2G0LLlFFq1moqf30CUzQbDhvFA3who2pR3v0+FnTuhm/MnBBEhNvYDwsMfwMurM126PEXr1tfh5uZbeeeeeUY/Bdx4IwxwbTCzBLm58Pvv8MMPsHEjLFoEQ4eSmrqenTvH4+3dmSFDQoiPX8ShQ/fQvPlFDBiwtPwBzbw8+PFHOHgQ+vaF/v2hd2/w8ipT9NCh+4mJmVvC9WK35xMefj+xsR/SosUE+vb9Dg+PgKqfV3FiY+G33yA8HG66Cfr0Kb+sCHzxBdx/v7akbTa4/XaYNw88PJwekpsbw/79t5Cc/CcALVpcxoABP2PBjfX3T+X85r9gtyjaeDZn78gFNG/aGry9wcdHv7ZsCb4u/K+dYCz0hoTdLrJuncisWSLnnCNiseg7ur+/yLhxIuedJ9K/v0j79iI+PkV3/LPPFklNrbduHz06S4KDkeTk1eWWiYp6t0ILrTrY7XY5dOihAgvpRrHZ8gv3HTv2pgQHIxERL1W53mPH3pbgYCQpKbhEWxkZeyQycrZs23auBAcrCQ5G1q/vLuGLxkvUEMTreTfxedFbMlv4i4weLWItax1arVmyb9+NEhyM7No1SfLykl3v2NatJS29oUNF3nlH5Pjxio/LyxNZsULkpptEmjYVAYns3EwuvtldDo7uq/eLSHJyiISG+sjate0L+je5fEs5Pl7kpZdE2rUra4G6uYn07i1y5ZUiL7wgEh5ecO4Zsn59d1m/vptYrRmSm3tStm0bI8HBSHj4o65b06XJzxdZvVrkySdFhgwp6odS+u+660T27St73PHjIpdfrstecIG20mfO1J/HjxdJKf+pxG63S3T0PAkLmyFWa6aI1SqJt1wnnR5Euj7bTP45/Le4Pe8mN/18U/XOqRyowEI3gn668cwz+t9isYiMGqU/r15d+IMrQ3a2JH/3hdjd3bSoV3ABVoecnBg5fHimbN16jkRHfyg2W9l+5ORES2ior+zZM63S+vbvv11CQtwlLy+hxn2z260SFnZr4U3CbreV2m+XffumS3Cwkvj4/7lcb35+uqxZ00p27LiownK5ucclJma+7NwyTkL+0q6ZH39H7v8G+d9XU8Tmgchrr5U4JivrqGzePFSCg5GjR2eV6XOlXH+9vrkfOiQyd67IiBFFAnrZZVpgH3tM5I47RP71L5FLLtHXRYsWulyzZiIzZoj89pu8GvKSMAsZcieS/dKswiYSE/+Q0FBv2bv3eqf/b9m3T9fv7a3rvOQSkd9/F8nOFtm1S+S77/R1O3WqFnWligTzm28k+fifEhyM7Nlztaxb10VCQ73l+PFvtJh++aWu+5FHRL74QmTTJpH0Um4zu12XXbJE5OmnRS69VCQgoOh7OP98/b3v3Cly4oTI44+L+PnpfvzrXyK7d+t6liwRCQwU8fLSN0Vbsf/F55+LuLuL9Oun26qM/HyxXXetTLoO8Zhlkc3Rm0REZObfM4VZyIqDK1z/H1eCEfSGQk6O/uFdeqlIYqJLh6yPWi8eL3jIki8e0xfgqFG1IuqpqRtl797rJSTEXYKDlWzY0FOCg5ENG3rJyZOLxV7Mx7hv340SEuIpWVlHKq03LW2rBAcjMTEfV6tfdlu+ZMRvktiwd2Tnem3ZHTnyTIn+FMdqzZLNm4fLqlX+kpER5rzS3btFPvlEZMsWkfx8iYh4WYKDkZSU9a516sEHJa8Jct/X3eStpX7y28oCv/sfbrL7RSWxG2dJbu4JSUz8U1avbiGrVjWr0g2mkGPHtGA9+GDJ7Xv3ijzxhEiHDvon7ekp0rq1SK9eImedpS3NGTNEfvlFX2MFjP5stAS+HijMQu6dZBEJK/p+8vPTyn6nubn6hgJazG+/XbddGVFR+kbTrZs+NiBADs4fJMHByNq/AiT1oUtFunQpsqqbNdPnUNziDwrSN6xx40SaNy/abrGIDBggcsstIj/9JJKc7LwP8fEiTz4p9iZ+srEDMvuaDrKtLSLDhpV/Dv/8o28UrVuLbNhQ/vnl5opcdZW88X8Is5C5G+YW7srJz5H+8/pLh7c6SEp27RhbFQm68aHXFtnZ2j9WE378UfvC//gDLr64xK709B3s3TsVi8ULd/fmuLs3x829GYsP/MmhlETat7uD2TkTYdo0GD5c19HMeWhXeYjYiI9fTHT0u6SlrcfNzZ927W6lQ4d78fbuRmLico4ceYKsrH00bXo23bq9jsXiw7ZtZ9Gp0+N07/6aC20Imzb1xcurHUOGBFdefvNmEt+/gZQ2x0nvkkV6Nxv2gq/ZLRO6buhLxyc2g1/5E1ZycqLYunU47u7NGT58kw55S0mB776Dzz+HYtdhftsmbPwih2ZZ3RnY+lM46yynvuBC9u+HgQOJufUaOrX7jufGPMeRpP3Exv/Ke2dfSVL4N+S1tAPah+/n15/+/X/G17dHpedehkcfhXfegcOHoYuTGGa7XfuzvSuPxknISqDNm214+rynyUg5wdu7Pmbxjt5MXbwPLE5SPFmt+tpcsgSefBIefBBaOV3WsnzsdggJgc8+w7Z8EbEX59H6H/CyBML558PYsTBmjB4XsNvhyBHYu7fob98+8PSEoUNh2DD9OnBgpb5ou9hZH7WexWGLWbz3J46lF4WDXtx1PE+c9yRjg8Y6H2fZvx8uu0z75B99FNq21WNVTZvqP39/eOEF1u34H+ffauGKvlfy07SSYzabYzZz9mdnc/OQm/l08qdV+86cYMIW65ojR/Sgy4oVcNFFLh1it+ehlFvJwcGLL4YDB+Do0TI/qujo9wgP/y+BgVdgs2WQn59EYkYEeflJ+HvAyTxfpow5jNfvG7WoDx2qRT0gwOXTiIh4gYiI5/D27k7Hjv+lbdsZZcIM7XYrJ04s4OjRZ8nLi8XdvTlKeTBq1CGXQxIjIp4nIuJ5zjknquI8F6GhxL8ygb1P5qBsFvxTWuOf2RH//G740wffaFAvvKRvYL/+WqHApKSsZufOCwmwDWbAl91w+3GZHhwcNAhuuUV/9zt3cjTpTSL7bWX4beB/GH2TfughmDnT+Q37sstgzRreXvQwD697jgP3HmDXiV1M+2kaoTNCOW9vOhn3TyLx0dHYLxpD585P4u7exKXvqQRpadCpE0emnM9Vo6OJz4xnQOsBDGg9gIGtBzKg9QD6teqHj4drRsU3u77h3z//m023bWJw28Gc+3ofDqUeZXvb5wh6YFbJwjabHoD99lt49109eFiK9Nx0NkRvwMvdC293b3zcffSrhw8tfFrg61FKdJOSIDhY/2769nV+E6mEXGsuu07sYnPsZiJTIlFKYVEWLMqCQr+Pz4rnlwO/EJsei6ebJ5d0v4Sr+13NmC5j+G7Pd7y74V1OZJ5gZIeRPDH6Cab0mYKl1IA+8fH6NxUa6rQfiT4w9MnmeDRrzrY7ttHMu6wh9cTKJ5i9djZ/TP+Di7tf7KQW1zGDonXNwoVi9UTkhhtcKm6322X79rGyd++1RRuPHtU+vlmznB4THv6ohIR4FvpcI1MixfdlX7ls4WXy7Iop8ttKZOPGvpKTE6cfrT08REaOLP8RtBQ2W56sXdtWdu6c4NLAlNWaKRERr8qaNW0kLu5rl9pwkJl5QIKDkWPH3iq/0PLlIt7esm2+j6xf3Vlstlzn5X75RT/+9+ghcvhw+fWtXCmxt3eU4JXI5k/dJOfhm/QAYzG3Qm7uSVm1qokeC0hIEFm6VA+mgUjXriK//lqyzt9+0/vefFOGfzxcRswfISIiaTlp4vmipzz4e4Fr5M479f82JEQkLU0kMlJkxw6R4GDtx12xoqT/1hlvvSXb2iJtXm0hLWa3kOlLpsvQj4aK14tewiz9qG953iJ3/u/Oiusp4NpF10qbN9qIreB6OpwYLk2fdpez77BI3uGDRQVtNu3OAJFXX3VaV3Z+tgz+cHBhP0r/+b3sJ/87UA0XUymiUqPki+1fyN3L75YR80eI54uehW14vugpni96iscLHuL2vJuoWUqYhXi/5C1Xfn+lLNy1UFJzygYNZOVlyYebP5Ruc7oJs5A+7/eRZfuXlW3cbhfJytI++UOH9LUTEiK2X5bKZfNGi+eLnrIlZku5fc/Oz5Y+7/eRzu90dtqPqoDxodct2bPulpA/kZMXeeuBoUpITl4twcHIxo19ijY++6z+0UdGOj1m795rZf36boWfp3w3RXxe8pGjyUfl062fyuB3kJAQH9m4sY8W9WXLtKjffbdL53Dy5CIJDqZ6vt1qsHnzcNm8uZxr4NtvRdzdJW1yv8qFX0Rk7Vo99tCmjf6hFScsTGTSpEI/bMKPD8uqVf6ydm17SUsr+QMMD39EgoMtkpFRKhrin39E+vTRdVx1lfYJ5+XpbT17yv7YXcIs5J317xQecunCS6XbnG7aD52eLtK9e0mfcOm/Z58t//zy8+XvUa3F/2k36fR2J9l3sqh/+bZ82R+/X37a+5NM/WGqMAs5klTxWEaeNU8CXguQW5beUmL7jyHzhFnIY7cFaQGz20XuuafS/t234j5hFvLxlo/l7yN/y/IDy2XR3kXy9c6v5ZOtn8iI+SPE7Xk3+WL7FxX2qzxy8nPkpdCXxPslb2EW4v+Kv1zw5QXy2J+PyU97f5KI5Ihyx1DK216afFu+fLf7O+k/r78wC7l92e2SnlvxHIYTGSfk30v+LcxC3tv4XqVtrI9aX6WbbnkYQa9jEu8ZJcHByKZPEfvSJZWW37VrSuFkFbvdrkPbOnbU0QLlsHXraNm2bYyIiCwNWyrMQmavmS0iIttitwmzkCXbnpPQUL8CUY8VmTZNh5RVZv2JyI4d42Xduk7OrfPkZJEff6w8NK4KOEIKMzMPltzx0Uf6xjZmjITtmi6hoX6uhfWFhYl07izSpInIn3/qQbB779WDiE2bisyeXXizTU/fVRBd4SMnTy4WER3NExrqLfv23ei8/txckZdf1k8DTZqITJmifz7Llsmz/zwrapaS2LTYwuLzt8wXZiG7ju/SGw4e1JEfs2eLzJ8vsmiRnoi0bZsesAR9I3PCDx//VzyeQfq/1lmiUqPK/05TjomapeTpv5+u8KsKORqir5d9Za/Vu147V0dlzHtAR5qAyKOPljvR5pf9vwizkPt/u7/c9tJy0uSiry4qvGZdFVkRkX+O/CO93+stzEKu/vFq2X1id+FTRV2Qa82Vx/96XNQsJT3m9pANUWUHQ/Nt+TJnwxxp9mozcX/BXZ5a+ZTL5/TwHw8Ls5C/j/xd7T7WWNCBCcABIBx4wsn+LsDfwC4gBOhYWZ2NSdDjrmtZOKMw/snzKyyr3Q1K1q5tK8HB6PA9x6P7Tz+Ve9y6dZ1l377pkp6bLp3e7iQDPhggeVYdUpZrzRWPFzzk8b8el+TkVRIa6icbNvSWnIXv6Xo3baqwT1lZ4QVhdM+X3GGz6dCx1q11Pe7uOhTtt9+cxldXSn6+jkfevFmyd/wlwcFKju58WEf0ZGVpsQORyy6T3NRICQnxkgMH/uN6/TExIoMG6X42a6bF/O679WNyKXJzj8vWrWcXxKm/IgcO/EdCQtwlK6sCt42IdutMnCiOOGW7zSY95vaQcQvGlSgWlx4napaSF0NfrLzfubl6foGXl8jGjSV2zd0wR9RzyLn/8ZGkjMpDPSd8M0E6vt1RrLby/z+P/PGIeLzgIWk5aWX2ZeVkyKCHfSXwUSSyGSL33VeumEenRkuL2S1kyEdDJCc/x2mZwlO05sq/fvqXMAt56PeHKhXl4tZv13e71mrYnyuERoRK53c6i9vzbvJ8yPOSXzC/4Z8j/8iADwYIs5DxX40v8bTkCll5WTL2y7HyZ/if1e5bjQQdcAMOA90AT2An0K9UmZ+AmwreXwh8XVm9jUbQU1Ml8lot5uuW+8nm+RaxZ2aWW/zAgbskJMSrcFp5Wto2/RgfGKh/2E6w260SHOwmhw8/WXiHX3tsbYkywz4eJuO/Gi8iUiTq63pITiuLnihRAYcPPyHBwW4lp7Rv3aonNoF+Xb5c5OGHdT9Bh5m98IJ2P+TniyQliURE6DjktWu1X/ijj/Qxl1+u45E9PEq4Gba9g2xYgNiLux6uvVYkL08iIl6S4GDKuj8qIyVFt3f55ZWG1Fmt2bJ373WFN+P9+118FLbbRUJDRRISZFP0JmEW8tm2z8oUO+fTc2T4xy5e5ydPaj9927YiUVFit9sLY5iv+BeS9eHcyusQkZ/2/lRp3HOf9/sUXivOCNu8Qpo8hbR+xkf+PPS70zJWm1XGfDFG/F72k/3x+13qm81uk3t/vVeYhUxfMr3QIHGQkJkgqyNXyxtr35CA1wLE4wUPefrvpyUrL8ul+mublOwUmb5kujALOfvTs2Xaj9OEWUjQu0Hyc9jPVXrSqE1qKujnAH8U+/wk8GSpMnuBTgXvFZBWWb2NRtDXrZND/0FW/eMtMX89KMHBSML/nD/y5uaelNBQb9m//zZJS9uiLfrwL7XQPfRQuU3k5ERrn/u+meL2vJvcvuz2MmVu++U2aTm7ZeFFlpy8WkJD/WTbF83EPmhAuXXbbLmyZk1r2bVrit6QmKitWqW0Zf7llyVdNjk5Ij/8IHLRRSXEudw/b28dJzx1qo6V/uwzPZD5448Ss2iGvql9/IieCPLJJyJWa8EAbXvZsePiyr//GmK32+Xo0Rdkw4Yekp1dvjujPB747QHxfNFTkrOTy+x7bfVrwizkWMox1yrbs0dPGho6VJbu+F6Yhdx2T2fJb9VSP8G4QK41VwJfD5SrfrjK6f5DiYeEWcicDXMqrGdv1DbpN69foQsnv9gMXBGRF0NfFGZRZb+43W4vPPbCBRfKnf+7U87/4nxp9XqrEgOpY78cK2Hx5cwbOMV8t/s7CXgtQHxe8pEXQl6otxuMg5oK+tXAp8U+/xt4v1SZb4H7C95PBQRo6aSuO4AtwJbOnTufsi+gTpk/X/Y+jWxY3UVsuZmy7keLbP0u0Ond++jR5wutztzckxIcjEQtmKL/DRVYkykp6yU4GLlxYS9p9XorScwqO+nog00fCLOQyJSiQdXY2E/1JJ7LETnifKDsxIkf9U0oYYWekdqypXZV3H9/5REyhw/Lzy9Nl4jnHxJ5910t1j/9JPLHHzp9QWRkhf77vLwECQlxl/DwR0r16fuCPi2vuP16xmqzSts328rUH6Y63b8/fr8wC3l/4/uuV7pihWR7KOn6pK/0f7uH5FkQee65KvXrwd8fFI8XPORkxsky+95d/64wCwlPDK+0nozcDLl56c3CLGTMF2MkJk0n7VoTuUbcnneT6xdfX20rdf6W+eL5oqe0mN1CRn82Wm775TZ5a91bsuLgCjmafLTerN/yOJlxUuLS4+q7GyJSsaDX1hJ0jwDvK6VmAKuAGMBWupCIzAfmg45Dr6W265fdu8nrbsHTtxMWT186R5zNobPWkXLid5q3nVhYzGbLISbmfVq0uAw/v76ICBaLNzkHVsM550C/fmWqTslJ4c/Df7Iv4kPG+sGa2IO8fcnXtPBpUabssHbDANgWt43OzXT607Ztb+FExKccvnMDLX7/Gu+7ny1zXGzsx3h5daZFi4vhqQv0JI1//tHx2ZWw0zedK63f4O/pz5zz5zBjyIwqJcHy8GhJixYTOHnye7p1m12Y0Cs6eg4+Pj1o0WJiJTVUjd8O/cZXu74iwCuAlr4taenTsvC1iWcTMvMzSctNIz03nbTcNNJy07Dardwy9Ba6t+hepr7giGCOZxzn+gHXO22vd2BverfszdIDS7ln5D2udXLiRN5+YSJHc1ew8rtkPDy84D//qdJ53jr0Vt7Z8A5f7/qah855qMS+5YeW0zewr9PzKY2fpx+fT/mcMV3G8J8V/2HIR0OYd+k8HvnrEboEdOHDyz6sdgrf24ffzowhM3C3uJ8264BWRCu/Kk6iqidcEfQYoFOxzx0LthUiIrFoyxylVBPgKhFJqaU+nt7s2UPWuZ6si9qOW4dd9B86k8iEy4jc/VgJQT9x4mvy8+Pp1OlhAJRSeNlbkesRBbfdVlguOTuZj7d+zIpDK1gXtQ6b2LgxyIexfjD7ks+5asANTrsxsM1ALMrCtrhtXNHnisI2eg9ZyObVPTjk9h4D5JkSP56srHBSUv4mKOhF1J59sHo1vPGGS2IOsDhsMRZlYVCbQdyy7BZ+OfAL8y+fT2s/1xeyaN36OhITl5OaupaAgPNIS9tMWtp6evSYUyZjY01Ye2wtV/xwBU299OSnpOwk7GKv9DiLsjBn4xzevPhN7hx+Z4nv79vd39LUqymX9ry03OOv6HMFb61/i5ScFAK8AyptLzotmpftIUzNCmLc5gid9a911RYG6d+6P6M6jOKz7Z/x4NkPFvY5LTeN0IhQHjj7gSrVd9OQmzirw1lc89M1XLPoGtwt7qy9ZW3hd1ldPNycZzI01IDyTHcpcpO4A0eArhQNivYvVSYQsBS8fxl4obJ6G4UP3W4XCQyUv/9wl/u+Qd5d/65Ifr4cu8mvIBfImoJiNtm4sY9s3jysxKPkjoXtZcuHlhLJhxwDL0M/Gioz/54pa4+tlQMH/yuhoX6VPob2n9dfLlt4WZntxz68UIKDkeNHSuboDg9/tGAwNEZPfvH2djmHjKO9MV+MEZvdJm+te0u8XvSSVq+3kqVhS12uIz8/XUJDfeTAgbtERGTfvn/LqlX+kp9fe5kjwxPDJfD1QOk5t2ehu8pmt0lSVpIcSjwkG6I2yMrDK2VD1AbZd3KfRKVGSWpOqtjsNjmWckzGfzVemIVc8vUlEp2qB46z87Ol6atNZcbSGRW2vT5qvTALWbhroUt9vX7x9eL1opccObFfZM4cPVhaDT7Z+okwC1kfVZSPZtHeRcIsJDQitFp1ZuZlyiN/PCILdiyo1vGG2oFaCFu8FDiIjnaZWbDtBWCyFPnZDxWU+RTwqqzORiHox4+LzUNHSNzwOXL3cj2Jx3r3zbJmKbJjm87WFx//Py2ox4v9qFNTJexJN1n7q2/hpqPJR8XyvEUe+/OxEs3s3n1VyUlI5fDvJf+Wdm+2K7Pdvna1bPkAWbOyqeTmxouIiM2WI2vWBMru3VfqyBA/P5Gbb3b51B3+4eKJiHaf2C1DPxoqzEJmLJ3h8oy4vXuvldWrW0p2dpSEhHjIwYP/dbkflZGUlSS93+stLWa3kIMJBys/wAl2u10+2PSB+L7sKwGvBcjXO78uFMfKws9sdpu0fbOtXPPTNZW2szpytTCLSuPIXSEtJ038XvaTW3+5tXDbzUtvloDXAsoMcBoaFhUJukvPtCKyQkR6iUh3EXm5YNuzIrKs4P0iEelZUOY2Ecmt4YNDw2D3bvKa67fJebA/YT8AblfdQMcfIDl1JWlpm4mOfgsvr060ajWt6NgffsA7xkaebxZ2u/663t/0PgrFvSPvLdFMbu4xvLw6URnD2g0jLiOO4xnHS2xXo86h92ctsKp0Dh9+EICEhKXk5yfodQ0XLIDMTLjHRT8v2t0CcGXfKwu3DWg9gA23bWDmeTP5audXPPD7Ay7V1br1dVitiezbdy0i+XTocG/lB7lAni2Pq368iiPJR1j6r6X0bNmzWvUopbj7rLvZeddO+rfqz79//je3LruVNn5tuLDrhRUea1EWJveazIpDK8i1lv+zsNlt/Pe3/9KxaUeeOPeJavWzOP5e/lzT/xp+2PsDGXkZ2MXOr4d+ZWKPibhXsnK9oeFSe07KM5E9e8grGJ9MyoMDiQf0hzFj6LCmBe45nhw4cAspKSF07PgAFkuBz/DAAXjhBbw8dGKq3NwY0nPT+WTbJ0zrP41OzUqKd25ulMuCDrA9bnvJHW5uNBl8BZ1/9OTEiW9ITPyN2NiP8fbuSvOAi+CDD2DkSJ3kykWWhC1hVIdRdGzascR2TzdPXrrwJa4dcC2/hf/meMKrkBYtJuDu3py0tLW0aHEpvr7VE97iiAh3Lb+L4IhgPp/yOed1Oa/GdfZo0YPQGaG8ftHrZFuzmTFkBm6WyldemtJnChl5GQRHlJ9d8vPtn7P9+HbeGP8Gfp7lZ46sCrcOvZWMvAx+3PsjW2K3cDLzJJN6TaqVug2nJ0bQa8Lu3eQG6WXfUvItxKbHkp6bDu7uuF86jY6LhczMPbi5NaVdu4KBz40bYfRoyMvD+86nAb0a+Jc7viQtN40HRj1Qogm7PY+8vBMuCfqQtkMAHelShsmT6fJ5Lr7Shf37Z5CSEky7drejgkP0DaYK1nlESgRb47ZyVd+ryi0zrus4jmccZ1/8vkrrs1g8adVK19Wx439L7EvMSuTO/93JycyTLvcPYPba2Xyx4wuePf9Zpg+aXqVjK8LN4sajox/lxCMneOnCl1w65sKuF9LEswlL9y91uj85O5mn/nmK8zqfx7/6/6vW+vp/nf6P3i1789n2z1h+cDkWZWFCjwm1Vr/h9MMIek3Ys4f4wToCoU+bc4BiVvq0aXT4Ph8Pe1M6dLhXp5b97Te48EKdp3zdOrz6jwMgOyeCORvncE7HcxjVcVSJJnJzYwDB27tyQW/q1ZSeLXqy7bgTQb/oIixu3vReNZL8/HiUcqdt25v1uomBgXDNNS6f9pKwJQBM7Tu13DIOV8Q/R/9xqc7OnZ+iW7fXad58fIntb6x7g/nb5vP2+rdd7t+ifYt48u8nuW7AdcwaO8vl46pCgHeAy64Lb3dvJvaYyIKdC5i4cCIz/57J4n2LOZp8FBHh+dDnScpOYu7EubUawqeU4taht7Iuah2fbvuU0Z1GOw15NTQejKBXF7sd9u7leJAnABd2vxqAAwlFbhcPn1aM+vwiunZ9Eb76Ci6/XOd/XrcOunfHy0u7K3bF/MXh5MNOw8lyc6MAXLLQAYa2G+rcQvfzg4suotmXm+nW7TW6dHkGr5P58MsvcOutLi2K4GBJ2BIGtxlcYSxzUEAQ3Zp34++jf7tUp49PVzp3frREqGJSdhLzNs9DoZi/dT5Z+VmV1pOZl8ldy+9iVIdRfD7l89Mmxvn18a9z7YBriUuP4/V1r3P1T1fTbW43Wrzegvc3vc8dw+4ofMKqTW4cfCPuFnfiMuK4rOdltV6/4fTCCHp1iYiAzExSAq2k5MGk3lNwU26FA6O4u8PUqbj//DvqpZf1yuNjx+oVW9q0AcDNzQcPj9bsjQumU9NOTi3eqgr6sLbDiEiJICk7qezOyZMhIoLOqRMJCnoWPv5YT9C/6y6XTzsuPY51UesqdLc4GNd1HCERIVjtVpfrL87cjXPJyMtg3qXzSM5J5ptd31R6zCfbPiExO5G3L3kbb3fXb1J1TVBAEF9M+YIdd+0g/cl0Nt++mfmT5nNt/2uZ3Huyy+6bqtKmSZtCv7nxnzd+jKBXl927Acj2ySTFaiEoIIiuzbsWuVxAuzGysuDZZ/XyXb/+qpesKobdLRBbfhz3jbzP6SN8Tk4VBb28gVGASQU/6GUFq/V88oneFhTkUt0AP+//GUEqdLc4uLDrhaTmpjrvSyWk5aYxZ+McruhzBXeNuIuhbYcyd+PcCgdZc625vLnuTcZ0GcP/dfq/Krd5qvB292ZE+xHcPvx2Ppz0IUv+tYSWvi3rrL2XL3yZV8e9Sr9WZWcjGxoXRtCry549AIhbBnk00bMyW/YuKejnn6//Hn1UL9/lZG3Kw2kZtPVW3DbstjL7QFvoeg1R15YtG9puKFDOwGi7djqaZdkyWLwYTp6s0mAo6HDF3i17uyQODj+6q26X4szbNI+UnBRmnjcTpRT3j7qfvfF7K6zr611fE5Mew1PnPVXl9hoz/Vr144lznzht3E+GusMIenXZvRuCgvBUmVjcAwHoE9iHg4kHi6aUu7vrdQhff93pmonHM46zLT6a9j5u5U4LdzVk0UGgbyCdm3V2PjAK2u2yaRO8/DL06AHjxzsv54SErARCI0K5qu9VLolDa7/WDGw9sMqCnpmXydsb3mZCjwmMaK+XTrx2wLW09mvNnI1znB5js9uYvXY2w9sNZ3w318/JYGhMGEGvLnv2kDq4N83cbfgWLHTcu2Vvcqw5HEs95lIVH27+kNhsO+7KitWa7LRMVQUdtNvFqYUOWtBBr6B+991VWpx32YFl2MTmkrvFwYVdL2TNsTUVTqopzfyt80nISuCZ858p3Obl7sVdw+/i14O/Ep4UXuaYRfsWEZ4UzlPnPWUsUcMZixH06pCXBwcOcGBwC7zcIMCvG6Cz60HRjNGKyLHm8OGWD+nUUk/myclxfhPIyYlyKWSxOMPaDuNQ4iEdE1+aAQO0z9zHB26+uUr1Lg5bTFBAUKGf3hXGdR1HjjWH9dHrXSqfY83hjXVvcEHQBWX84HeNuAt3izvvb3q/xHYR4ZU1r9AnsE9hYjKD4UzECHp1OHAArFYOd9EDdO0C+gPa5QLFQhcrYOGuhcRnxXN531sBPb2/NDZbFlZrYrUsdEHYeWJn2Z1KwTvvwEcfQfPmLteZmpPKyiMrmdpnapUs4DFBY3BTbvx9xDW3y+fbPycuI46nz3+6zL52/u24pv81fL79c9Jy0wq3rzi0gl0ndvHkuU9iqcUMjQZDQ8Nc/dWhIMIlupkWlY4BOt1sK99WBHgHlBwYLYfPtn/GgNYDGN1Vuy+cWehVDVl0UOHAKMAVV8CNN1apzl8P/UqeLa9K7hbQk51GtB/BPxGVTzDKs+Uxe+1szul4DhcEXeC0zP2j7ic9L50vd3wJaOv85dUv06VZF64bcF2V+mYwNDaMoFeHPXvA3Z0Ei56O7uujJwgppegT2KdSl0tGXgabYzczuddkPD1bo5SXUwu9qiGLDto1aUcbvzblC3oFlBcWuDhsMe2atOOcTudUuc5xXcexKWaTcxdQMb7Z9Q3HUo/x9PlPl/sUcFaHszin4zm8t+k97GJnVeQq1kev57HRj5n82oYzHiPo1WH3bujdm4wCwfX0bFu4q0zoohM2RG/AardyfpfzUUrh7d25Qgu9qj50pVTFA6Pl8NGWj/B+2Ztuc7px4YILufWXW3kx9EW+3vk1vx36jSv7XFktl8a4buOw2q2silxVbhmr3cqra15lWLthTOxR8UpF94+6n/CkcFYcWsEra16hjV8bbh5StfEAg6Excmbn0YyI0EuuVXFFGPbsIf/skVitP2EXC+7uRb7o3i17s2DnAtJz0/H38nd6+KrIVViUpXDQz8urM7m5kWXKFblcOpbZVxnD2g3jz8N/kp2fjY+HT6XlRYT3Nr1H52adGdlhJEeTj/Jb+G/EZcQVlpnWf1oFNZTPOR3PwcvNi3+O/sNlvZxPP1+wYwHhSeEsuWZJpT76qX2n0sG/Aw/98RCHkg7x2rjXXDpHg6Gxc2YL+tSpeur71q2uh++lp0NEBEdunUKAh2C3NC+Rf6RwYDTxQGEMdWlWRa5iWLthhYLv7d2ZpKQ/ypTLzY3Cw6M1FkvZCUmVMazdMGxiY/fJ3YzsMLLS8lvjtrIvfh8fT/qYO4bfUbg9Oz+bY6nHSMtN46wOZ1W5HwA+Hj6M7jy63Hj08KRwHvjjAc7rfB5T+kyptD4PNw/uOesenvrnKZp5NePus+6uVr8MhsbGme1yOXIEduzQszhdZe9eAPZ39qOFJ3h6timx2xG6WF6kS641lw3RGzi/8/mF27y8OpOXF4fdnleibE5O1WPQHRRfNNoVFuxYgJebF9f0L5l10cfDh96Bvast5g7GdR3HzhM7ic+ML7E9z5bHdYuvw8PiwTdTv3HZpXPH8Dto5tWMh895uMZrWxoMjYUzV9CzsyE1Vb+fORNyclw7riDCJSwgnxYe0MSnc4nd3Zt3L5mkqxSbYzeTa8vl/C5Fgu7t3RmQglS5ReTmVj0G3UGXZl1o5duKPw6XtfxLk2fL47s933FFnytcWsi4OjjSAIREhJTY/sw/z7AldgufTv6Uzs06OznSOS19W3LswWPMPH9mbXbTYGjQnLmCHlfgG54+HY4dg/ffr7i8gz17wM+P/bYTBHpb8PMpKbhe7l5lk3QVIzQiFIBzO59bdIyXFrLSkS56lqjrIlccpRR3Dr+TpfuXVrrIxK8HfyUxO5GbBt9UrbZcYUT7ETT1alrC7fLn4T95fd3r3Dn8ziqHQ4IOiTRx5wZDEWfuryE2Vr9Onw4TJujcJklOUs6WZvdu6N+f/YlhNHO3l4hwcVBRpMuqY6sY0HpAiex62kIvGYtutaZis6VX2+UCcP/Z9+Pr4cvstbMrLLdg5wLaNmnL+O51lwPF3eLOmC5jCgX9ZOZJbvz5Rvq16sfbl7i+eIXBYCgflwRdKTVBKXVAKRWulCqzgq1SqrNSKlgptV0ptUspdWntd7WWcVjo7drB7Nna/fLqq5Uft2cPMnAAsalhWBROBb1Mkq4CrHYra4+tLeE/h6I48+IWuiMGvbouF9CJuu4cficLdy0kIiXCaZn4zHh+PfQr0wdOr9XFg/fuLbpnOriw64WEJ4UTmRLJjKUzSMlJ4furvsfXw7fW2jUYzmQqFXSllBswD5gI9AOuU0qVzp36NPCjiAwFrgU+qO2O1joOQW/fHgYN0jMn586FyLLhg4WcOAHx8Rzv1xlPyQCcC3p5Sbq2x20nMz+TMUFjSmzXC120KmGhV3eWaGkePudhLMrC62tfd7r/uz3fYbVbuWlI7blbROCii+Dee0tuH9dVL7l3w5Ib+C38N966+C0GthlYa+0aDGc6rljoI4FwETkiInnA90Dp2DIBHKEGzYBSttlpSGwseHhAywLXx4sv6jwnzzxT/jE7dW6UsC46wgXKEfRyknQ5Jtac17nsCvQ6Fr32Bb1D0w7MGDJD50hJjyuzf8HOBQxrN4wBrQfUqJ3iHDgAx4/rxZnsxR5S+rfuTyvfVqyNWsvk3pP5z1n/qbU2DQaDa4LeAYgq9jm6YFtxZgHTlVLRwArgPmcVKaXuUEptUUptiY+Pd1bk1BEXB23bahEH6NQJHngAvvlGhzIWJycH3nhDr0Dk58f+llKhoJeXpGvVsVX0bNGTdv7tyhzj7d2lhIWu31vw9Cxbtqo8Pvpx8u35vLPhnRLb95zcw7a4bbU+GLqqYEJocnJhUBAAFmXhsl6X0bFpRz6b/JlJc2sw1DK1NSh6HfCliHQELgW+Vqps+IGIzBeRESIyolWrVrXUdDWJjdXuluI88YTOQPj44/qzCHz3nV7Y+bHH4NxzYdMm9mdH0dZHK7qHRxtK4yxJl13srI5cXSJcsTje3tpCd+RS0REu7bHUgl+7e4vuXDvgWj7c8mGJtUYX7FiAu8W91pNarV4NTQoWWAoNLbnvo8s+Yt9/9hHoG1irbRoMBtcEPQYo/tzfsWBbcW4FfgQQkfWAN3B6/2Lj4vSAaHECAuDpp+HPP/UqQ2efDddfr0V+5UpYvhz69SMsIYxuTQNwc2vidGk4Z0m69pzcQ3JOcrmC7uXVGZstA6s1BajewhYV8cToJ8jIy+C9je8BeoD2m93fcGnPS2nlV7s311Wr4NJLddr10oLu5e5VbkoEg8FQM1wR9M1AT6VUV6WUJ3rQc1mpMseAcQBKqb5oQa9nn0olxMWVtdAB/vMfrUSPPw4xMfDllzo1wLhxhUX2J+yno5+vU3eLg9Khiw7/eUUWOhRFutS2oA9sM5DJvSczZ+Mc0nPT+evwXxzPOF7r7pbISB3Wf955MGaMFvcK1nU2GAy1SKWCLiJW4F7gDyAMHc2yVyn1glKqYD0zHgZuV0rtBL4DZkhFy7PXNzk5Oua8tIUOeiHn77/XES8HD8JNN5XI85Kem050WjQtPVWlgh6bHluYMnZV5Co6Ne1El2ZdnJZ3TCDKydFul9zc6FoVdICnzn2K5Jxk5m+dz1e7vqKFTwsu6+k8WVZ1cfjPzz9fC3pCgl7tzmAw1D0uOWhFZAV6sLP4tmeLvd8HjK7drtUhx48D8Krfdv5ccAHe7t74uPvg4+GDt5s3Ph4+jDp/FP/2LRsf7bC6m7jlVSjoxZN0DW83nFWRq7io20XlDgQWt9Dz8xOw23NqFIPujFEdRzGu6zjeWPcGqbmp3Dr0Vrzcq574qyJWrdKeqwEDivzoISHQv3+tNmMwGJxwZmZbLIhB/zBnNXnxFjo360y2NZscaw7Z+dlk5GUwb/M80nLTuGfkPSUOdfjF3SW9Ygu9WJKupl5NOZF5olx3C4CHRyuU8iIn51ithSw646nznmLcV9p9VBdT/Vev1u4WiwW6doWOHbUf/Z57Kj/WYDDUjDNT0GNjsSuIy0/m0ZGP8sq4V0rsttqtTP1hKvf9dh/t/dtzZd8rC/eFxYfhbbEg9rQKBb14kq5sazYAY7qMKbe8Uha8vTuRm1tc0KuXx6UiHIsvZ+RllJvet7qcOKFj0G/Vy6SilHa7/PWX9qObKEWDoW45M3O5xMUR7wtWsdLev+zAqLvFne+v/p6RHUZy/ZLrWXtsbeG+/Yn7Gdo6CHAeg+6geJKuVZGraO3Xml4te1XYLS8vvXJRbUz7Lw+lFCuuX8E/N/5T63Hgq1fr1/OLPYiMGQMnT2qhNxgMdcuZKeixscQG6FN3JugAvh6+LL9+OZ2aduLy7y4nLD4M0C6XQYF6XlVFgg5FkS6hkaGFy81VhCMWPTc3CqU88fCom1j9Zt7NSiQHqy1WrdILQA0bVrRt7Fj9Wjp80WAw1D5npqDHxRHbSS8b18G/9KTXIgJ9A/l9+u94uHkwceFEolKjOJR4iF4BWmgrE/Q+gX3Yc3IPx1KPlUnI5Qw9/T+WnJyjeHl1xMncrNOaVavg//5PZ1Rw0KOHDiYygm4w1D0NSzFqi7g4YtrrEIzyLHQH3Zp3Y8X1K0jISuC8L84j355PlyZ6YowrFroj42JFA6IOdKSLnbS0DXUyIFqXpKTArl0l3S1Q5EcPDTXx6AZDXXNmCnpsLLGtvFAo2japWJQBhrcfzqJrFhGTrifItvHRJqiHR8WLSzsiXQK8A1xKflW00EX1VyqqL9au1YJ9Xtm8Y4wZozMthIef+n4ZDGcSZ6agx8UR28xCa7/WeLh5VF4emNBjAl9M+YKhbYfS3EPw8AjEYqn4WEcs+rmdz8XN4lZpG45YdKibkMW6ZNUq7WoZNarsvjEFwT3G7WIw1C1nnqDn5UFCAjG+tkrdLaWZPmg62+7chtgSK3W3gE7SNbXvVG4ZcotL9RcX8YYo6CNHgo9P2X19+kDr1kbQDYa65swT9IJZorHuOVUWdAd5ecddSmurlGLxNYtLxLFXhJubb2FkS0MS9MxM2LKlrP/cgVJ6n/Gjn3mcPAkLFpj/+6nizBP0glmisaRXGOFSEVrQK7fQq4PDj96QfOgbN4LV6tx/7mDsWIiKgoiIU9Urw+nAnXfCjBmwYUN99+TM4IwU9Dw3OGlNqZaFLiJ1KugOP3pDstBXrdJT/f/v/8ovY/zoZx4rV8LSpfr9ggX12pUzhjNP0GNjOV6QNKo6gm6zpWG359SZoPv69sHDIxB39+Z1Un9dsGoVDBkCzZqVX6ZfP73anxH0mvPLL4WrIZ625OfD/fdDt25w9dXwww86yamhbjnzBD0ujtimesZmh6bOXS5paVs4ceI7p/vy8rQPvq4EvXPnpxg2bHODWZ4tLw/Wry/ff+7AYtFlQkJOSbcaLXFxcNVVcOGFcORIffemfD78UKdNfvttuOMOPU/hf/+r7141fs48QY+NJaaTNiWdWej5+Sns2XM5YWE3kJVVNgFJXQu6u3sTfHyC6qTuumDLFm15VSbooN0uERF6AQxD9fjyS7DZ9JjFlCmQkVHfPSpLQgI89xyMHw+TJ+ubT4cOxu1yKjjzBD0ujth25c8SPXr0SfLyTmKxeBEZ+UqZ/XUt6A0Nx4IW555beVnjR68Zdjt8+qn+Hhcv1hbwjTfq7acTzzwD6enw7rs6wsnNDaZPh99/1xk5DXXHmSnogV54WDzKLFScmrqO2NiP6Njxftq3/w8nTiwkO/twiTK5uTpKxgi6ZvVq6NsXXFnze+BAvfiFEfTqERKi3Sy33w4XXQRvvgk//wwvvVTfPSti506YP1/nv+/Xr2j7TTfpJ4tvv62/vp0JnHmCHhtLTDNFO/92WIolv7Lb8zhw4A68vDoRFPQCnTo9glLuREa+WuLwvLzjKOXRoAYt64rYWFizxjV3C2hL7fzz9Rrcp5tV2RD45BO9XvlVV+nPDzygLfTnniuKJqlPROC//9V9nDWr5L6+feGss4zbpa45swTdaoX4eGJ9ys4SjYp6k6ysvfTsOQ939yZ4ebWjffvbOXFiAdnZEYXlHCGLDWXQsi6w2+GDD/SPNDcXbrjB9WOvv17Ho69cWXf9a4wkJMCSJfDvf4O3t96mFHz8sRbKf/8b9u6t3z7+9JN2wb38shb10tx4o7bgT/cInYbMmSXoJ06ACLHu2SUmFWVlhRMZ+SKBgVcRGHh54fZOnR4HLERFzS7cVpcx6KDXrt61q86qrzG7d8Po0fqR+qyzYM+eiicUleaKK3T44vz5ddbFRsnXX+uIottuK7nd21u7XZo00YOkSUn107+sLHjkER2+WrqPDq67Tuf7+eqrU9q1MwqXBF0pNUEpdUApFa6UesLJ/neUUjsK/g4qpVJqvae1QWysfiG90EIXEQ4duhulPOnZc26J4t7eHWnb9mbi4j4nJycaqHtBf+klOOcc/QM5ncjOhief1ItXhIdrgfnrL53vvCp4eWl/6i+/mAEyVxHR7pZRo/Q4RGk6dNDWe1QUTJumhf9U9++JJ3T7c+dq15ozWraESZNg4UL9sFxRfQ0hVUB6Ovz9N3zxhXZ5rV6tB6pPnNBx+KB/N1FRsG2bdjUuXAhz5tSh0SYiFf4BbsBhoBvgCewE+lVQ/j7g88rqHT58uJxyfvlFMjwQZiGvrn5VRETi4r6W4GAkOnqe00Oyso5KSIi7HDx4n4iIrFnTRvbvv73Oujhhgr6cf/21zpqoMsePi3Tvrvt1880iCQk1q2/fPl3X7Nm107/Gzpo1+vv69NOKyy1YoMtNny5it5+avlmtInfeqdu9777Ky//8c8XX99q1Ih06iPj4iHTtKnLOOSJXXily990izz8vsnFjzfqbmSny2msi/fuLzJolkpfn2nE2m0hYmMgXX4jccYfIwIEiFovj1uP8z8ur/H1z51b/HIAtUp7+lrejsACcA/xR7POTwJMVlF8HjK+s3noR9I8+koMttKB/teMryctLkDVrAmXLllFit1vLPSws7BYJDfWWnJxoCQ62yJEjz5TYn5QkcsEFIocO1byLPXq4/uM4VXzxhe7TL7/UXp3nnqvP9VQJT0PmpptEmjQRSU+vvOxLL+n/1RNP1Hm3JDdX5Jpritpz5X+ZmyvSsqU+rjTffadFsEcPkYcfFrnhBpFx47T4tmyp23F3F3n//apfN3l5Ih9+KNKuna6nf3/9OnSoyM6d5R9ns4n8+KNInz5FYtysmcjFF4s895zI77+LHD4ssnWryJ9/inz/vci8eSIvvCDy6KMir7wiMn++vpGtXi2yf782iGy2qvW/ODUV9KuBT4t9/jfwfjlluwBxgFs5++8AtgBbOnfuXP0zqi7PPishQVrQVx5eKfv33yEhIe6Snl7Bf1REMjMPSXCwRfbuvcGpNf/nn/qbfOedmnUvP19fsKAv6tOFxx4T8fTU/astvvpKn+c//9RenY2R5GRtrd5xh2vl7XaRu+7S3+1779Vdv9LTtaiByJtvVu3Y++7Twp2UpD/b7UU3ovPOK/8JMDlZZNIkXe7WW0Vycipvy2YTWbiw6Alz9GiRVav0vp9/FmndWsTDQwtwcWvdbtdPEUOH6uP69RP5+GORvXtrJsa1wakU9MeB9yqrU+rLQr/9dll4blNhFrLv5D5Zu7at7N17g0uH7tv3bwkORoKDkZMnF5fY9+mnRe6ImnDkiK5nyBD9WhsWf21w+eUiAwbUbp1ZWSIBASLXXVe79dYGJ07op5EnnhCZMkW7iOqLefP0tbB5s+vHWK2630qJLF5cafEy2O0iK1eKrF8vkp1ddn9iosjZZ2uXw+efV73+LVv0OX38sbbYb7qpyFVUmUjbbCIzZ+ry55wjEhvrvFxyssgnn4gMGqTLDhoksnx5Wcs+IUFfgyAybJjIrl0iISFa+EGkWzdtfFjLf4A/5ZwylwuwHfi/yuqU+hL0yy6TN65uL8xCEjMiJTgYiYx83aVDMzLCJDhYSXAwkpKytsS+Z54puiBqwl9/6Xo++aTuLayq0KOHyLRptV/vvfdqy78yn3xdu2UyM0U++EA/4nfrVvRo7e4u4u2tb7C5ua7V9cMP+hG7Nqw4u123PWRI1b+DzEwteF5e+lHfVWJiRCZOLPkdDB2qnxA++URbt/3763p//rlqfXJgt2uLd/hwkbFjdTuzZlXtHH/8UcTXV6R9+yK/em6uyNKlIldfXeS/7tNHW+iV/T8WLxZp1arIL96+vXbRuPp/P5XUVNDdgSNA12KDov2dlOsDRACqsjqlvgR92DB58M4g8XvZT1JS1ktwMBIfv8zlw/fs+ZcEByNZWYdLbHdYGF5eNXNLfPihricqSj8iXnZZ9euqLbKz9UX+7LO1X/fOnZW7qn76SaRpU33TrE2XjwO7XQ+6gfavTp0q8sYbWgSzsrSlDiJPPVV5XX//XSQI48bp/2NN2LxZ1zXP+Xh9pSQkiPTqJdK8eeVPGXa7Fr7mzbWL5913tWA/9ZTIRRfppymHyPv719xVNnu2rsvTU+Trr6tXx44dIkFB+nd3/fVFfvZWrbRbZ9Omqt0k4uO17/6tt/T//nSlRoKuj+dS4GBBtMvMgm0vAJOLlZkFvOZKfVJfgt6unVzzWFfpObenxMV9KcHBSGbmAZcPz8mJlsjIN8Re6iq54IKii33v3up375FH9MVps2nr1cfH+SPvqcQhut99Vzf1jxwp0rev8x/eihXav9m2re7DueeKREbWbvuvvSaFfuDyfvy33KKFet268uuJjBQJDNSW53vvaeuxeXNtSVaXO+7Q10BKSvXrOHJEpE0bLXZ33KEt2NKDq/Hx2qoF7Uo54OQnYbOJHDyoB/0OHqx+f4q3OW2aSGhozesZP15/T9deq/3erkauNFRqLOh18XfKBd1qFbFY5NznOsnYL8fK4cNPSEiIh9hsNf/vd+umf8gg8u231a/nyiu1uIlofx/oAdf65PvvdT927Kib+h3jD2vWlNweEqLdHUOHan/oN9/oSI/mzUWWLKmdtleu1EJ9zTUVW3KpqSJdumjXU0ZG2f3Z2SJnnaUt1/379bYDB/TNCkRuvLGkKNtsItu3ayv1wgv1cc2a6QG6Tp10Ow63xk031fw8d+/W15a/f5FVfNFFIm+/ra3jNm30jfPVV08vX3FVqO+BylOJEXQRPXoC0u2FQLl+8fWye/cVsnFj3xpXa7PpH8ODD+rXmoSLDRqkR/FFtHB4eYk89FCNu1gjnntOi15dPYKmp2uhLi5cmzZp8enbV+TkyaLt4eEiI0boq/buu2vWp2PHtEXdt69r4YAhIXqQ8e67y+677Tbdp9I+5bw87aqyWPQNYc4c7adv3broiW7gQF3nffdpC3rGDD1IN3WqFuGwsOqfY2lyc7Wr5JFHigwQEBk8uOLQPcPpxZkj6ImJ5e/bulXsIF7Pe8ijfz4qGzf2kd27r6xxkwX3CZk3TwvyxInVq8duF/HzE7n//qJt48cXWez1xTXXaH9+XeJwLSQna2uyRQs9qSQ6umzZ3Fwd3ws68ubIkaq3l5OjrWd//6oJ5kMP6XZ//71o2/z5UqmPfd26osHWVq20v/fLL/UAZH0SEaFdFKfjwJ+hfM4MQd+1S5tQISHO9//vf5Loo2PQ31n3poSEuMvhw0/WuNn16/W3uHy5Drvq0KF69cTFSZnIlrff1tsiImrczWozYEDRU0Nd4Rj8e+gh7S9v315P1qiI33/XN8DquCQcMxurGtKXna0t2/btte2wcaN2X1x8ceWuisxMffM4k1wDhrqhIkFvPMm5Dh/WT5BffOF8f1wcsf76bSdfN0Ss+Pr2qXGzjtV3OneGwYMhJgYSE6tez+GCtOvduxdtmzBBv/7+e836WF2sVjh4UGdVrEuGD9dJnd5+W7f51196LcqKuOQS+Ne/9EIPVcl788UXOkPh44/D1KlV66e3t85hc/Ik3HyzXiuzXTud47u8/CUOfH2hTx+9FJ/BUFc0nsvLkWZuyRKdEac0cXHEFAh6a89cgFoX9EGD9PvqJN5xJuh9+kCXLhUL+okTOsteXaROPXpUJ3qqa0FXSid36tgR/vij5MIIFTF9ul6Cbdky18pv3w53362XRKvuohDDhun848uWaWFfskQnnTIYTgcaj6A7zOL0dOer0cbGEtteLz3nb0kGwNe3d42bjYzUq903a6YtdKhevufDh7X1FhRUtE0pbaWvXOk8g57drnNML1sGy5dXq/sVEhamX+ta0EFb28eOacF0lTFj9E1g4ULXyj/0kM7T/d134O5evX6CvvncdZe2zKvSX4Ohrmk8gp6UpH+l7ds7X+cqLo7Ytn4AeNji8PRsh7t7sxo3e+yYts4B2rTRf9UR9PBwXY+nZ8ntEydqK3TdurLHvP66TslpscD+/VVvszJOpaCDvoFVBYtFL5jx++8QH19x2R079BJuDz4IrVtXt4cad3e9qn1VXTYGQ13TuAS9ZUudRX/FirKZ/mNjiW3pSUufluTmHKoVdwuUFHTQbpfqulyKu1scXHihXhTgt99Kbl+7Fp5+Gq65BsaOLRLf2mTfPn1/bFbz+16dMX269rv/+GPF5ebO1X7s8hZfMBgaA41L0Fu00CZbfj4sWlRyf1wcMU0V7f3bkZW1v9YEPTJS+7kdDB6s/dkVJfB3RnmC7u8P555b0o+elKTvW1266JV/+vbVFrpI9c6hPMLCTp11Xl0GDtQ30W++Kb/MyZPaLXPTTfoSMRgaK41P0IcO1aOJxd0udjscP06sdz49mgVitSbXiqCnp0NyclkLPTdXR4e4SlqaXjPSmaCD9qPv2qUjaETg1lvh+HH4/nttPffpA6mpelttIaJvEqe7oIO20jds0G4rZ3z0kR6D+O9/T22/DIZTTeMTdKW0lR4aqtd+Au1gtdmIdc+md1NfoHYjXEpb6FA1P7ojwqW85dwmTtSvf/wB77+vl7uaPVuv6QlFolubfvSYGH3DagiCft11+t/ubHA0N1cvaD1xor7xGQyNmcYn6KAFHXQ4A0BcHDYFx+1pdNZ6Xushiw769NE+76oIusOyLM9CHzBArxv5/vt6Id5Jk+CBB0q2CbXrRz/VA6I1oWNHuOAC7XYp7Xb68Ucd2ln8+zIYGiuNU9C7d4ezzy5yu8TFcdIPbNhp7ZmDxeKLl1fHGjfpTNA9PbUIVmVg1GGhlzeZxhG+uH27jtD48suSESHt22tfe21a6A5BdzUmvL6ZPl3fGDdtKtomAu+8o/8f48fXX98MhlNF4xD0vDwd21d8hsf112szee9eHeFSMKmoqVsqvr69UKrmpx4ZqUPY2rUruX3w4Kq7XFq31qJcHtOm6ZmK335bdiKLUtpKr00Lfd8+HbNd0xC/U8XUqfr7KT44umaNvgk+8EDVQyINhoZI4xB0R4hi8RCGf/1Lz8deuLAgwkVv9rTH1WrIYseOZad9DxoEsbF6oNMVyotwKc4ll+iBz/POc77fEelSWzgiXBqKEDZrBpMn64Hi/Hy97d139SUxfXq9ds1gOGU0XkFv3Vo/Z3/7rbbQ2/jiaQHJr11BL+5uceAYGHXV7RIeXv6AaHFKTzoqTp8+EB2tBzJrg4YQslia6dP1TfTPPyEiQg8e33mnjj83GM4EGq+gg3a7REbCsmXEtvWjs68CpM5i0B1UJdIlN1cLcWUWemU4xPfAgZrVAzqLQnx8wxP0Sy7R7qhvvtEDyBYL/Oc/9d0rg+HUUYOMFqcR5Qn6FVeAjw/ExBDTsj0DmwcAtRODbrXq0D5nFnrr1joFgCsW+tGjevCupoJePNJlxIia1dXQBkQdeHpqT9vnn4OXl86G2LHmY98GQ4OhcVvo/v7asQrE+kPvZj6AwsenZ42bjIsDm825hQ6uD4w6y7JYHbp31wO0teFH37dPvzY0Cx202yUnR483mFBFw5lG4xZ0gBtuACDWO58uvgpv7y64udXcqRoZqV+dWeigB0ZdSQFQ2aQiV/Hw0HXURqRLWJj2O5d3bqczZ58NvXrB//0fjBpV370xGE4tjUPQExM5HGih7Se9WRdVKi3hJZfApEnEeObSxjO3VgdEoXzRGzxYR1NW5tMOD9cPEoGBNe9TbUW6hIVB794NczEGpeCff+CXX+q7JwbDqceln6xSaoJS6oBSKlwp9UQ5Za5RSu1TSu1VSjnJX1uHJCWxp1sTTmSe4J4V92Cz24r2eXqS+/MikqxpBTHop07QoXK3iyNksTbCA/v0gUOHisL2qktDjHApTocOtXODNBgaGpUKulLKDZgHTAT6AdcppfqVKtMTeBIYLSL9gQdqv6sVkJREYkvtRtlxfAefbvu0xO64jDgCvcCN/FqNcGnZEvz8nO/v3Vu7QSobGHUlBt1V+vbVLp4jRyou9+OPMG+e830ZGfpm1ZAF3WA4U3HFQh8JhIvIERHJA74HppQqczswT0SSAUTkZO12sxKSkkgI0EHaZ7U/i5n/zCQ5O7lwd0xaTK3mcIHyY9AdeHrqKJGKLHSbTUe51Jagu5LTRUSvuHPvvTptfGkcLpuGFuFiMBhcE/QOQFSxz9EF24rTC+illFqrlNqglJrgrCKl1B1KqS1KqS3xlS0xUxWSkkhs6o6XmxefXP4JyTnJPBfyXOHu2PRYOvvo97Up6OVFuDiobLGL6GjtZ6/pgKiD3gUr6lXkRw8L0zcRLy+YMUNH65TeD8ZCNxgaIrU17OUO9ATGAtcBnyilAkoXEpH5IjJCREa0atWqlppGW+h+ipa+LRncdjB3Dr+TDzZ/wJ6Te4ACQfcFN7dmeHjUPDmJiHa5VBYFMnhwxSkAaitk0UHTptp/XJGF/uuv+nXZMu1eufFGnS7eQViYDn+srZuMwWA4dbgi6DFAp2KfOxZsK040sExE8kXkKHAQLfCnhqQkEr2FQF89EvbiBS/S1Ksp9/9+PyJCbHosXfwUvr59US6MPmZm6pSr5ZGaqqfYV2ahVzYwWtuCDtrtUpGF/uuv+snh4othzhy9APWbbxbtDwvTYu7hUXt9MhgMpwZXBH0z0FMp1VUp5QlcCywrVWYp2jpHKRWIdsFUMjRXS+TnQ1oaCZ5WWvroNIQtfVvy4gUv8s/Rf/h5/8/EpMcQ5GfBz881d8ujj8Lw4eXHkFcWg+5g0CD9unmz8/2HD2vhrM3ZjH37alF2thxdSorOQHjZZfrzbbfp2ZQzZxalnW3oES4Gw5lMpYIuIlbgXuAPIAz4UUT2KqVeUEpNLij2B5ColNoHBAOPikhiXXW6BMl68DPRLbfQQge4c8SdDGw9kIf+eIjolAM097C57D9fu1ZP61+1yvn+ykIWHbRuDaNHw2uv6WRRpQkP1znQS2drrAl9+uinh9K+cdBJq2w2vUAG6FDJ+fN1PvXrr9euofBwI+gGQ0PFJR+6iKwQkV4i0l1EXi7Y9qyILCt4LyLykIj0E5GBIvJ9XXa6BAWzRBPIKrTQAdwt7sydOJfI1EiOp2wBwMend6XV5eYWTX0vvc60A2dLz5XH119ra9mxdnVxajNk0YFDjJ350Zcv16GWxWdQNm+uE1IePQpTpmjBNxEuBkPDpAHOBSxFUhJ2BUm2zBIWOsDYoLFM6zetShEue/ZoV0tAACxZogWuNJGROkrElXHdrl3h449h/Xp4/vmi7SJ1I+iO0MXSfnSbDX77Ta98VPqJYPRoeO45WFcwydZY6AZDw6RRCHqKN9ixlxF0gDfGv0HPpl4Ibvj4VK6e27fr18cf1wOjq1eXLXPsGHTq5PrU+GuvhVtugVde0dPSQbs30tNrX9DbtdPRLqUt9M2bdZsO/3lpZs6E88/XES69K3+QMRgMpyGNQtATCiYNtfRtWWZ3l4Au3DFoAr4+PbBYKg/d2L5d51a5916defenn8qWcSUGvTRz5+qkUY5FGGorKVdpHMvRlbbQf/1V34AuucT5cW5uekGIkJDyZ78aDIbTm0Yh6IkFLhVnFjpAbvYhlwdEt2+HIUOgSRNtzS5eXNbt4koMemn8/PTyaImJcPPNOucK1L6FDkWRLsX59VedgdBZQkoHzZtr94vBYGiYNApBT2iiY8uLD4o6sNvzyc4+hK9v5X4Em03HjA8dqj9Pm6bdLmvWFJXJy9MRJFW10EHfKN58Uw9Ovviitqa7dq16PZXRp4+e0JSWpj/HxOgbVXnuFoPB0Dho+IKemFiYmMuZhZ6RsQ2RfPz9h1da1aFDkJVVJOiXXlrW7RITowc0q5sr/N574fLLdVsdO+rB1drGMajpcLs4crY4whUNBkPjpOELelISCS21z8WZDz0lJQSAgIAxlVblGBB1CHqTJjBxona7OKbHuzqpqDyU0kukdegA/ftXr47KKB3p8uuvur911Z7BYDg9aBSCntjMAw+LB/6e/mV2p6SE4uvbF0/PNpVWtX27nrlZPGxv2jQ4flxPNoKqxaCXR2CgjjpZsKD6dVREt276PMLCdFz9ypXa3VIbOdcNBsPpS6MQ9AR/N1r6tiyTp8Vut5KaupqAgLEuVbV9OwwYoFPfOpg0Cby9i9wuDkGv6XT9du30TNK6wLEc3f79EBqqc9MY/7nB0PhpFIKe6KvK9Z/bbBkuuVtEtKA73C0OSrtdIiOhTRst8qczjkiX5ct1Xy+4oL57ZDAY6ppGIegJXjanES4pKaEANGtWuaDHxOiQwtKCDtrtEhurZ1JWJwa9PujTR+dlWbYMLrxQL/psMBgaNw1b0G02SEkh0T3fqYWekhKCj09vvLzaVlpV6QHR4kyapKNRfvqp8pWKThf69NFfT2SkiW4xGM4UGragF2RaTLBkl7HQtf98TZX850oV5TAvjr+/zoGyaFHDsdCLD+wa/7nBcGbQsAU9KQkBEiWrjIWekbEDmy3NJf85aEHv2VP7zJ3hcLtkZTUMC92Rj2XAgIbRX4PBUHPc67sDNSIpiVRvsGEvE4Oemqr951UR9LPPLn//5Zdrt0tubsMQSMdTxaWX1ndPDAbDqaLBW+iOxFylLXTtP++Jl1d7V6ohMtK5/9xB06ZFia0agssFdLrc++6r714YDIZTRYMXdEdiruI+dBEbKSmux5/v2KFfKxJ0gLvu0rlXep661VINBoPBZRq8y8WZhZ6RsRObLbVKA6JQuaBPnAhHTs1KqQaDwVBlGr6F7kTQHfHnVfGfd+jg2gpEBoPBcLrSsAU9MZGEFnrKZvFBUe0/74GXVweXqnE2Q9RgMBgaGi4JulJqglLqgFIqXCn1hJP9M5RS8UqpHQV/t9V+V52QlERiC2/clBvNvJoBIGInNXW1S7NDQYch7t9vBN1gMDR8KvWhK6XcgHnAeCAa2KyUWiYi+0oV/UFE7q2DPpZPUhIJ7TxKJObKyNiF1Zrssv98926do8UIusFgaOi4YqGPBMJF5IiI5AHfA1PqtlsukpREYhNLKf95CFA1/zkYQTcYDA0fVwS9AxBV7HN0wbbSXKWU2qWUWqSU6uSsIqXUHUqpLUqpLfHx8dXobimSkkjwkRIhi6mpoXh7d8Pb22kXyrB9u15Ls6HElhsMBkN51Nag6P+AIBEZBPwFOF26QUTmi8gIERnRqjZCSpKSSPS0FlroInZSUla5bJ1D0aLQZvEHg8HQ0HFF0GOA4uZux4JthYhIoojkFnz8FKh8Ac+aYrdDcjIJbnmFFnpm5h6s1iSX/edWq/ahG3eLwWBoDLgi6JuBnkqprkopT+BaYFnxAkqpdsU+TgbCaq+L5ZCaioiQqLILLfSq+s8PHICcHCPoBoOhcVBplIuIWJVS9wJ/AG7A5yKyVyn1ArBFRJYB/1VKTQasQBIwow77rElMJN0L8rEVxqCnpITi7R2Et7drDnEzIGowGBoTLk39F5EVwIpS254t9v5J4Mna7VolFMvjEugbWOA/DyUw8HKXq9i+XS/P5kg1azAYDA2ZhjtTtFgel5Y+LcnM3IfVmujyhCLQgj5wILg37Iw2BoPBADQSQQ/0DSQzczcA/v6uj8ceOlRyZR+DwWBoyDRoQXck5mrp25Ls7EMA+Pj0cOlwqxXi4qCTa+HqBoPBcNrToAW9uIWelXUQL6/OuLn5uHT48eN6EWUj6AaDobHQoAU9McATi7IQ4B1AdvZBfH17uXx4dLR+7dixjvpnMBgMp5iGK+iJiSQEeNHCpwUKRXb2IXx8XF9KyCHoxkI3GAyNhYYb35GURGJHdwJ9A8nPT8BqTcHHx3ULPaogO42x0A3VJT8/n+joaHJycuq7K4ZGiLe3Nx07dsTDw8PlYxq0oCf00iGLjgHRqrpcfH11Yi6DoTpER0fj7+9PUFBQYfpmg6E2EBESExOJjo6ma9euLh/XcF0uSUkketsLB0SBKrlcoqK0dW5+h4bqkpOTQ8uWLY2YG2odpRQtW7as8tNfgxb0BA9rgYV+EKXc8fYOcvnw6GjjbjHUHCPmhrqiOtdWwxR0ux1JSiTRkkOgbyDZ2YewWLrSqZMHhw65VkVUlBkQNRgMjYuGKejp6WS6C7lKJ+bKyjpIamovYmNh48bKD3dMKjIWuuFM4NJLLyUlJaXCMs8++ywrV648NR0y1BkNc1C0eGIunxZkZxwiOnocAIcPV364mVRkOBMQEUSEFStWVFr2hRdeOAU9MtQ1DdNCT0wsmiXqpbDbs9m3Tw+IHjlS+eFmUpGhsfD2228zYMAABgwYwLvvvktERAS9e/fmxhtvZMCAAURFRREUFERCQgIAL774Ir179+bcc8/luuuu48033wRgxowZLFq0CICgoCCee+45hg0bxsCBA9m/f3+9nZ+hajRcC71A0Ju7Z2IDNm3SIYuuWOhmUpGh1nngAdixo3brHDIE3n233N1bt27liy++YOPGjYgIo0aNYsyYMRw6dIgFCxZw9tlnlyi/efNmFi9ezM6dO8nPz2fYsGEMH+48mV1gYCDbtm3jgw8+4M033+TTTz+txRMz1BUN00IvlsfFTyUDcORIL/z9XbPQzaQiQ2NgzZo1XHnllfj5+dGkSROmTp3K6tWr6dKlSxkxB1i7di1TpkzB29sbf39/Lr+8/LUDpk6dCsDw4cOJiIioq1Mw1DIN10Iv8KF72E9gt3uTkNCB66+HhQshK0tPGioPM6nIUOtUYEmfavz8/Gpch5eXFwBubm5YrdYa12c4NTRoC12hkLxjpKf3xNvbwsSJevfRoxUfbiYVGRoD5513HkuXLiUrK4vMzEx+/vlnzjvvvHLLjx49mv/973/k5OSQkZHB8uXLT2FvDaeCBmuhJzTzoLmPP9nZ4cTE9GfQIOhZMFH0yBHo37/8w82kIkNjYNiwYcyYMYORI0cCcNttt9G8gsfOs846i8mTJzNo0CDatGnDwIEDadas2anqruEU0GAFPbGZB618WpCTc5h9+65k6FDo1k3vrmxgNCoKxo2r+24aDHXNQw89xEMPPVRi2549e0p8Lu4Df+SRR5g1axZZWVmcf/75hYOiX375pdPyI0aMICQkpLa7bagjXHK5KKUmKKUOKKXClVJPVFDuKqWUKKVG1F4XnZCYSIK/hR5N/RGxcvhwL4YOhZYtoWnTigdGzaQiw5nMHXfcwZAhQxg2bBhXXXUVw4YNq+8uGWqRSi10pZQbMA8YD0QDm5VSy0RkX6ly/sD9gAtzNWtIUhKJfeA8f51WMjq6J0OHap94t24VW+hmUpHhTObbb7+t7y4Y6hBXLPSRQLiIHBGRPOB7YIqTci8Cs4G6Tw6dlESCl42OBZEucXG9GDhQv+/evWIL3UwqMhgMjRVXBL0DEFXsc3TBtkKUUsOATiLyay32rXySkkh0z6e1Zx45Oc1o164V3t56V7duOsrFbnd+qJlUZDAYGis1DltUSlmAt4GHXSh7h1Jqi1JqS3x8fPUaFCErLZFsZSXAPYOYmJ4MHVoUf9i9O+TmQmys88PNpCKDwdBYcUXQY4Di9mzHgm0O/IEBQIhSKgI4G1jmbGBUROaLyAgRGdGqVavq9Tgjg0RPGwA+9hSOHu1F8XGdyiJdoqPBx8dMKjIYDI0PVwR9M9BTKdVVKeUJXAssc+wUkVQRCRSRIBEJAjYAk0VkS530uGBSkYcCTxILB0QdOAS9PD+6Iw+6mVRkaAxEREQwYMCAMttvu+029u3TcQuvvPJKiX1z586lb9++3HDDDSxbtozXXnsNgKVLlxYeY2iYVBrlIiJWpdS9wB+AG/C5iOxVSr0AbBGRZRXXUMskJpLoCx18QCkhOroXQ4YU7e7cGdzcyhd0M6nIcCZQPJnWK6+8wlNPPVX4+YMPPmDlypV0LPghTJ48GdCCPmnSJPr163dqO2uoNVyaWCQiK4AVpbY9W07ZsTXvVgUUWOgdCiJc7PZeFJ/s5uGhRb08l4uZVGRobFitVm644Qa2bdtG//79+eqrr7j00kt58803WbRoEdnZ2QwZMoT+/fvj7+/PkSNHmDhxIrfccgvNmzdny5YtXH/99SxbtozQ0FBeeuklFi9eTPfu3ev71AxVpOHNFC1IzNWpIPlW27ZlF4YuL3TRTCoy1BUP/P4AO47vqNU6h7QdwrsT3q203IEDB/jss88YPXo0t9xyCx988EHhvtdee43333+fHcVS+/7+++8EBwcTGBhYOEP0//7v/5g8eTKTJk3i6quvrtXzMJw6Gl5yrgILvaOnB0lJrenfv2wuivImF504YSYVGRofnTp1YvTo0QBMnz6dNWvW1HOPDPVFw7PQU1JI9IVenv5ER/cqMSDqoHt3SEiAtDSdCsCBCVk01BWuWNJ1RenV4auzWryhcdDwLPTHHydhxjQ6+OUVxKCXLVJepIuZVGRojBw7doz169cDemr/ueeeW2K/h4cH+fn5ldbj7+9Penp6nfTRcGpoeIKuFGl5CTT3yyA5uRft2pUtUp6gGwvd0Bjp3bs38+bNo2/fviQnJ3P33XeX2H/HHXcwaNAgbrjhhgrrufbaa3njjTcYOnQoh11Zy9Fw2tHwXC6AxRYHgI9P2QFR0C4XKOtHN5OKDI2NoKAgp4s4F095O3v2bGbPnl34uXh63BkzZjBjxgxAL4Bh4tAbNg3PQge8rHod0TZtejnd36wZtGjh3EI3k4oMBkNjpUEKun+2Xu+wZ88e5ZZxFrpoJhUZDIbGTIMT9BxrDm0tHpw40YmhQ33KLecsdNFhoRsMBkNjpMEJemJWIp2aWImN61E4+OmM7t0hMlJPJgIzqchgMDR+Gpygx2fG07FlEulZXbBU0Ptu3bSIOyJbzKQig8HQ2Gl4gp52FH+/dJRH5wrLOSJdHH50E7JoMBgaOw1O0I+EHwWgZasK/C2UzYtulp4zNEbqO33uddddx6BBg3jnnXd49tlnWblyJQBjx45ly5YtTts31B0NLg49PiaO3r2gT68+FZbr0EFnXixtoRuXi+FMoLbT5wYFBZWIXwc4fvw4mzdvJjw8vMK+lG7fFWw2G25ublU6xtAALXR7Xh5p6QGcNaSsVVIcNzfo2rWkhW4mFRkaI470uX379uXqq68mKyur0EJ+4oknCtPn3nDDDdx1112F6XPfeecdvvzyS+69917WrVvHsmXLePTRRxkyZIhLM0UvvvhiYmJiGDJkCKtXr2bGjBksWrSoRJnS7QN88803jBw5kiFDhnDnnXdis+kVyJo0acLDDz/M4MGDC1MZGKpGg7PQn713Dnb7u1gslc8O6tatpIVuJhUZ6ooHHoBiGWprhSFD4N13Ky9XX+lzly1bxqRJkwrr/uyzz8qUKd1+WFgYP/zwA2vXrsXDw4P//Oc/LFy4kBtvvJHMzExGjRrFW2+95VL7hrI0OEEHXBJz0AOjGzbo92ZSkaGxUjp97ty5c2ul3pdffpmffvoJgNjYWIYULA02evRo5s2bV606//77b7Zu3cpZZ50FQHZ2Nq1btwbAzc2Nq666quYdP4NpkILuKt26QUoKJCWZlYoMdYsrlnRdUVfpc2fOnMnMmTMB7UPfUQuPICLCTTfdxKuvvlpmn7e3t/Gb15AG50OvCo7QxYMHzaQiQ+PldE+fW7z9cePGsWjRIk6ePAlAUlISkZGRtd7mmUqjFnRH6OK6dWZSkaHxcrqnzy3efr9+/XjppZe4+OKLGTRoEOPHjycuLq7W2jrTUSJSLw2PGDFCHHGqdUVGBvj7w+TJsGwZLF8Ol11Wp00aziDCwsLo27dvfXfD0Ihxdo0ppbaKyAhn5V2y0JVSE5RSB5RS4UqpJ5zsv0sptVsptUMptUYpVTaQtR5o0gTatIHVq/Vn43IxGAyNmUoFXSnlBswDJgL9gOucCPa3IjJQRIYArwNv13ZHq0u3bpCs06cbl4vBYGjUuGKhjwTCReSIiOQB3wNTihcQkbRiH/2A+vHjOMExMGomFRkMhsaOK2GLHYCoYp+jgVGlCyml7gEeAjyBC51VpJS6A7gDoHPnipNr1RaOgVEzqchgMDR2ai3KRUTmiUh34HHg6XLKzBeRESIyolWrVrXVdIU4LHTjPzcYDI0dVwQ9Bijufe5YsK08vgeuqEGfapXiFrrBYDA0ZlwR9M1AT6VUV6WUJ3AtsKx4AaVUz2IfLwMO1V4Xa4ax0A2NGZM+t/Yo/l1UFWeJyeoFEan0D7gUOAgcBmYWbHsBmFzwfg6wF9gBBAP9K6tz+PDhciqw20VefFEkLOyUNGc4g9i3b199d0GOHj0q/fv3r7CMn59fic+9e/eWqKioMuVuuukm+emnn5zW0aVLlzLb4uLipHv37k7LjxkzRjZv3uy0fVewWq2Vtl8T8vPzK/xcVSr67mqCs2sM2CLl6KpLPnQRWSEivUSku4i8XLDtWRFZVvD+fhHpLyJDROQCEdlbmzedmqAUPP009Kk4fbrB0GA5U9PnZmRkcPPNNzNw4EAGDRrE4sWLC+txsGjRImbMmAFoK/quu+5i1KhRPPbYY2U+O74LgBMnTnDllVcyePBgBg8ezLp168o8Db355pvMmjWrTL+CgoJISEgAYMuWLYwdOxaAWbNmcdNNN3HeeefRpUsXlixZwmOPPcbAgQOZMGGCS+kZKqNRJ+cyGE4Vhw49QEbGjlqts0mTIfTs+W6l5c7U9LkvvvgizZo1Y/fu3QAkOyacVEB0dDTr1q3Dzc2NGTNmlPjs+C4A/vvf/zJmzBh+/vlnbDYbGRkZLtVfGYcPHyY4OJh9+/ZxzjnnsHjxYl5//XWuvPJKfv31V6644ooa1W8E3WBo4DTW9Ln33HMPa9euLdP+tGnTmDlzJitXruT7778vLN/chYkm06ZNK5HRsfRnB//88w9fffVVYb+aNWtWK4I+ceJEPDw8GDhwIDabjQkTJgAwcODAMitCVQcj6AZDLeCKJV1XNNb0ucVvGlVpv/j55+TklNjn5+dX4eeKcHd3x263l1u3s3Kly3h5eQFgsVjw8PAo7KvFYsFqtbrcl/Jo1NkWDYYzgTM1fe748eNLiL7Dgm7Tpg1hYWHY7XZ+/vnnatU9btw4PvzwQ0Cvb5qamkqbNm04efIkiYmJ5Obmsnz5cqfHBgUFsXXrVoBCv/6pwgi6wdDAOVPT5z799NMkJyczYMAABg8eTHBwMKD99pMmTeL//u//aNeuXbXqnjNnDsHBwQwcOJDhw4ezb98+PDw8ePbZZxk5ciTjx4+nTzmRFs899xz3338/I0aMOOULdjTq9LkGQ11i0uca6po6SZ9rMBgMhtMfI+gGg8HQSKi3KJetW7cmKKWqu5hgIJBQm/1pIJyp5w2n4bn/+eefA61Wq7W2okqcYbPZ3N3c3Goe/tDAMOetI4KOHz/u3q9fv92linUp7/h6E3QRqXa6RaXUlvJ8SI2ZM/W84fQ89507dy5r3bp1v1atWqVaLJY6GYzas2dP3wEDBoTVRd2nM2f6edvtdhUfH9/MbrfvE5HJrh5v4tANhmpitVpvO378+KfHjx8fQB25L+Pj491tNltgXdR9OmPOGzuwx2q13laV442gGwzVZPjw4ScBl62n6nA6PpmcCsx5V4+GOig6v747UE+cqecNZ+65m/M+s6jReddbHLrBYDAYapeGaqEbDAaDoRRG0A0Gg6GR0OAEXSk1QSl1QCkVrpR6or77U1copT5XSp1USu0ptq2FUuovpdShgtfK84U2MJRSnZRSwUqpfUqpvUqp+wu2N+pzV0p5K6U2KaV2Fpz38wXbuyqlNhZc7z8ULAPZ6FBKuSmltiullhd8bvTnrZSKUErtVkrtUEptKdhWo+u8QQm6UsoNmAdMBPoB1yml+tVvr+qML4EJpbY9AfwtIj2Bvws+NzaswMMi0g84G7in4H/c2M89F7hQRAYDQ4AJSqmzgdnAOyLSA0gGbq2/LtYp9wPF487PlPO+oGClN0dkS42u8wYl6MBIIFxEjohIHvA9MKWe+1QniMgqIKnU5inAgoL3C4ArTmWfTgUiEici2wrep6N/5B1o5OdesFxkRsFHj4I/AS4EHOu6NbrzBlBKdUQvLv9pwWfFGXDe5VCj67yhCXoHIKrY5+iCbWcKbUTEkWv0ONCmPjtT1yilgoChwEbOgHMvcDvsAE4Cf6EXZU8REccU+MZ6vb8LPIaeTAPQkjPjvAX4Uym1VSl1R8G2Gl3nZmJRA0VERCnVaGNOlVJNgMXAAyKSVjxfSmM9dxGxAUOUUgHAz0CjX9pcKTUJOCkiW5VSY+u5O6eac0UkRinVGvhLKbW/+M7qXOcNzUKPAToV+9yxYNuZwgmlVDuAgteT9dyfOkEp5YEW84UisqRg8xlx7gAikgIEA+cAAUoph+HVGK/30cBkpVQE2oV6ITCHxn/eiEhMwetJ9A18JDW8zhuaoG8GehaMgHsC1wLL6rlPp5JlwE0F728CfqnHvtQJBf7Tz4AwEXm72K5Gfe5KqVYFljlKKR9gPHr8IBi4uqBYoztvEXlSRDqKSBD69/yPiNxAIz9vpZSfUsrf8R64GNhDDa/zBjdTVCl1Kdrn5gZ8LiIv12+P6gal1HfAWHTa2BPAc8BS4EegMxAJXCMipQdOGzRKqXOB1cBuinyqT6H96I323JVSg9CDYG5oQ+tHEXlBKdUNbbm2ALYD00Ukt/56WncUuFweEZFJjf28C87PseCpO/CtiLyslGpJDa7zBifoBoPBYHBOQ3O5GAwGg6EcjKAbDAZDI8EIusFgMDQSjKAbDAZDI8EIusFgMDQSjKAbDAZDI8EIusFgMDQS/h8tCFzmBC/8RgAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# round to accuracy\n",
    "# i=0\n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "round_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "acc_threshold_list = {\"agnews\": 0.9, \"mnli\": 0.72, \"yahoo\": 0.85, \"yelp-full\": 0.79}\n",
    "\n",
    "for dataset in filenames_list:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    for filename in filenames:\n",
    "        log_path = os.path.join(log_root_path,filename)\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'aggregated model performance is'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') \n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, round is {idx}\")\n",
    "        print(df)\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        round_list[dataset].append(idx)\n",
    "        \n",
    "        iter = min(len(df.index),50)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(range(iter))\n",
    "        print(np.array(y_mean)/full_set_acc[dataset])\n",
    "        print(colors[filenames.index(filename)])\n",
    "\n",
    "        plt.plot(range(iter),np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)])\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.1),bbox_transform=fig.transFigure)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"{dataset}-11.30-round2accuracy.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [0.8790789473684211,\n",
       "  0.8755263157894737,\n",
       "  0.7494736842105263,\n",
       "  0.8925],\n",
       " 'mnli': [0.41793173713703513,\n",
       "  0.6450331125827815,\n",
       "  0.3933774834437086,\n",
       "  0.7394803871625064],\n",
       " 'yahoo': [0.67765,\n",
       "  0.6782666666666667,\n",
       "  0.6599333333333334,\n",
       "  0.6821666666666667],\n",
       " 'yelp-full': [0.55606, 0.56138, 0.55662, 0.57848]}"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "acc_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "151 30\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "100 30\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/bitfit+filter_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_0.1.log\n",
      "81 30\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/bitfit+filter+curriculum_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.1.log\n",
      "84 30\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "156 30\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "107 30\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/bitfit+filter_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_0.2.log\n",
      "105 30\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/bitfit+filter+curriculum_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.2.log\n",
      "107 30\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "44 30\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "34 30\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/bitfit+filter_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_0.1.log\n",
      "28 27\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/bitfit+filter+curriculum_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.1.log\n",
      "29 28\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "52 30\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "40 30\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/bitfit+filter_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_0.5.log\n",
      "32 30\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/bitfit+filter+curriculum_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.5.log\n",
      "34 30\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAEWCAYAAAB8LwAVAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAABGuklEQVR4nO3dd3yUVdrw8d816YSEEgjEBBJApAgqJIiKBUUFwcZiwV1XUdeyq7yPbe0I1lV0XV2XuiplXQsqKKy4WBbc58EoTRSp0rsQegkh5bx/nJlkyj3JpEwSMtf38xkz97nbuUmca04XYwxKKaWUP1ddZ0AppVT9pAFCKaWUIw0QSimlHGmAUEop5UgDhFJKKUcaIJRSSjnSAKFUGIhIXxHZWtf5UKo6NEAopZRypAFCKaWUIw0QSpVDRP4oIh/5pf1VRF4TkVtEZKWIHBKR9SJyp8P5D4jILhHZISK3eKU3EZGpIrJbRDaJyBMi4nLvc7m3N7nPnSoiTcL/tEr50gChVPneBgaISFMAEYkGhgJTgV3A5UAycAvwFxHp6XVua6AJkA7cBowRkWbufa+797UHLgBucl8DYJj7daF7f2Pgb+F4OKXKIzoXk1LlE5HPgOnGmL+LyOXAaGNMV4fjPgbmGmNeE5G+wGdAkjGmyL1/F3AlsBDIB84wxqxw77sTuMEY01dEvgI+MsaMde/rBPwEJHiupVRt0BKEUhWbAtzofn8j8A8AEblMRL4Vkb0ish8YCLTwOm+P3wf6UWxpoAUQA2zy2rcJW9IAOMlhXzTQqkaeRqkQaYBQqmIfA6eJSDdsldI/RSQO+Ah4GWhljGkKzAYkhOvlAYVApldaW2Cb+/12h31FwC9VfwSlKk8DhFIVMMYcAz4E3gEWGGM2A7FAHLAbKBKRy4BLQ7xeMTANeE5EkkQkE7gf294B8C5wn4i0E5HGwPPA+1q9pGqbBgilQjMF6I67eskYcwj4f9gP+n3Ar4GZlbjecOAIsB74P2zwecu97y33ff4LbACOuY9XqlZpI7VSIRCRtsAqoLUx5mBd50ep2qAlCKUq4B6fcD/wngYHFUmi6zoDStVnIpKIbRzeBAyo4+woVau0ikkppZQjrWJSSinlqMFUMbVo0cJkZWXVdTaUUuqEsnjx4jxjTEunfQ0mQGRlZbFo0aK6zoZSSp1QRGRTsH1axaSUUsqRBgillFKONEAopZRypAFCKaWUIw0QSimlHGmAUEop5ajBdHMNp9Wr72L//rnExWUQF5dBevpwkpNz6jpbSikVVhogQnDwYC75+WvIz18DQGrqDXWcI6WUCj+tYqrA3r1fcuTIjz5pcXEZdZQbpZSqPRogylFcfIyVK38TkB4Xl+5wtFJKNSwaIMpx8OB8Cgt3BaRHRzet/cwopVQt0wBRjqNH1zimi4SyLn39VmJK2H5oOzrdu1IqGG2kdnD8+C8YU8LRo6vqOithseXAFi6cciHr9q3jonYXMefGOUxbPo3jxcfJTsumS8suRLv0T0OpSKefAn62b/87P//8B4wpBgK/XWdmPlH7maph93x2D+v2rQPgPxv+wwfLP+Clb15i6c6lACREJzD35rn0zuhdh7lUCli2DN56CzZvhuRkaNKk7KfT+8aNIZQSvssFqakQExP+ZziBaYDws2bNHUH3NWvWn4yMB2oxNzUvd0suM1fP9En797p/89Oun0q384vy6ZjSsbazplSZgwdh5Eh4/XUoLg7PPaKiICsLOnSAk0/2fbVrB/HxzucdPw5798KePWU/9+yBo0dt4HG5bJDyvPffjomBrl3h1FNtHuoxDRBeSkqKgu5LSDiF00//dy3mpuYZY3j0q0cD0j9Z9QlFXs/evll7mic0r82sKWUZA++9Bw88ADt2hPdexcWwbp19ff657z4RaNPGBo/o6LIgsHcvHDpUM/dv3BhycqB3b/s66yxIS6uZa9cQDRBeSkqOBN0XHd2sFnMSHp+v+5yvN30dkH6g4IDPds5JOkpc1YEVK+Cee2Du3LrOiQ1UmzfbV7gcPgzz5tmXR5s2vgEjJyd4SaYWaIDwUlx8OOi+qKjGYb13UUkR/7vpf4l2RXNu23NrvKfUN1u+4YaPQhsBnp2WXaP3VhUoKLA/4+LqNh/VtXMnjBoFS5ZAly7Qpw+cc46tTnGV02Hy8GF45hl45RUocijFZ2bCI4/Yb/IHD8KBA/blee+ddvRoaHktKIDdu6v0mGG1ZYt9ffih3U5Ohltugbvvho61X+2rAcJLeQHCmODVTzVh+OzhjF88HoBHz32U5/s9H3DMvvx9jJg7gn3H9vFwn4c5rdVpIV17+srp3Dj9RvKL8kM6XksQteTbb+HFF2HWLGjaFJ57Du64I7RG1vqkuBgmTIDHHrMf0gALF8LUqfZ9kyZw9tk2WPTpA2eeaatXjIGPPoL77oOtWwOvGxsLf/yjvW6jRjWf7yNHYP16WLs28LVli82fE5cLmje3r5SUspfnmUpKyn46vd+zBxYsgLy8ivN48CC89pp9DRgAw4fbn+UF3BokDaUffE5OjqnumtSHDi1h8WLnb8/JyefQs+f8al0/mA37NtD+r+1Lt2OjYtn70F4SYxNL04wxXPr2pXy5/ksAsppmseruVRSVFJG7NZfOLTqTkew7BcihgkP88Ys/MmHxhErlZ9/D+2ga37TqD6SCMwZmz7aB4X//N3D/TTfBuHHV+0BcsAC+/ho6dYLzz7fBJ1yWLIG77rIBIVQuF5x+un3G+UH+n7rkEvjb3+CUU2omn5V17Bhs3GgDiIhvMGjSpPof0MbAhg3w3Xf29e238P33tgG8Ih062BLFLbfUyO9WRBYbYxy/FWoJwkv5JYgQfnFV9M6yd3y2jxcfZ97GeQw6ZVBp2ryN80qDA8DG/Rv5cv2XjJw3ksU7FhMbFcvYgWO5uvPVPPPfZ/hs7Wes3buWElMScL+RF4ykTXIbfjfrdwH7OjbvqMEhHAoL4d134aWX4Kefgh83dSosXWq/WZ98cuXusWsXPPgg/OMfZWkuF/ToARdeaF/nnQdJSVV6BB8HD8KTT9peRiWBf2PlKimxH4ZOMjLgL3+BIUPqtiQVHw+dO9tXOIhA+/b2dYO76regAH74wQaL776DL75wrgZbtw7uvx+eeAJ++1vbbtOtW3iyGc4ShIgMAF4DooA3jDEv+O1vC0wBmrqPecQYM1tEsoCVwGr3od8aY+4q7141UYLYs2c2y5YNctyXmHg6vXotrdb1nRhjOHXsqazMW+mTfk+ve3h94Oul230n9w1oYG6T3IYtB7eUbgtCamIqvxz5xfFe0a5o/nbZ37gz506W7FhC9sTA0tIN3W7gnSHvOJytquTwYXjjDVu/vmVLxcd7NGkCU6bAVVdVfGxJib3HI4/Avn3lHxsVBb16lQWMPn0qV1rxVAv9z//A9u2B+xs3tlVCxsA339hXRXkC275w//0wYoS9hrIB44MPbBBesKD8Y/v2tdVPV15p/y0roU5KECISBYwBLgG2AgtFZKYxZoXXYU8A04wx40SkKzAbyHLvW2eMOSNc+XNSVHQw6L7GjUOr76+spTuXBgQHgDnr5pS+n7dxnmPvI+/gAGAwQYNDx+Yd+eev/kmv9F4AdG3ZlWhXtE/3VtD2hxqTl2frjceMKf8D8pJLYNgw20i7ymvk/oEDcPXV9kP/mWeC/0//ww/w+99Dbm5o+Soutt9Qv/0W/vQn2ye/e3dbbdGhg/1G63mfkeHbT3/9evtt9bPPnK89ZAi8+qo9z6OkBFavtoFi/nz7c/Vq3/P69rX/Tl27hvYMkSIuDm680b4WLLBVbu+/71wN5ekN9fzz8GhgV/aqCmcV05nAWmPMegAReQ+4CvAOEAZIdr9vAjh8Jak9RUXB/0du2/axsNzzn8v+6Zj+896f2bBvA5lNMxk5b2SVr9+uaTuuO/U6Rpw/wqdNIz46ni4turBs1zKf4zVA1IB58+Daa4M3Qrpcdv9DD0HPnjbtiivgd7+DadN8j33hBfvh8O67duSvx+HDtsfQq686DyTr0sV+uJdXnQW26mvJEvvyFxtbNpCsZUubt2PHAo/LyrIf8AMHOj9rly72ddttNi0vzwa05cttcBo48MRrmK9tZ55pqx9ffhn+/nfbTrVtm+8xUVG2yqkGhTNApAPeX3G3Av5zN4wCPheR4UAicLHXvnYi8j1wEHjCGBPQoicidwB3ALRt27baGQ4WILKyniExsawucvlyW4V6ySXQqlXV71dcUsy7P70bdP+cdXPYfGAz/93030pf+4GzH2DkBSNJigte33xG6zN8AoQg9Gjdo9L3Um7G2G95993n/KEdHw+33moHgbVv77svKckOEDv7bNtzx7u753/+YwPJtGl2/yef2OoEp54/jRrBU0/ZKqCYGNsuMW+eHVswd27gt/fyHD8Oa9bYl5OYGJvXxx+vXDVVixY2IF5xRejnKCs11f57P/SQ/Tt4/XX4r/vz4Ve/8i291YC6bqS+AZhsjPmziJwN/ENEugE7gLbGmD0ikg18LCKnGmN86oCMMROBiWDbIKqbGacA4XLF06bNg6Xb33xjS8SFhXZ7+HD7u6rK72X8ovFsPxS80PT7T38f8rX6tOnDgYIDRLuieebCZ7j8lMsrPOf0VqfzD8oaNDu16FRuQFHlKCiAP/zBzhvkr1kzWzUzfLj9Jh6MCNx7rx0cdd11viOJt22DCy6wg6f+7/+cz7/6alut5f1lKTXVXuu66+z29u1lwWLuXFttVBXnn2+/xWq1UN2IiYFrrrGvH3+0JbgaLj1AeAPENqCN13aGO83bbcAAAGNMrojEAy2MMbuAAnf6YhFZB5wCVK8VugKFhYEBolOnN4mKKhvJeM89ZcEBbACfPt32WPPM+5V3NI9dR3bRpUUXnwFvOw7tYMTcEew/tp/MJpm88u0rPvfq0boH3+8M0rsDSE1MZczAMVz7wbUB+yZdNanS8ydd2O5Cn+2L210c5MgT1E8/2W/drVpBv36222c4qjK2b7f1799+G7jviSfg4Ycr1/B67rm2iDp0qO8o26Ii5+DQpo0tuVx5ZcXXPukk+M1v7AtsEFq7tmzKCc9r/XrnKrKUFPjzn213XK0Wqh9OO82OQwmDcAaIhUBHEWmHDQxDgV/7HbMZ6AdMFpEuQDywW0RaAnuNMcUi0h7oCFTxq07oior2+2x37foeqanX+6Q59c7btg2+/BIuu8w2KF/+zuUcKTzC4M6D+ei6j0qDxC2f3OLT+OwtKTaJaddOo89bfdh1JHCRovjoeGbdMIuck3Jo0agFeUfL/uft0bpHlSbX65nWk1EXjOKvC/7KGa3PYGTfqrd1VJoxtj77wAHYv7/sZ1qa7bJXnX7mRUW2se6ZZ3yrajIy4OKLbd1gv37Vqx/0+O47GDw4cN6gpCR4++3QPrSdtGpluzk+8YQdM+EkKsr2/Hnyyar3/ElLs6/zzgvcd+CADRTr1tlvQCedZAdppaRU7V7qhBO2AGGMKRKRe4A52C6sbxljlovI08AiY8xM4AHg7yJyH7bBepgxxojI+cDTIlIIlAB3GWP2hiuvHsXFvpNwRUUlBzky0BNP2JqBp75+iiOFdk6nGatm8P3O7+mZ1pMVu1cEDQ4AEy6fwMnNT+bartcyZuEYn30ucfHPX/2TM9PPBKB/h/4+jdvXn+obxCpjZN+RPHnBk+FbBOmHH2xD6pYtZYHAEwy8i2Leeva0feHPP7/y91u92n67deoWuHUrTJ5sX2C/eXkCxnnnQWJi4DnlmTTJDhLz71XSsSN8/HH1q1+io20j9Vlnwc0327EHHuecA+PH20becGnSxI6h6KHtUpFKR1K7FRbuZ/583wn5Tj99Ls2a9fVJK+9zNDunhMWX+07f+5f+f+Hes+7l/jn385dv/+J43m09buONK98AYP+x/Tz8xcP8tPsnMpIzOLnZyVzd+erS7qkAK3evpOfEnhwrOkb7Zu1ZfMfi+jm4bcsW+wHmmX6hsoYMgdGjAxt0nRgDY8faRtP80KYU8REba3uKnHaazXP37rYk06RJ4LGFhXZA2l//GrhvwADb46imRy///DM8/bQtrt54o+0aW0vTLaiGTUdSh2Dbtr8FpEVFJVTqGqeft4nFfml78/dyrOgYU36Y4njO4M6DeW3Aa6XbTeObMuGK8usTu7TswuZ7N7NkxxL6tO1D49h6OLDIGNs/v6rBAeyArFmzbI+cxx93/rAG+6F5yy22SsZfaiqccYad1qK8wHH8uK3f96/jb9OmLGB0725HNz/6qPOMow89ZKu2wjHHf8eOviOklaoFGiDcDh78JiDN5fLturdxY/nXiOv6RUAz/Nq9a5mxcgZ788tqyJonNGfrfVspNsUkxiRWqXqnZWJL+p/cv9Ln1Zp334VPPy3/mJgY+027SRP7Mzo6sKH3+HE7PcXkybZN4bbbfAeNvfuu7T20f3/g9a++GiZOtD2HCgpsF7Qvv7SBZNGi4JOxefPMrjl7dvBjEhLgzTfLpkxQqoHQMqrb3r2Bo0NdrrISxPPP20WmgomJgdUx0wLS1+5dy8QlE33SbjrtJhJiEmgc2zh8df91KS/Pfuv3ds459sN/5UrboHv0qP3Q3rXLVp8sXGgHT82fb6t6/O3ebev7e/SwH/B799pePr/+dWBwSEqyAWX69LJupXFxdmqJ554rm0nzww/hzjvtQLCqatvW5lmDg2qAtA3C7euvYwKm9D777K3ExaVz/HjFU/VPnlrE7zcnhzSl9vI/LKdrywbcf/zGG+GfXiPEY2NtY3WoE5+VlMA779hpJvxHi3o0bmxHE/vr29cGh8zMyuV50yY7Sd6yZbZ77LJltsG7vOUuzz/fzpXjPcJZqROMtkGEQCQwQHhKEBWtQXLTTXBK34Xkv1VxcOid3rthB4dPP/UNDmC7YVZmVkyXywaZwYPt1AKjRwf+EvyDQ1ycnVvof/6nao23mZn25T05XkGBDRLLlvkGjsOH7bQYzz6ri96rBk0DBHZG1ZKSwA93lyuB5cvtCPby9O5NyNNhnNfWob95Q3HokG2Y9nbaabbxtioSE+3C9bfdZmcIDdZI26OH3XfqqVW7TzBxcTb/p4Vnokal6jttgwB++SVwwrzY2DRcrngefjj4VDQeiYk4zrbqxLu7aoPz6KO+U1q7XLbxtrrfsjMy7ERlCxbY6am9r//447Zto6aDg1JKSxAA27YF9mfv2HEyzzwjFXbEAWjUqJj560Jbba7XSQ00QPzf/9n5YLzdf78dPVhTevWy3VU//9wOab/88rAtlKKU0gABBI6gBpgy5VJGhjjzxLe7v+JgQfC1JDxSElLIappVydydAI4ds3Xy3jp0sLOK1jQR6N/fvpRSYaVVTEBych+f7fT0/1epMUn/XOXbjTXa5Rx3e6X3apjdWp99NnAa6b//PTwLzSulao0GCMAY3zmBGjfuwY8/hn7+L8fX+mzf0M25T3yDrF764YfAyeR+9zs75kApdULTAEFggHC5Yiq3VnnsEZ/NX3X5FTGuwIZZz2R7NebgQVi8OPjKZeFWVGR7GHnPmJqWZkc+K6VOeBogCAwQO3fG+CwPXKFY3z75vdN7k56cHnBYjZUgliyB22+3H8Y5OXbW0G8CpwoJu1dftQHK29ixNT9RnVKqTmgjNVBS4jtd85tvxlbuAjFlJYj0pHTSktI4Whg4uq5V42qsP3D0qF2wfPz4wKmsd++2axwvXVr+imUVOXjQjjtYudIuC+lZKyAtza4F4HmflGQXmRkxwvf8a6+18x8ppRoEDRAEliAWLqxkv32vKibPOIesplmOC/9U2urVNihMnuw8IZ3H9u12ycHZs6s2krigAAYNCr6cpbfERDu2wXsB+2bN7PJ6SqkGQ6uYCAwQRUWVCBDtvgJXSemmpxrpvrPu8zlszEC/MQLlKSy0c/xcdJGdouLVV8sPDh5z5gRffaw8xtgqq1CCA8CRI4H5eeWVmlmhTSlVb2iAAEpKqhYgXGe/DtcM9UnLOckODBvSZQjDzhhGi0YtuO7U67i1x62hZWb2bLvmwHXXOa854NG/v52t9NxzfdOfeMIOJquM55+v3loDl1xiVzxTSjUoWsUEGOPbBhFKgLjvPvj21HfJ3erbg8gTIGKiYph01aTQM7F3r73o1KnBj0lJgVtv9Z2iulcvuyDOnj12u6TEToP9/fehzTI6bZoNKt46doSHH4adO23V1Y4dvi/vJTbbt4c33tAF7JVqgDRA4FTFVHEj9SOPwOil55C7Nbc0rUOzDjRPaF75DHzyiV3rYOdO5/19+thJ8IYMgfh4330ZGfbb/8CBZWme9ojPPiu/PWLBgsBv/s2a2RlZO3Z0PscY2LfP3uPYMduDSgfEKdUgaRUTla9i6tnTfjm/IPMCn/Q+bfsEOSOIvDy74M3VVwcGh6goW1L44QfbNvCb3wQGB4/LLrMRy9vnn9sF74PZvBmuvNK3oTkmxlZbBQsOYEsKzZvbOZBycjQ4KNWAaYCg8o3Use4CxqBTBjGo4yAAWjZqyZPnPxn6TT/6yM5A+u67gfu6dbMzlI4fH/pU0888E9geMWIE/NdhGvJDh+xEd7/84ps+YYJdcEcppdAqJgCM8V01rKSk/EXnPWvSu8TFv379Lzbs20BGcgYxUSE0bu/aBffcY3sp+YuOtlNmP/54xUvYOZ377rt2bQTPyOqSErsUpnd7RHGxTVu2zPf8hx+GW26p3D2VUg2aliAAKPHdCjFAeLRr1q7i4GCMHeh26qnOweH0022bwNNPVz44eHjaI7x52iNK3M/4wAMEzGH+q1/ZnkxKKeUlrAFCRAaIyGoRWSsijzjsbysic0XkexH5UUQGeu171H3eahEJ69zOxvgHiPL/WfwDREgeecT2LvKfNykmxk6LvXCh/fZfXQMG2FKIN097xLhx8Nprvvuys21QqcrgOqVUgxa2KiYRiQLGAJcAW4GFIjLTGLPC67AngGnGmHEi0hWYDWS53w8FTgVOAr4UkVOMf11QjfENEMbUcID4xz/susr+eva0I6S7d6/kBSvw9NO2Ydt7PMSIEYFdUdPTYeZMbWhWSjkK59fGM4G1xpj1xg40eA+4yu8YAyS73zcBtrvfXwW8Z4wpMMZsANa6rxcWlS1BVOrL9pIlcMcdvmmxsfDcc7YhuqaDA5S1R7RoUZZWUmLbHzwaNYJZs+wcS0op5SCcASId8FqgmK3uNG+jgBtFZCu29DC8EuciIneIyCIRWbR79+5qZDVMJYi8PFu/792VND7e9ix67LHqr9VcnvR0ePtt530iZQ3aSikVRF1XPN8ATDbGZAADgX+ISMh5MsZMNMbkGGNyWlZjFtPiYt+ZV2ukDaKoyLY5bNrkmz5hAvTuXckcVlH//jYQ+XvpJTsGQimlyhHOALENaOO1neFO83YbMA3AGJMLxAMtQjy3RpSUHKeoaI9PWo2UIB57DL76yjdt+HC46aZK5rCannrKd5T18OFw//21mwel1AkpnAFiIdBRRNqJSCy20Xmm3zGbgX4AItIFGyB2u48bKiJxItIO6Aj4LYJQM3buDJz7qNoliPffD1xV7bzz4M9/rmTuakB0tG1r+Owz23D917/qvElKqZCErReTMaZIRO4B5gBRwFvGmOUi8jSwyBgzE3gA+LuI3IdtsB5mjDHAchGZBqwAioC7w9WDaffuDx3yXo0AsWyZnVDPW3q6HfsQzjaH8rhctvurUkpVQlhHUhtjZmMbn73TnvR6vwJwnMDIGPMc8Fw48wdQXHw4IK3KvZj27bPzKh31atOIjbXTauhaCUqpE0xdN1LXueLiQwFpVSpBFBfbCfXWr/dNHzOm9hqllVKqBmmAcAgQVWqDGDnS1vN7u+MO+N3vqpE7pZSqOxEfIPxncrVplQwQH39sB755O+ss2yCslFInqIgPEE4q1QaxcmVg19VWrWy7Q1Un3VNKqXpAAwSBXT4rKkEY435TXAzXXmvXV/CIjoYPP9QpLJRSJzwNEA4qKkF4Zs5m/nxYvtx356uvBi7co5RSJyANEA4qKkGUWrnSd/uyy+APf6j5DCmlVB3QAOFQxVRRCaK0imndOt8dZ56po5SVUg2GBojqtEH4j3no0KGG8qSUUnVPAwQmMMWUXwoIWoLQAKGUakA0QDgECKdShc8Zxv0fDRBKqQYs4gOE/2pyoZ2DXQzIu3trYiKkptZcxpRSqo5FfIBwLkFUcIYhsP2hfXttoFZKNSgaIKhiCUKrl5RSDVzEB4gqVzH5B4j27WsmQ0opVU9EfIDQEoRSSjmL+ABhTA21QWiAUEo1MBEfILQEoZRSziI+QFSpDaKoGLZvL0twuaBt2xrMlVJK1b2IDxBVKUFw5Ijvdtu2du1ppZRqQDRAVGUcxGG/AKHVS0qpBijiA0SVGqn9A4R2cVVKNUARHyCqUsVUcviob4KWIJRSDVBYA4SIDBCR1SKyVkQecdj/FxFZ6n6tEZH9XvuKvfbNDFceo6ObV/6ko1rFpJRq+KLDdWERiQLGAJcAW4GFIjLTGLPCc4wx5j6v44cDPbwukW+MOSNc+fNISGjH8ePbSrdXrcqp8BxzREsQSqmGr8IShIhcISJVKWmcCaw1xqw3xhwH3gOuKuf4G4B3q3CfavFvgxg37s8Vn3Mk3zdB2yCUUg1QKB/81wM/i8hoEelciWunA1u8tre60wKISCbQDviPV3K8iCwSkW9F5Oog593hPmbR7t27K5E1b75tEMXFFReqYkxB2UZKCjRpUsV7K6VU/VVhgDDG3Iit+lkHTBaRXPcHc1IN5mMo8KExptgrLdMYkwP8GnhVRALqcYwxE40xOcaYnJYtW1bpxv4D5SpajxpgJE+VbWj1klKqgQqp6sgYcxD4EFtNlAYMBpa42w2C2Qa08drOcKc5GYpf9ZIxZpv753pgHr7tEzXIN0AEW4/6mmtsLHhu8CK6s6xsh1YvKaUaqFDaIK4UkRnYD+kY4ExjzGXA6cAD5Zy6EOgoIu1EJBYbBAJ6I7mrrZoBuV5pzUQkzv2+BdAHWOF/bk0IpQTRvTt88AGsXQuPdZ7uuyCpliCUUg1UKL2YhgB/Mcb81zvRGHNURG4LdpIxpkhE7gHmAFHAW8aY5SLyNLDIGOMJFkOB94xva3EXYIKIlGCD2AvevZ9qVvkliORkGDfOK0FncVVKRYhQAsQoYIdnQ0QSgFbGmI3GmK/KO9EYMxuY7Zf2pN/2KIfzvgG6h5C3aiuvBJGWBt9/D61aeR2gs7gqpSJEKG0QH+D7NbvYndZABC9B/Oc/fsEBdCU5pVTECCVARLvHMQDgft9gpi71L0EYU9bC0Nm/U+++ffblERcHJ50UxtwppVTdCSVA7BaRKz0bInIVkBe+LNW20HoxAYHtD+3b27UglFKqAQqlDeIu4J8i8jdAsIPfbgprrmqV70jqcsdBaPWSUiqCVBggjDHrgLNEpLF7+3DYc1WLyqtiCqAN1EqpCBLSZH0iMgg4FTv9BQDGmKfDmK9a5L8ehAYIpZSC0AbKjcfOxzQc++l5LZAZ5nzVokpUMekYCKVUBAmlhfUcY8xNwD5jzFPA2cAp4c1W7alWFZO2QSilGrBQAsQx98+jInISUIidj6mBCLGKqaAAtnhNTisC7dqFLVdKKVXXQmmDmCUiTYGXgCXYT9S/hzNTtSvEKqZNm8B7NpD0dIiPD2O+lFKqbpUbINwLBX1ljNkPfCQi/wLijTEHaiNztSHkKiatXlJKRZhyq5iM/fQc47Vd0JCCg+VcxXTFFX7J2oNJKRVhQmmD+EpEhoinf2uD41zF9NxzfodpgFBKRZhQAsSd2Mn5CkTkoIgcEpGDYc5XrXGqYho9Yzbd/eeS1S6uSqkIE8pI6ppcWrQeCqxiatzYPw1tg1BKRZwKA4SInO+U7r+A0IkrsIopNtrvn8UYLUEopSJOKN1c/+j1Ph44E1gMXBSWHNUypyqm2Ogo34N27ID8/LLtJk2gefNayJ1SStWdUKqYfPrziEgb4NVwZaj2BVYxxfgHCKdpvhtqm71SSrlVZTGDrdg1oxuIEKqYtAeTUioChdIG8Tpln6Iu4AzsiOoGwamKKaAEoQFCKRWBQmmDWOT1vgh41xgzP0z5qQMOVUxRFVQxaYBQSkWAUALEh8AxY0wxgIhEiUgjY8zR8GattgRWMcXFVFDFpF1clVIRIKSR1ECC13YC8GV4slP7nHsxaRuEUkqFEiDivZcZdb9vFMrFRWSAiKwWkbUi8ojD/r+IyFL3a42I7Pfad7OI/Ox+3RzK/aqmgiqmQ4dg9+6y7ehoaNMmfNlRSql6IpQqpiMi0tMYswRARLKB/ArOQUSisBP9XYLt+bRQRGYaY1Z4jjHG3Od1/HCgh/t9c2AkkIP9BF/sPndfyE8WIv8ShK1iiilL8G9/yMoC/zYKpZRqgEIJEPcCH4jIduxUp62xS5BW5ExgrTFmPYCIvAdcBawIcvwN2KAA0B/4whiz133uF8AA4N0Q7ltJviWIgF5MWr2klIpQoQyUWyginYFO7qTVxpjCEK6dDngtwcZWoLfTgSKSCbQD/lPOuekO590B3AHQtm3bELLkxD9AuIj3LkFogFBKRagK2yBE5G4g0RjzkzHmJ6CxiPyhhvMxFPjQ01MqVMaYicaYHGNMTsuWLat04wobqbUHk1IqQoXSSH27e0U5ANztALeHcN42wLs1N8Od5mQovtVHlTm3mhyqmKK8AoSOgVBKRahQAkSU92JB7sbn2BDOWwh0FJF2IhKLDQIz/Q9yV181A3K9kucAl4pIMxFpBlzqTqtxxvgFCAwxUVrFpJRSoTRS/xt4X0QmuLfvBD6r6CRjTJGI3IP9YI8C3jLGLBeRp4FFxhhPsBgKvGe8PqmNMXtF5BlskAF42tNgXdNKSkpweYVJUxJNtMv9z1JYCJs2+Z6gVUxKqQgRSoB4GNsQfJd7+0dsT6YKGWNmA7P90p702x4V5Ny3gLdCuU91BJQgjJQFiC1boNirWaRVK0hMDHeWlFKqXqiwisnYVtzvgI3YrqsXASvDm63aIxLYiynG5a5i0uolpVQEC1qCEJFTsGMTbgDygPcBjDEX1k7WaofLFViCiHK5x0FogFBKRbDyqphWAf8LXG6MWQsgIveVc/wJx796yRJcnjZ57eKqlIpg5VUx/QrYAcwVkb+LSD/sSOoGxH8mV7/H0y6uSqkIFjRAGGM+NsYMBToDc7FTbqSKyDgRubSW8hdWToPkfGgVk1IqgoXSSH3EGPOOe23qDOB7bM+mBiBwJteyXUYDhFIqolVqTWpjzD739Bb9wpWh2hW4WFCp3bvh8OGy7cRESE2tpXwppVTdq1SAaGjKrWLyb39o3x6kgTXBKKVUOSI6QJRbxaTVS0qpCKcBwotPFZN2cVVKRbiIDhDlVjFpCUIpFeHEebBY7VqyZEn/6OjokcaY1lQxaO3ZsyczLS2tUucYU0JBwRavbWHXrrZkZgI7d0JBQdnBqamQkFCVrCmlVJ2IiYkhNTWV5OTkoMeIyGJjTI7TvlAm6wurJUuW9I+Li/tbVlbW8YSEhH0u/7kvQrRixYrMLl26VOocY4o5fLhsee3iYhclJV3o0gU4ftzO5urRtSvEx1cla0opVeuMMeTn57Ntm11Kp7wgEUydVzFFR0ePzMrKOp6YmJhf1eBQVYGlJyGq0UE7g2uh36qqsaEsgaGUUvWDiNCoUSPS09PZtWtXla5R5wHCGNM6ISHhWF3nwyO26W5bevBJjMVn0QillDpBJCQkUOj/hTdE9eFTz1XbJYfyiODb9gAQF1cneVFKqeqSaozfqg8Bog4FVjGJiAYIpZQi4gOEL2PcQ+U0QCillAYIf7Vdgti4cSMiwr/+9a9KnTdv3jxEhJ9++ilMOYtcw4YNIyfHsddfKRHhb3/7W+n2xIkT+fjjjwOOO3LkCEOHDiUlJQURYfLkyYwaNYoWLVqUHrNmzRpGjRrF/v37q533kpIS7r77blq1aoWIMGrUKCZPnoyIcNg9t5jT39zo0aOZN29ete+vGpY67+Za34iIHfPQuLENFAUFYR3/kJaWRm5uLp07d67UeT179iQ3N5cOOoCvTuTm5tKuXbvS7YkTJ9KtWzeuvvpqn+PGjRvHrFmzmDp1Kunp6XTo0IGCggKuuOKK0mPWrFnDU089xbBhw2jatGm18jV9+nTGjh3Lm2++SdeuXcnIyCAuLo7c3FwaNWoU9LzRo0dzzz330Ldv32rdXzUsER4ggszF1KSJfYXZsWPHiI+P56yzzqr0ucnJyVU6T9WMUP/tV61aRadOnRgyZIhPekZGRpXuKyLMnTs36Af5qlWraNasGbfeeqtPesuWLat0v6ooLCzE5XIRFRVVa/dU4aFVTH6qM2HrtGnT6N69O3FxcbRp04bHH3+coqIigNJi/oIFC+jbty8JCQm89NJLjsX9goICfv/739O0aVNSUlL44x//yKuvvurTG8GpiklEeO2113jsscdo2bIlqamp3H333RT4V5mpkHz88cd07tyZ+Ph4zj33XFasWFG6z7uKqW/fvixevJgpU6YgIqVVSVlZWbz55pt8//33pemATxXTvHnzSksT7dq1Q0TIysqqUn779u3LiBEj2LdvX+n9Nm7cGFDF5C8rK4s9e/bw1FNPlZ7nqW4qKSnhhRde4OSTTyYuLo5TTjmFKVOmBNz3mmuuYeLEiXTo0IH4+Hi2b99epWdQ9Uv9K0GIZFfltK5VOMcFJPmlNfO8qeQUJJ9//jnXX389N910Ey+99BI//vgjI0aMYM+ePYwfP770uBtuuIE//OEPjBw5Mmh1wkMPPcTkyZN5/vnn6dKlC5MmTeK9994LKR9//vOfueiii3j77bf58ccfefTRR8nMzOShhx6q1PPUlPoyQ3plZ5TZtGkT999/P8888wwJCQmMHDmS/v378/PPPxPvN6J+7NixDBkyhPbt2zNixAgAOnTowOmnn84TTzzB+vXrmTRpkuN9evbsycsvv8yDDz7I9OnTSUtLI66KbV5jx47llVde4cMPP+Tf//43YKswKzJjxgwuvPBCrrnmGn73u98B0LWr/T9q+PDhTJkyhSeffJKePXvyxRdfcOutt5KSksLll19eeo358+ezbt06XnzxRRo1akSTWiiBq1pgjAnbCxgArAbWAo84HZObm7v7xx9/zP/xxx/z16xZs8fY/5fr/lVJvXv3Nn379vVJe/HFF43L5TJbtmwxkyZNMoB59dVXfY7ZsGGDAcysWbOMMcbk5eWZ+Ph4M3r06NJjSkpKTNeuXQ1e+Zo7d64BzLJly0rTAHPeeef5XP+qq64yvXv3rvTz1JS6/jVW5dd58803G8DMnz+/NG3jxo0mKirKjBs3zv1cmNdff710f3Z2trn55psdr5Wdne2TNnLkSJOSklK6PWvWLAOYDRs2BJxfWFjo8wLMl19+6ZNWUlIS9NrGmNK/vUOHDhljAv/mjDEmJSXFjBw50ue8n3/+2YiImTx5sk/6b3/7W5OTk1O6fcEFF5j4+Hizc+fOgPyr+mHFihVB9wGLTJDP8LBVMYlIFDAGuAz7Bf8GEenqd0zHw4cPJ3fu3HlV9+7dl2dmZm5xulZ9V1xczJIlS7j22mt90q+//npKSkrIzc0tTRs0aFC511q2bBnHjh3jyiuvLE0TEZ9GzfJceqnvcuFdu3Zl69atIZ2ryqSmpnLOOeeUbmdmZpKdnc2CBQtqLQ8bN24kJibG5wVw8cUX+6R9/fXXYbn/V199hcvlYvDgwRQVFZW++vXrx9KlSykuLi49Njs7m1atWoUlH6ruhLOK6UxgrTFmPYCIvAdcBazwOub2Ro0aHYqJiSkGiI2NLQpjfsImLy+PwsLCgP9BPNt79+4trTao6H+inTt3AoGNiqE2MvpXW8XGxnLsWL2ZyeSEkeqwvGxqaio7duyotTycdNJJLFy40CetV69ejB8/nuzssprYTp06heX+eXl5FBcXB60u2rFjR2ljuwaHhimcASId8C4RbAV6+x1zSnFxccyKFSs6G2NIS0vb3tyYxQCLFi3Kjo+PPyoipnXr1jtTUlL2+99g586dLfLy8loClJSUNDrttNMqlcGSkgKOHFlWul1YGMtBmpHVvE2lrtOiRQtiYmICJsT65ZdfAGjevDlHjhwBKh723rp1awB2795N8+bNS9N3795dqTzVF/VgNvkqcZrcbNeuXZx66qm1lofY2FjH8RidOnWqcJxGTWjevDnR0dHMnz8fl8NcZN5BtDrTOaj6q657MUUXFRXFdO7ceXX79u3Xb968OauoqCgKoHv37j9269ZtZfv27ddv3bq1TX5+fkDLXevWrfO6deu2slu3biujo2sm1lXlDz0qKors7Gw++OADn/Rp06bhcrk4++yzQ75W9+7diY+P55NPPilNM8Ywa9asSudLVd2uXbv45ptvSrc3b97MkiVLOPPMMx2Pr05JLdY9U3BdlvSc8n/RRRdRXFzMgQMHyMnJCXjF6gzHDV44SxDbAO+v4hnuNG9b4+Pjj7pcLpOQkHA8Li7uWH5+flxSUtLRuLi4QoCEhITjiYmJh44cOdIoISEh7P01q/pN6KmnnqJ///7ccsstDB06lGXLljFixAhuv/32SvV5T0lJ4fbbb2fkyJHExMSU9mI6ePCgfkurRS1atODGG2/k2WefLe3FlJqayrBhwxyP79y5M3PmzGHOnDmkpKTQrl07UlJSQrqXp4powoQJDB06lEaNGtG9e/eaepSQdO7cmU8//ZQBAwbQuHFjOnXqRKdOnbjrrrsYOnQoDz30EDk5ORw7dozly5ezZs0a3njjjVrNo6p94SxBLAQ6ikg7EYkFhgIz/Y75uKCgIB6gsLAwuqCgID4+Pr6gsLAwqqSkRDzpR48ebZyQkJBPmJXOxVQFl156Ke+99x6LFi3iiiuu4NVXX+WBBx7wmY4hVKNHj2bYsGGMGjWKG264gVatWnHbbbdVacEPVTWZmZm8/PLLjBo1iqFDh5KUlMScOXMCurh6PPHEE3Tp0oXrrruOXr16VarE57nX9OnT6dOnT8gdEmrSSy+9RGJiIoMGDaJXr14sXrwYgDFjxjBixAimTp3KwIEDGTZsGJ9++innn39+redR1b6wLjkqIgOBV4Eo4C1jzHMi8jS2W9VMEZGvv/56f7NmzWIB07p16x0tW7bcd/DgwcRNmzZligjGGFJTU3e1atUqr7x7rVixItvTdztUJSXHOHKkbKDZ8eNx5EenkNHkpMo+athdfPHFFBYWhq3HilKq4Vq5ciXBVtyssyVHjTGzgdl+aU96vTc//PDDvu7du/t8+CcnJx/p3r27d2+nMOUvMK0+1OLMnTuX7777jp49e1JYWMj777/PV199FdDGoZRS4VT/RlLXMalyJVPNady4MR9//DF/+tOfOHbsGB07dmTy5Mlcc801dZ01pVQE0QDhpz40BPfq1Ytvv/22rrOhlIpwdd3Ntd6pDwFCKaXqgwgPEL6NEMYILg0QSikFRHyAUEopFUxEBwjHXkz1oJFaKaXqg4gOEE60DUIppSwNEH60BKGUUlZEBwinUeRaglBKKSuiA4STqpYghg0bVuEUzN7rGANMnDiRjz/+OOC4I0eOMHToUFJSUkrXN/ZexxhgzZo1jBo1iv3791cpvyq4E/l3WVJSwt13302rVq0QEUaNGhWwJrXTOuijR48uXYc6EmVlZfHggw+eMNetLRE9UM6/AGEIbwkiNzeXdu3alW5PnDiRbt26cfXVV/scN27cOGbNmsXUqVNJT0+nQ4cOFBQU+EzitmbNGp566imGDRsWdG1rFT719Xc5ffp0xo4dy5tvvknXrl3JyMggLi6O3NxcGjVqFPS80aNHc88999C3b99q3f9ENWPGjJBn340kER0gAhgJaxvEWWedFdJxq1atolOnTgwZMsQnvTLThqvwqqvfpYgwd+7coB/kq1atolmzZtx6660+6aGuSFgTCgsLcblcREVF+aRv3LiRdu3asWHDBrKysmotPwD5+fkkJCQETe/Ro0et5ueEEWyx6tp6LV26dKMxZpHnxShMfXhVlmdx+hkzZphOnTqZuLg406dPH7N8+XLvxcFLF7q/4IILDLbQUvqaNGmSyczMDEg3xncx+rlz5wYck5mZWek814a5c6kXr8qoz79LwMydO9dxn1M+NmzYYCZNmmQAc+jQIWOMMRs2bDCAmTVrljHGOObTc4/i4mLzpz/9yXTo0MHExsaajh07msmTJwfcd8iQIWbChAmmffv2xuVymc2bNwfkz3PfDRs2lPvvP3HiRNOtWzcTFxdnUlNTzZAhQ8z+/ft97uXN82+4bNkyn/u8/fbb5re//a1p0qSJ6devX9B0z7/BAw884HPdr7/+2vTt29ckJiaa5ORkc8EFF5glS5YYY3x/h968/y6crluZ/L/77rtm2LBhJikpyaSnp5t//OMfxhhjXnzxRZOWlmZatGhhHnroIVNcXFzuv6cxxqxYsSLoPuzs2o6fz9oGUYM2bdrE/fffz4gRI3jnnXc4cOAA/fv3d1wpbOzYsXTu3JmBAweSm5tLbm4ugwYNYsaMGQwcOJDOnTuXpvvr2bMnL7/8MmCrFHJzc5kxY0bYny+SnIi/y7Fjx3LbbbfRpEmT0vulpaVVeN6MGTNo0qQJt912W+l5PXv2BGD48OE8++yz3HHHHXz66acMHjyYW2+91af9AmD+/PmMGzeOF198kVmzZgVdx7oizz77LHfeeScXXHABH3/8MePGjaNJkyal7SeV8eCDD5KUlMQHH3zAY489VmG6t3nz5tGvXz9iYmKYMmUK77//Pueddx7btvmveRY+Dz/8MGlpaXz00Uecd9553HzzzTzwwAMsWLCAt956i3vvvZfRo0czbdq0sOVBq5hqUF5eHp988gnnnHMOANnZ2XTo0IHJkydz1113+RzbtWtXEhMTadmypU91RcuWLWnZsiW//PJL0GqM5OTk0lXIevToUevF9UhQX36XRUVFAecUFxf7pEdFRSEipW0O0dHRIVeBee4bHR1NRkaGz3lr165l3LhxTJo0iZtvvhmw65Ls2LGDp556issvv7z02P3797N06VJatWpVmmaMobi42CffTvn3LBe8f/9+nn/+ee69915eeeWV0v2/+tWvQn4Wb2eddRZjxowp3d64caNjupNHH32U008/nTlz5pS2Sw4YMKBK+aiqiy66iOeffx6A3r178+GHHzJz5kxWrVpFVFQUAwYM4JNPPmHGjBkMHTo0LHnQEkQNSk1NLf1AAbtSWHZ2NgsWLKjDXKmqqA+/y40bNxITE+PzAvsh7Z0WrkWkvvrqK1wuF4MHD6aoqKj01a9fP5YuXerz4Z+dne0THAC+/vprn3yefPLJAJx88sk+6Z4P7tzcXPLz87nllltqJP+DBg2qVLrHkSNH+O6777j55pvrtNt7v379St8nJyfTsmVLLrjgAp+2nZNPPjmspZp6V4IwI83iqpxXlRXljh07QmHhytLt/GMJJDbJIjE2sSpZIDU11TFtx44dVbpeQ9C3b/hWLAyn+vC7POmkk1i4cKFPWq9evRg/fjzZ2dmlaZ4SSE3Ly8ujuLg4aHXRjh07Shvb/YMD2KDhnf8dO3Zw5ZVXMnPmTJ+qr5NOsis47tmzByCkarFQOOWpvHSPffv2YYypsXxUlX+PttjYWMc0p2rPmlLvAkTtqtmBcrt27XJMO/XUU6t8TVU36sPvMjY21nE8RqdOnSocp1ETmjdvTnR0NPPnz8flCqxs8A6iTv/fJCUl+eTTU1Lo3r27Y7Wop5vpjh07fMaJeIuPj+f48eM+afv27XM8Ntj/yxX9P96sWTNcLle5XwYqk4+aOK+uaBWTj+p1c921axfffPNN6fbmzZtZsmQJZ555puPx1Yn+sbGxAGH99hDJIu136ZT/iy66iOLiYg4cOEBOTk7Ay5PvmnL22WeTkJDAlClTgh6TkZHBqlWrfNI+//zzGs1HYmIivXv3ZurUqY6zLXjycejQIZ/qnVDyURv5r0kRXYKo6dlcW7RowY033sizzz5LQkICI0eOJDU1lWHDhjke37lzZ+bMmcOcOXNISUmhXbt2IQ/W8VQrTJgwgaFDh9KoUSO6d+9e5bwrX5H2u+zcuTOffvopAwYMoHHjxnTq1IlOnTpx1113MXToUB566CFycnI4duwYy5cvZ82aNbzxxhs1moemTZsyYsQIHn/8cY4fP87AgQMpKCjg008/ZeTIkaSnpzN48GDefPNN7rvvPgYNGsTcuXP597//XaP5AHjhhRe4+OKLueyyy7jjjjtITEwkNzeXnJwcLr/8cgYMGEBCQgK33norDzzwABs2bGD8+PEVXre28l9TtAThpzpVTJmZmbz88suMGjWKoUOHkpSUxJw5c4iPj3c8/oknnqBLly5cd9119OrVi1mzZlX6XtOnT6dPnz4+I3NV9UXa7/Kll14iMTGRQYMG0atXLxYvtk2BY8aMYcSIEUydOpWBAwcybNgwPv30U84///yw5OPRRx9l3LhxfPnll1x11VXceeed7N+/n6SkJMA2MD///PN8+OGHDB48mE2bNvHaa6/VeD7OP/98vvjiC44ePcqNN97I9ddfz9dff13a5tKiRQs++ugjtm7dytVXX83bb7/NO++8U+F1ayv/NUWCFaFqyw8//LDx9NNPz6vudarSSJ2ff5iiolVe241o0rwDcdFx1c2OUkrVGytXrqRLly6O+0RksTHGsVEroksQTsFRZ3NVSikrrG0QIjIAeA2IAt4wxrzgf0x+fn7ismXLWgHEx8cf7dix4waAX375JeWXX35JA2jVqtWOVq1a7QlnXsE9WZ+uB6GUUkAYA4SIRAFjgEuArcBCEZlpjFnhdUzHL774Ijk7O3tFTExM8fHjx6MBCgsLo3bu3HlS165dVwCsWLGia/PmzffHxMQUO92rhvMd7lsopdQJIZxVTGcCa40x640xx4H3gKv8jrm9UaNGhzwf/LGxsUUA+/fvb5KUlHQwJiamOCYmpjgpKeng/v37qza5SyVpCUIppaxwVjGlA1u8trcCvf2OOaWoqCh6+fLlnQHS0tK2N2/e/ODx48djYmJiSkeTxMTEHD9+/HhMTWfQsZurliCUUg1IdToi1fU4iOg9e/YU9+jRY3t0dHTR6tWrOycnJy8P9eSdO3e2yMvLawl2Ja3Kc2ik1hKEUqoByc/PL53Hq7LCWcW0DWjjtZ3hTvO2dc6cOZM3b94cU1JSEhUbG3ssPz8/LjY2trCwsLB0mGZhYWFsbGxsof8NWrdundetW7eV3bp1W+mZEbIyTsxZgpRSqmLGGI4ePcq2bdsc5xYLRdjGQYhINLAG6IcNDAuBXxtjlnsdMwC4YfHixe8YY57Jy8vrmZqauh0gLy8vrUWLFju837tcrqDFhD179mRWdnKtgoJ8jCmbc+d4YSzJSXU7QZdSStWUmJgYUlNTSU5ODnpMeeMgwlbFZIwpEpF7gDnYbq5vGWOWi8jT2BWMZrr3XZqdnf0XoBi40RjznjvTtwKe1TzuMMZMKu9+OTk5ZtGiRZXK43/nz6aksGzq3yXLe3H/3To1t1JKQZjbIIwxs4HZfmlPer03wP3ul/+5bwFvhTN/RcXFPnVsdTyoXCml6pWIHkldVOy/Wpc2UCullEdEB4jiEv9xdxoglFLKI6IDhH8JQmuYlFKqTGQHCP8ShNEShFJKeUR0gPCvYtIShFJKlYnoAFFUrG0QSikVTEQHiJKARmqllFIeER0gtAShlFLBRXSAKPab4M9ogFBKqVIRHiC0BKGUUsFogFBKKeUoogNE4BoSWoJQSimPiA4QWsWklFLBRXiAqMoqdEopFRkiOkCUGC1BKKVUMBEdIAKm2jAR/c+hlFI+IvoTMaCKSbQEoZRSHmFdUa6+i46OZd/+FERAMBQWx9d1lpRSqt4Q00DW2azKmtRKKRXpRGSxMSbHaV9EVzEppZQKTgOEUkopRxoglFJKOdIAoZRSypEGCKWUUo40QCillHKkAUIppZSjBjMOQkR2A5uqcYkWQF4NZae+0mdsOCLhOfUZa0emMaal044GEyCqS0QWBRss0lDoMzYckfCc+ox1T6uYlFJKOdIAoZRSypEGiDIT6zoDtUCfseGIhOfUZ6xj2gahlFLKkZYglFJKOdIAoZRSylHEBwgRGSAiq0VkrYg8Utf5cSIib4nILhH5ySutuYh8ISI/u382c6eLiPzV/Tw/ikhPr3Nudh//s4jc7JWeLSLL3Of8VcQurRfsHmF6xjYiMldEVojIchH5nwb6nPEiskBEfnA/51Pu9HYi8p07b++LSKw7Pc69vda9P8vrWo+601eLSH+vdMe/6WD3COOzRonI9yLyr4b4jCKy0f33tFREFrnTGtTfK8aYiH0BUcA6oD0QC/wAdK3rfDnk83ygJ/CTV9po4BH3+0eAF93vBwKfAQKcBXznTm8OrHf/bOZ+38y9b4H7WHGfe1l59wjTM6YBPd3vk4A1QNcG+JwCNHa/jwG+c+dpGjDUnT4e+L37/R+A8e73Q4H33e+7uv9e44B27r/jqPL+poPdI4zPej/wDvCv8u5/oj4jsBFo4ZfWsP5ew/kHUt9fwNnAHK/tR4FH6zpfQfKahW+AWA2kud+nAavd7ycAN/gfB9wATPBKn+BOSwNWeaWXHhfsHrX0vJ8AlzTk5wQaAUuA3tjRtNH+f5fAHOBs9/to93Hi/7fqOS7Y37T7HMd7hOnZMoCvgIuAf5V3/xP4GTcSGCAa1N9rpFcxpQNbvLa3utNOBK2MMTvc73cCrdzvgz1TeelbHdLLu0dYuasYemC/XTe453RXvSwFdgFfYL8N7zfGFDnkrfR53PsPAClU/vlTyrlHOLwKPASUuLfLu/+J+owG+FxEFovIHe60BvX3Gh2uC6vaY4wxIhLW/sq1cQ8AEWkMfATca4w56K52rbU81NI9ioEzRKQpMAPoHM771TYRuRzYZYxZLCJ96zg74XSuMWabiKQCX4jIKu+dDeHvNdJLENuANl7bGe60E8EvIpIG4P65y50e7JnKS89wSC/vHmEhIjHY4PBPY8z0CvJwwj6nhzFmPzAXWxXSVEQ8X9i881b6PO79TYA9VP7595Rzj5rWB7hSRDYC72GrmV4r5/4n4jNijNnm/rkLG+jPpIH9vUZ6gFgIdHT3fIjFNpDNrOM8hWom4OnxcDO2zt6TfpO718RZwAF3cXQOcKmINHP3ergUWz+7AzgoIme5e0nc5Hctp3vUOPe93wRWGmNe8drV0J6zpbvkgIgkYNtZVmIDxTVBntOTt2uA/xhb+TwTGOruAdQO6Iht1HT8m3afE+weNcoY86gxJsMYk+W+/3+MMb9pSM8oIokikuR5j/07+4kG9vca9oa4+v7C9i5Yg60Hfryu8xMkj+8CO4BCbF3kbdj61q+An4EvgebuYwUY436eZUCO13VuBda6X7d4pedg/7jXAX+jbIS94z3C9IznYut0fwSWul8DG+BzngZ8737On4An3entsR9+a4EPgDh3erx7e617f3uvaz3ufpbVuHu4lPc3HeweYf7b7UtZL6YG84zu+/zgfi335KGh/b3qVBtKKaUcRXoVk1JKqSA0QCillHKkAUIppZQjDRBKKaUcaYBQSinlSAOEUg5EpNg9S+dPIjLLM3ahitd6zG/7m2pnUKlaoN1clXIgIoeNMY3d76cAa4wxz1X3WkqdSLQEoVTFcnFPlCYi80Qkx/2+hXs6CURkmIhMF5F/u+fpH+1OfwFIcJdG/ulOO+z+2VdEvhaRT0RkvYi8ICK/EbtexDIR6eA+rqWIfCQiC92vPrX+L6Aikk7Wp1Q5RCQK6IedBqQiZ2BnoS0AVovI68aYR0TkHmPMGUHOOR3oAuzFrgXwhjHmTLELJg0H7sXOY/QXY8z/iUhb7PQMXar+VEqFRgOEUs4SxE7JnY6dK+mLEM75yhhzAEBEVgCZ+E7l7GShcU/dLCLrgM/d6cuAC93vLwa6StnMtski0tgYczjEZ1GqSrSKSSln+e5v/ZnYeXTudqcXUfb/TbzfOQVe74sJ7QuY9zklXtslXue7gLOMMWe4X+kaHFRt0AChVDmMMUeB/wc84J5GeiOQ7d59TbDz/BS6pzKvqs+x1U0AiMgZ1biWUiHTAKFUBYwxntlXbwBeBn4vIt8DLUK8xETgR08jdRX8PyBH7GL3K4C7qngdpSpFu7kqpZRypCUIpZRSjjRAKKWUcqQBQimllCMNEEoppRxpgFBKKeVIA4RSSilHGiCUUko5+v++JPDrqzScqgAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  take max acc as the final acc\n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "acc_threshold_list = {\"agnews\": 0.9, \"mnli\": 0.72, \"yahoo\": 0.85, \"yelp-full\": 0.79} # relative accuracy\n",
    "\n",
    "for dataset in filenames_list:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Runtime\")\n",
    "    plt.ylabel(\"Accuracy\")\n",
    "    for filename in filenames:\n",
    "        log_path = os.path.join(log_root_path,filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                if filenames.index(filename) <= 0:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+full\"]\n",
    "                    infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+full\"]\n",
    "                else:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+bitfit\"]\n",
    "                    infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+bitfit\"]\n",
    "                \n",
    "                if filenames.index(filename) <= 0:\n",
    "                    comm_time = communication_latency_list[\"full\"] * 5\n",
    "                else:\n",
    "                    comm_time = communication_latency_list[\"bitfit\"] * 5\n",
    "                print(comm_time)\n",
    "                time_stamp = time_stamp + train_time + infer_time + comm_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "    \n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        # print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "\n",
    "        if this_max_acc >= full_set_acc[dataset] * acc_threshold_list[dataset]:\n",
    "            idx = [df[0].to_list().index(x) for x in df[0] if x > full_set_acc[dataset] * acc_threshold_list[dataset]][0]\n",
    "            runtime_list[dataset].append(runtime[idx])\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = min(len(df.index),30)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        plt.plot(runtime[:len(y_mean)],np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4)\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"{dataset}-11.30-time2accuracy.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [908954.0, 167834.0, 12336.0, 42174.5],\n",
       " 'mnli': [59212.0, 114823.0, 1240.0, 33115.0],\n",
       " 'yahoo': [764188.0, 123663.0, 22259.0, 16678.0],\n",
       " 'yelp-full': [280450.0, 70146.0, 19654.0, 35934.0]}"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "runtime_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "c=0\n",
    "for dataset in datasets:\n",
    "    fig = plt.figure()\n",
    "    plt.title(f\"{dataset}\")\n",
    "    plt.xlabel(\"1-Acc\")\n",
    "    plt.ylabel(\"Runtime\")\n",
    "    plt.scatter(1- np.array(acc_list[dataset]), np.array(runtime_list[dataset]),s=150,color=colors[:len(acc_list[dataset])])\n",
    "    for idx in range(len(acc_list[dataset])):\n",
    "        plt.text(1-acc_list[dataset][idx], runtime_list[dataset][idx], labels[idx], fontsize=12)\n",
    "    plt.savefig(os.path.join(output_fig_path, f\"sactter-{dataset}.pdf\"))\n",
    "    c=c+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [908954.0, 167834.0, 12336.0, 42174.5],\n",
       " 'mnli': [59212.0, 114823.0, 1240.0, 33115.0],\n",
       " 'yahoo': [764188.0, 123663.0, 22259.0, 16678.0],\n",
       " 'yelp-full': [280450.0, 70146.0, 19654.0, 35934.0]}"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "runtime_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "151 30\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "100 30\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/bitfit+filter_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_0.1.log\n",
      "81 30\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/bitfit+filter+curriculum_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.1.log\n",
      "84 30\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "156 30\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "107 30\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/bitfit+filter_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_0.2.log\n",
      "105 30\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/bitfit+filter+curriculum_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.2.log\n",
      "107 30\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "44 30\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "34 30\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/bitfit+filter_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_0.1.log\n",
      "28 27\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/bitfit+filter+curriculum_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.1.log\n",
      "29 28\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "2000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "52 30\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "40 30\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/bitfit+filter_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_0.5.log\n",
      "32 30\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "2.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/baseline&ablation-11.30/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/bitfit+filter+curriculum_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.5.log\n",
      "34 30\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY4AAAEWCAYAAABxMXBSAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAABBCklEQVR4nO3deXxU5b348c93shMISxa2SBJ2EIpAsG714lJFcanVq3hrC9pqbdVe17qBBO11Qdur150rgv5s3RBxF60XrAsqm4qyCwHZk0BYQvY8vz+emWTWZCbJLGG+79drXsw8c+acL5kz53ue5TxHjDEopZRSwXJEOwCllFIdiyYOpZRSIdHEoZRSKiSaOJRSSoVEE4dSSqmQaOJQSikVEk0cSkWAiBSJyAvO5/1E5JCIJEQ7LqVaIzHaASgVb4wxW4HO0Y5DqdbSGodSSqmQaOJQqhkiUiwit4jItyJSISKzRaSniLwnIgdF5J8i0l1E8kXEiMhkEdkqIqUicmeAdbqW1Rq/6pA0cSjVsguBnwODgXOB94A7gGzsb+hPbsueBAwBTgPuEpFhkQ1VqfDTxKFUyx41xuw2xmwHPgG+NMasNMZUAa8Do92WnWGMqTTGfAN8A4yKQrxKhZUmDqVattvteaWf1+4d3bvcnh9GO8HVEUgTh1JKqZBo4lBKKRUSTRxKKaVCInojJ6WUUqHQGodSSqmQaOJQSikVEk0cSimlQqKJQymlVEg63Fw5WVlZJj8/P9phKKVUh7J8+fJSY0x2e6yrwyWO/Px8li1bFu0wlFKqQxGRLe21Lm2qUkopFRJNHEoppUKiiUMppVRINHEopZQKiSYOpZRSIdHEoZRSKiRxnTgqKzexdu3lrFt3JdXVO6IdjlJKdQgd7jqO9mKM4fvvL+bQoeWATSLHHPNRlKNSSqnYF7c1jtraPY1JA6C8/P8wpj6KESmlVMcQt4mjsnKzT1lt7d4oRKKUUh1L3CaOqqoffMq2br03CpEopVTHEseJw3falm3bHo58IEop1cHEbeKor6+IdghKKdUhhTVxiMgEEVknIhtF5DY/7/cTkUUislJEvhWRs8MZjztjavyWr1t3NTU1JZEKQymlOpywJQ4RSQAeB84ChgOXishwr8WmAq8YY0YDk4AnwhWPt4aGWr/lO3c+zcaNN0QqDKWU6nDCWeM4FthojNlk7On9S8D5XssYIMP5vCsQsavwAtU4APbs+TvGmEiFopRSHUo4E0df4Ee319ucZe6KgMtEZBvwLnBdGOPx0NAQOHGAvc5DKaWUr2h3jl8KzDXG5AJnA/9PRHxiEpGrRGSZiCwrKWmf/gdj/DdVuVRUfN8u21FKqSNNOBPHduAot9e5zjJ3vwVeATDGLAFSgSzvFRljZhljCo0xhdnZ7XLL3GabqgD27/+0XbajlFJHmnAmjqXAIBEpEJFkbOf3m17LbAVOAxCRYdjEEZEhTS01VZWXL45EGEop1eGELXEYY+qAa4GFwBrs6KnvReRuETnPudhNwJUi8g3wIjDFRKhXuqWmqv37P6e+vioSoSilVIcS1tlxjTHvYju93cvucnu+GjgxnDEE0lKN46ijbqahoYqEhNQIRaSUUh1DHE+rHjhxDBkyh969p0QuGKWU6kCiPaoqapprqnI4UiIYiVJKdSxxmziaa6pyOJIjGIlSSnUscZs4mmuqEtEah1JKBRK3iSPQXFWgTVVKKdWcuE0czdU4tKlKKaUCi9vE0VwfhzZVKaVUYHGbOKA+4DvaVKWUUoHFbeIwpiHge9pUpZRSgcVt4rC3AvFPm6qUUiqwuE0czdc4NHEopVQgcZs4mqtxaOJQSqnA4jhxBK5x2FnglVJK+RO3iaO52du1xqGUUoHFbeJorsaho6qUUiqwOE4czY2qSohgHEop1bHEbeJoblSVUkqpwOI2cTRX41BKKRVY3CYOrXEopVTrxG3iCFTj6Nnz1xGOQymlOpY4Thy+NY60tEHk5U2LQixKKdVxJEY7gGjxvo7jhBNKSEzsisORFKWIlFKqY9Aah1NiYhdNGkopFYQ4ThzefRxx/KdQSqkQxO3R0pg6rxIJeR019TXUNwS+IZRSSh2J4jJxVFX96FMmEtqf4pXvXyFzZiZd7uvCy9+93F6hKaVUzIvLxFFcXOSnNPgahzGGq966ikM1h6isq+TmD29udtJEpZQ6ksRl4igtfd2nTCT4xFFeVc7+6v2Nr7cd2EZdg3fTl1JKHZniMnH49m+EZtehXT5l2Q9mM33R9DatVymlOoI4TRxt69DeXbHbp2x/9X7u/tfdLN2+tE3rVkqpWKeJoxX81Thc7vi/O9q0bqWUinVxmTggfIlj58GdbVq3UkrFurhMHOHo43DZW7m3TetWSqlYF5eJo600cSil4pkmjlZoLnFU11dHMBKllIo8TRyt0FziUEqpI50mjlZoKXHo/FVKqSNZWBOHiEwQkXUislFEbvPz/n+LyNfOx3oRKQ9nPO2hvqGeksMlzS7T0vtKKdWRhe1GTiKSADwO/BzYBiwVkTeNMatdyxhjbnBb/jpgdLjiaS8lh0toaOF+5TsP7qRX514RikgppSIrnDWOY4GNxphNxpga4CXg/GaWvxR4MYzxtIuSipZrE9oHopQ6koUzcfQF3Ocv3+Ys8yEieUAB8H8B3r9KRJaJyLKSkug2Ax2qOdTiMjsP6UWASqkjV6x0jk8C5pkAc4EYY2YZYwqNMYXZ2dkRDs1TRW1Fi8vsOLgjApEopVR0hDNxbAeOcnud6yzzZxIdoJkKgqtxrNy1MgKRKKVUdIQzcSwFBolIgYgkY5PDm94LichQoDuwJIyxtJuKmpZrHJ9s+URv7KSUOmKFLXEYOyHUtcBCYA3wijHmexG5W0TOc1t0EvCS6SBH2mCaqkoOl7Bh74YIRKOUUpEXtuG4AMaYd4F3vcru8npdFM4Y2lswTVUAn279lMGZg8McjVJKRV6sdI5HTEOQt3hdX7aeWz64hSeWPuFx3UYwTVVgE4dSSh2JwlrjiEVr1lza4jKHag4xfu74xmG1eyv3MvXkqUBwTVUAm8s3tz5IpZSKYXFX4ygpmdfiMrOWz/K4FuPRrx5tfB5sU9Weij2hB6eUUh1A3NU4grFg7QKP1+5JINgax56KPRhjeHLZk3y69VPyuuZx+ejLtd9DKdXhaeLw48vtXwZ8L9gaR9nhMv6+6u9c8+41jWV/XfJXlvx2CWP7jG1zjEopFS1x11TVkgPVB6ipr/Eoy0jJaHwebOe4wfDq6lc9ymobapn79dw2x6iUUtGkNQ4vn//4uU+ZQxzc8P4NrC5dzQc/fBD0ujbv8+0gX/jDQuoa6kh06J9eKdUx6dHLy6Z9m3zKyqvKefjLh0NeV3F5sU/Zhr0b6HxvZ4ZkDWHBJQso6F7QiiiVUip6tKnKy+Haw+22roM1B/2WV9dX8+3ub8lJz2m3bSmlVKRo4vBSWVsZke3kd8snPTk9IttSSqn2pInDS2VdZBLH0dlHR2Q7SinV3jRxeIlUjWN49vCIbEcppdqbJg4vbalxdEnuEvSyWuNQSnVUmji8tCVxHNX1qJYXctIah1Kqo4q7xGHvKRVYW5qq+nbxe0t1v4ZlD2v1dpRSKpriLnFA8/eLakuN4+jsoynoFtx1GZ2TO7d6O0opFU2aOLy0pcaRlpTGB79u+cry/xj5H63ehlJKRVvcJQ7jdlMmb9/t+Y6PNn/U6nUnJyQzsMdAfjf6d37f75LchVE9R1H0b0Wt3oZSSkVbHE454r/G8fqa1/n3V/+9TWtOSUgB/DdD9e7cmx037WjT+pVSKha0WOMQkXNF5AiqmfhPHFe9fRX1pr5Na05OsB3v/hJHp6RObVq3UkrFimASwiXABhGZKSJDwx1QOBkTuH+j9HBpm9efkhi4xqGJQyl1pGgxcRhjLgNGAz8Ac0VkiYhcJSLBX+0WM5rvGG+r5pqq0pLSwrptpZSKlKCaoIwxB4B5wEtAb+ACYIWIXBfG2MIgvIkjKSEJwO/khVrjUEodKYLp4zhPRF4HFgNJwLHGmLOAUcBN4Q2vfTU3oqo9OJxdQdpUpZQ6kgUzqupC4L+NMf9yLzTGHBaR34YnrHAJb43DRROHUupIFkxTVRHwleuFiKSJSD6AMab1Fz1Ehf/EkZl5frtuRROHUupIFkzieBVwb+Opd5Z1OP6aqtLSBtK//73tuh2/iSNRE4dS6sgQTFNVojGmxvXCGFMjLc0UGLM8axwiKRx77HpEpF3WLtj1pCdp57hS6sgVTI2jRETOc70QkfOBtl/0EBXeiSOh3ZKGO22qUkodyYJJHFcDd4jIVhH5EbgV+H14wwoP36aq1ieNx856zKdMrxxXSsWDFpuqjDE/AMeJSGfn60NhjypsvGscrUscx+Uex+RjJvP5ts/5x6p/ADYxnDP4nMbn3lITU1u1LaWUijVBTXIoIhOBo4FU18HWGHN3GOMKE+9RVaFNwXXHSXdw/XHXk9kpE4c4+K9T/4uSihJ2HtpJ0b8VNV74l+BIaKd4lVIq9rSYOETkKaATcArwDHARbsNzO5JATVUNQV4YmJGSQXZ6duPr/G75Qd1/A8BE6BoSpZQKt2BOuU8wxvwG2GeMmQEcDwwOb1jh4r+pqra+NqhP+5tKJFj1DW2beVcppWJFMImjyvnvYRHpA9Ri56vqgPw3VdU11AX1aX/DbIMVbK1GKaViXTB9HG+JSDfgQWAF9uj7v+EMKlwCNVXVNgRX42jLyKjcjNxWf1YppWJJszUO5w2cPjLGlBtjXgPygKHGmLsiEl27i1xT1X+d+l+NzzPTMrlo+EVBf1YppWJZszUOY0yDiDyOvR8HxphqoDrYlYvIBOARIAF4xhhzv59lLsbOh2WAb4wx/xF09CHz31QVbI0jlKaqW0+8la4pXdlcvpk/FP6h8SZPSinV0QXTVPWRiFwIzDfN3ULPi4gkAI8DPwe2AUtF5E1jzGq3ZQYBtwMnGmP2iUhOaOGHJmBTVRhqHAmOBK459pqgl1dKqY4imM7x32MnNawWkQMiclBEDgTxuWOBjcaYTc65rl4CvKehvRJ43BizD8AYsyeE2FshQFNVBPo4lFLqSBHMrWO7GGMcxphkY0yG83VGEOvuC/zo9nqbs8zdYGCwiHwmIl84m7Z8OG9Vu0xElpWUlASx6UACNFUFW+Now6gqpZQ6UgRzAeDJ/sq9b+zUhu0PAsYDucC/RGSkMabca1uzgFkAhYWFrb6Srq2jqtpyHYdSSh0pgunjuMXteSq2CWo5cGoLn9sOHOX2OtdZ5m4b8KUxphbYLCLrsYlkaRBxtULwo6qePudpfv+251yO2lSllFLBNVWd6/b4OTAC2BfEupcCg0SkwHn/jknAm17LLMDWNhCRLGzT1abgww+Vd2XFf41jXJ9xjRMWutPEoZRSoc7yZ20DhrW0kDGmDrgWWAisAV4xxnwvIne73d9jIVAmIquBRcAtxpiyVsQUFN+mKgcvrnqR42cf71GalJBEgvhOVOiQ1vy5lFLqyBJMH8ejNJ2qO4BjsFeQt8gY8y7wrlfZXW7PDXCj8xF2xtT7vP7ju3/0WS7JkUROeg7DsoaxpnQNAD/v//NIhKiUUjEvmD6OZW7P64AXjTGfhSmesCov/8jjdU3NNsqrfJdLSkhCRJh38Tzu+OgOUhNTeeD0ByIUpVJKxbZgEsc8oMo4T9dFJEFEOhljDoc3tPa3fv3VQS2X5EgCYHj2cBZMWhDGiJRSquMJptH+IyDN7XUa8M/whBMbkhKSoh2CUkrFrGASR6r77WKdz4/o4UWuGodSSilfwSSOChEZ43ohImOByvCFFH1a41BKqcCC6eO4HnhVRHZgL3zoBVwSzqCiTWscSikVWIuJwxizVESGAkOcReucV3ofsTRxKKVUYC02VYnINUC6MeY7Y8x3QGcR8b344QiiTVVKKRVYMH0cV7pPOuicAv3KsEUUA7TGoZRSgQWTOBLENRsgjTdoSg5fSNGnNQ6llAosmM7x94GXReRp5+vfA++FL6Tw8J2nKrBERzB/FqWUik/BHCFvBa4CXJddf4sdWdWheM9T1RxtqlJKqcCCmVa9AfgSKMbei+NU7Gy3HUzwNQ5tqlJKqcAC1jhEZDBwqfNRCrwMYIw5JTKhtS+tcSilVPtorqlqLfAJcI4xZiOAiNwQkajCIJQ+Dq1xKKVUYM01Vf0S2AksEpH/FZHTcN0yr0PSGodSSrWHgInDGLPAGDMJGIq9O9/1QI6IPCkiZ0QovnajNQ6llGofwXSOVxhj/mGMORfIBVZiR1p1KNrHoZRS7SOkm2gbY/YZY2YZY04LV0DhozUOpZRqDyEljo7MX41j3UH/y2qNQymlAoubxOGvxvF/e/wvqTUOpZQKLG4Sh78aR6AhYlrjUEqpwOIocfjWOCRA5tAah1JKBSbGmIhtbMWKFWcmJiZON8b0opVJq6ysLK93794hf86YWqqrd3iUHayDw3W+y+ak55CWlNaa8JRSKqKSkpLIyckhIyOj2eVEZLkxprA9thmxaWBXrFhxZkpKymP5+fk1aWlp+xwOR6sy1urVq/OGDRsW8ufq6vZTWVnjUVZSDXtrfJcd2GMgGanNfwlKKRVtxhgqKyvZvn07QIvJo71ErKkqMTFxen5+fk16enpla5NGW9TU7Ax6WQnUhqWUUjFEROjUqRN9+/Zlz54Ao33CIGKJwxjTKy0trSpS2/NWX3/Ip6w6wDWB0pFnVlFKxZ20tDRqa2sjtr1Ido47olHTaE5FoMShNQ6lVAcS6WNW3IyqCoXWOJRSKjBNHH5ojUMppQLTxOFHOGocxcXFiAhvv/12SJ9bvHgxIsJ3333X7jHFuylTplBY2PzoRBHhsccea3w9a9YsFixY4LNcRUUFkyZNIjMzExFh7ty5FBUVkZWV1bjM+vXrKSoqory8vM2xNzQ0cM0119CzZ09EhKKiIubOnYuIcOiQ7c/zt8/NnDmTxYsXt3n7Kr5FbDhuRxKOGkfv3r1ZsmQJQ4cODelzY8aMYcmSJQwYMKDdY1ItW7JkCQUFBY2vZ82axYgRI/jFL37hsdyTTz7JW2+9xfPPP0/fvn0ZMGAA1dXVnHvuuY3LrF+/nhkzZjBlyhS6devWprjmz5/PE088wezZsxk+fDi5ubmkpKSwZMkSOnXqFPBzM2fO5Nprr2X8+PFt2r6Kb5o4/GjvGkdVVRWpqakcd9xxIX82IyOjVZ9T7SPYv/3atWsZMmQIF154oUd5bm5uq7YrIixatCjgAX7t2rV0796dK664wqM8Ozu7VdtrjdraWhwOBwkJCRHbpooN2lTlh6H5wV+vvPIKI0eOJCUlhaOOOoo777yTujp7CbqrueCrr75i/PjxpKWl8eCDD/ptNqiuruYPf/gD3bp1IzMzk1tuuYWHH37Yo8bjr6lKRHjkkUe44447yM7OJicnh2uuuYbq6up2/kvEhwULFjB06FBSU1M56aSTWL16deN77k1V48ePZ/ny5Tz33HOISGOTVH5+PrNnz2blypWN5YBHU9XixYsbax8FBQWICPn5+a2Kd/z48UybNo19+/Y1bq+4uNinqcpbfn4+ZWVlzJgxo/FzrmarhoYG7r//fgYOHEhKSgqDBw/mueee89nuRRddxKxZsxgwYACpqans2LHDz5bUkS56NQ6Rsa352PBWbq6Ln7JCYNn2pT7lzTVVffDBB1xyySX85je/4cEHH+Tbb79l2rRplJWV8dRTTzUud+mll/LHP/6R6dOnB2yW+POf/8zcuXO59957GTZsGHPmzOGll14K6v/z17/+lVNPPZUXXniBb7/9lttvv528vDz+/Oc/B/X59hQrYwlaM3vOli1buPHGG7nnnntIS0tj+vTpnHnmmWzYsIHU1FSPZZ944gkuvPBC+vfvz7Rp0wAYMGAAo0aNYurUqWzatIk5c+b43c6YMWN46KGHuPnmm5k/fz69e/cmJSUl9ICdcfztb39j3rx5vP/++4BtCm3J66+/zimnnMJFF13E7373OwCGD7e/qOuuu47nnnuOu+66izFjxvDhhx9yxRVXkJmZyTnnnNO4js8++4wffviBBx54gE6dOtG1a9dW/R9Ux6ZNVV7SEtNITkgO+P5dd93F+PHjG8/GJkyYAMDtt9/O1KlTG5f705/+xH/+5382vi4uLvZYT1lZGbNmzeLuu+/mhhtuAODMM89kxIgRQcWZn5/P3LlzGz/32WefMX/+/Kgkjo6stLSUN954gxNOOAGAsWPHMmDAAObOncvVV1/tsezw4cNJT08nOzvbowkrOzub7Oxsdu/eHbBpKyMjgyFDhgAwevRon9qGq8bqrr6+3qM8ISEBEWns00hMTAypGXP06NEkJiaSm5vr8bmNGzfy5JNPMmfOHCZPngzA6aefzs6dO5kxY4ZH4igvL+frr7+mZ8+eQW9XHXm0qcpNkiOJgT0GBny/vr6eFStW8O///u8e5ZdccgkNDQ0sWbKksWzixInNbmvVqlVUVVVx3nnnNZaJiEdnanPOOMPztu/Dhw9n27ZtQX1WNcnJyWlMGgB5eXmMHTuWr776KmIxFBcXk5SU5PEAe/B2L/v444/Dsv2PPvoIh8PBBRdcQF1dXePjtNNO4+uvv6a+vulK2bFjx2rSUOGtcYjIBOARIOGTTz7pCpSGc3ttld8tn5TEwM0HpaWl1NbW+vxwXK/37t3b2PzQ0o9r165dgG9nZrCdm97NX8nJyVRVRW1Glw4rJyfHb9nOncHPbdZWffr0YelSzybTcePG8dRTTzF2bFOLrqvG0t5KS0upr68P2Oy0c+fOxk5+TRoKwpg4RCQBeBz4ObCtqqrqUEVFRWp6ero9uhmzfPfu3ZmHDx9OLygo2BrselevXj3W1S4bioMHl/mUed86tqVhuFlZWSQlJflMJrZ7924AevToQUVFRVDr6tWrFwAlJSX06NGjsbykpKTZz8WiCM7M3+78TQy3Z88ejj766IjFkJyc7Pd6kiFDhrR4nUl76NGjB4mJiXz22Wc4HL6NEO7JVS+OVRDepqpjgY3GmE3GmJrU1NSKffv2dQvj9tqspWG4CQkJjB07lldffdWj/JVXXsHhcHD88ccHva2RI0eSmprKG2+80VhmjOGtt94KLWjVJnv27OHzzz9vfL1161ZWrFjBscce63f5ttTskpNt31k0a4b+4j/11FOpr69n//79FBYW+jxccSvlEs6mqr7Aj64XCQkJdbW1tT574P79+7utWrWqc0pKSlW/fv1+TE1N9ZnicdeuXVmlpaXZYIcNtofKABMctmTGjBmceeaZXH755UyaNIlVq1Yxbdo0rrzyypDG7GdmZnLllVcyffp0kpKSGkdVHThwQM/qIigrK4vLLruMv/zlL42jqnJycpgyZYrf5YcOHcrChQtZuHAhmZmZFBQUkJmZGdS2XE1NTz/9NJMmTaJTp06MHDmyvf4rQRk6dCjvvPMOEyZMoHPnzgwZMoQhQ4Zw9dVXM2nSJP785z9TWFhIVVUV33//PevXr+eZZ56JaIwq9kW1c7xHjx7lP/nJT1aNHDlydUZGxoHNmzcX+FuuV69epSNGjFgzYsSINYmJ7ZPrSvxc8hDMAfuMM87gpZdeYtmyZZx77rk8/PDD3HTTTR7TUgRr5syZTJkyhaKiIi699FJ69uzJb3/7W/83YzEGamo6drtQDMrLy+Ohhx6iqKiISZMm0aVLFxYuXOgzFNdl6tSpDBs2jIsvvphx48aFVEN0bWv+/PmceOKJQQ+EaE8PPvgg6enpTJw4kXHjxrF8+XIAHn/8caZNm8bzzz/P2WefzZQpU3jnnXc4+eSTIx6jin1hu3WsiBwPFBljzgT49NNP9+Xn51fk5ubu8re8MYaVK1ceM2bMmK+bW29r+zgOHPwaoWlo4w+HoM7rvz4saxjpyekhr7s9nX766dTW1nqOoKmthU2b4OBBSEmBoUMhSe+LrpRqsmbNGpq7O2pHuXXsUmCQiBQA2z/88MP07t27b3dfoLq6OiklJaUWoKysrFtKSkoYG39bTpCRbiJatGgRX375JWPGjKG2tpaXX36Zjz76yLMPpaEBfvgBXFcDV1fDtm1Q4LdyppRSYRe2xGGMqRORa4GFQEJqampFenp61datW/ukp6dXZGZm7t+1a1fOgQMHuomISUhIqCsoKCgOVzw+8fkpi/R9ODp37syCBQu47777qKqqYtCgQcydO5eLLrrIGaSBzZubkobL3r1w1FHQTs12SikVirAeeYwx7wLvAnzzzTfFAP369Wuc3CYvL287sN3vh9s/mhaXiHTiGDduHF988UXgBbZvh337fMuNgbIy0DH1SqkoiNsrx/3WOGJpNNOePbDLb3eQVVKiHeUq/lRWwsaNsHYttMN9TaKuvh4OH7b9mB1I/LZ1xPIxd/9+2Op1TWRSEtTVNSWLqirbhNXF3/SNSh2BDhyw/X2uKVA2boQ+faB379iZaTMUhw/Dhg1NSSMxETp1grS0pn9TU8HPRZnRFkeJwzTzyoqJGkdFhf1xuHM4YOBAWwNxb7oqKdHEEc8qKmx/V3o6dO/eMQ+ewSopsSdT3rXsHTtsLaSgICYPsAHV1dnE517TqKuzyfHAgaYyEZs8vBNKlEdVxlHiaFmk+zh8VFfbncn7Isf+/e3BITvbM3Hs22d3vNbsRDU1UFpqf4idOtn16xXCHUd5ud1XXLp3h/x8ONJuqmSM7etrrtl23z67Pw8Y0DH2Ydegl5qa4JatrLQPl6QkGDUqfPEFIS4SR0NDLeJWxzAmBmsc/s5AAPr1A9eEhl262LMP15QRxtiDfxD3YvDZ1tq1vjtuUpJNIK5Hp046cisWuZps3O3bZw8uAwbYM9IjQX29PcD668tISGhqsgJb+1qzxtbM06N7LVaLdu2yzdGt1cytgSMlLo4KxngeIGsCzFoStRpHQ4O9wM/9rALsqCn32VtFICvLXsfhUloKvXqF1kyxY4f/s53aWvsjdf+hpqTYH2KXLpCZ2bGaA1qrocE2i+zdC50722aQWLngsqLCnmD4GxhRVWUPnnl59rvqyGpq7P/z8GHPcofDfh+dOtn+Afd5t2prYd06+3737pGNN1gHDtgalLv0dBg82P6fKyvt/9lVy/D3O42BE4M4SRyemSLQNFVRSRzG2IOUe7sm2FqGv7mvsrLsjuc6cFRX288Geye2w4ftiK1gVVfbx9699nODB8fOQTQcjLFJ3JU8DxywrwcNin7SrKy0B8vm5mtraLBn6RUVdv+JdsytcfiwTRr+asTuNYphw+x343727rpgtm/f0E+owq2mxsbrLjHRNkUnJNiEkJYGbrNlU1fnmUgOH46JGlUH3Ktaw/OHFnAUawv72JQpU1qc5tr9HtUAs2bNYsGCBT7LVVRUMGnSJDJ79EAKCpj71lsUzZpF1umn2x2jf3/Wb9hAUVER5e41gMREzx0LbMdhMIyBLVs8y5KS7Fl1MD+wykrbxHWE3Nvc5/s0BoqLPWpcMm4cj82e3XiW2OL3mZnZeC9y93uOA6xfv973+wxWdTWsX28PJNjJPq954AF6nnUWMm4cRbNmMfett5Bx4zjkPDkoXrTI5z73M2fObLzPeEwqL/ffjJqWZqfacT9oJiTYROLveqbt220C9Uqy+fn53HzjjXZEYmmprb1v3Ghralu3ejZ/hSA/P5+bb7458AKuVgXvOz0WFNhafSCJiZCRYf+P+fkwfHhM1KbipMbhuTM0BEgc7VHjWLJkCQVu04HMmjWLESNG8Itf/MJjuSefeIK33nyT54uK6JudzYDcXKprajj3tNPsj8HhYP369cyYMYMpU6Z43rgpO9teAOhSXm5/aC11DJaV2TNRd3l5tnbT0GCr/RUVTQ/vpjOwB7B162zNI8BEgB2SMfYg4v53BZY8+ywFffrA7t3QqVPg7/PJJ3nrrbd4/vnn6du3LwMGDKC6utpjIsOA32dLamps0nDr/5q/aBFPzJvH7NmzGT5sGLmdOpFSUsKSZ5+lk+t7cX3Xbs09M2fO5Nprr2X8+PHBbz8SjLE12h9/9H2va9ems3JvInYWhdRU31FXe/fa/bVbN7tvV1Xx+n33kdmli01O3lz7fDhql9u3+84A0bt38C0FMSYuEodPjaOmMzRUgsMzobRH53hQ94BuaGDtsmUM6dePC089tak8MZHcYCYwTE+3Z2DuB/bSUjumPZC6Os++EbA/KNcBzOGw7cadOtnEBE0XJ+3c6dmUVlNjf3iDB8dER1272LXLJgcvx7lPe75lS8BmorVr1zJkyBAuvPBCj/JQptp3JyIsWrSI8SedZJunvGp5a0tK6N69O1dccUVTYUUF2Tk5vmfrrlFJ7TzTQG1tLQ6HgwSvA3pxcTEFBQVs3rzZ597qjbM8V1XZ/df9X39n+zk5NjG09NvMzobUVCq//5409wEdzpOgyqoq0lJTGT1oUPPrOXjQ1gz692+/5LFvn+++lZHR/O81xkUtccgMGdvyUuG39Eq3W3YaY3feFkYSLViwgNtuu43i4mIKCwuZNWsWrhl7RYRHH3208axu+fLlLF++nOeeew6AOc88Q9Fdd7Flh515RcaNs5tetoyil1/msf/9X0pLS1m8eHHj2aqrBpOXl0dxcbH9EWVne14kWFLS/IVQ27d7VpNdZ2rNSUiwneLp6bba7z4UuK7O1jwGDWLxsti4lmT8+NZd1blg7lxuKyqieOdOCocNY9YddzB88GDo1w/JzOTRW27h2osvZvyVV7J85UqWr1zZ9H3OmUNRURFbnE2ArpMPYwxFRUU89thjLX+fgdTX26ThVfMbf+21fPzllx7b27x5M4sXL+byyy/n4IoVdPY+CG/bRn5hIWVlZcyYMYMZM2YAdqLN8ePH09DQwMyZM3nmmWf48ccfycvL484772Ty5MlN2x0/nqysLM444wweeOABiouLKS4u5qhA+5Ex9sRj//6m5FBV1Zh8//f11/mfl19mw48/0rVzZ352zDHMnjaNrp07M/73vyerd2/muTWzLV68mFNOOYVVq1YxYsSIxgT1wgsvsHDhQt58800Kx4zhmVtvpWDCBF64+24WfvEFb/7rXxQOG8Y/n3iC/PPO46JTT+Wh669vXO+/Vqxg+qxZLF29mgSHg9FDhvDfRUWMPuccimbMaPwO3bn/zv1x/a3mvfCCbf4EFi9fzilXX82qefMYcd55FG/ZQkFBAS+++CILFy7ktddeIyMjg/vvv5/LLruMmTNn8vDDD1NbW8sVV1zBfffd5/cOjdEQJzWOIK1aZZt7hg4NuMiWLVu48cYbueeeexpv/HPmmWeyYcMGn3s4PPHEE1x44YX079+fadOmQXU1A4BRM2cy9ckn2bR9O3Puusue2Qwa5NHWOWbMGB566CFuvvlm5s+fT+/evRvvZw7Yfo5t25rOgGtr7Q/UXxNIRYVvP0jv3s23rbpzOOwZ2JYttmbjUl9vm1A6sC3Fxdx4553cc/XVpKWkMH3WLM7805/YsHo1qV59SU/ceisX3nor/fPymHbffSDCgAEDGDVqFFOnTmXTpk3MmTPH73Za/D792b7dtymja1eeeOYZ/vbww8ybN4/3338fgN7uQ7IHDrRnzjt2eHz09Qce4JSrr+aic87hd9dcA4mJjSc81113Hc899xx33XUXY8aM4cMPP+SKK64gMzOTc845p3Edn332GT/88AMPPPAAnTp18n+fcleT2oYNPk1/Ln+ZPZu7nn6aP150EQ/+6U8crqrinc8+49Dhw3TNyGi6ajoIN998M7/85S959dVXbe2nXz9b/sgj/PKUU3j1/vtJcD/gijSuf/GKFfz8mms4Zdw4nisqIj01lc+++YbtGzcy2t8Fh6EwxvNKd5ejjvJoVbj11lv51a9+xWuvvcazzz7L5MmTWblyJVu2bOHZZ59l+fLlTJ06ldGjRzNp0qTWx9OONHG4q6mxj7q6gLWO0tJS3njjDU444QQAxo4dy4ABA5g7dy5XX321x7LDhw8nPT2d7OxsjnONAKmvJ3vIELK7dWP33r0cV1hok4bXjyQjI6PxjnGjR4/2rfK7OsndD+R79vgmDteoLXcpKXbESShEbH9IQoJntbud7sgYFTU1lJaV8cYzz3CC84KqsUcfzYDzz2fuK680fZ+dOwMwvH9/0tPSyO7cmePy8hqbGrKzs8nOzmb37t0Bmypb+j7r3GuDzoNV/aFDHuUJ3bohAwYw3OEgNzeXxMRE/9sTsbF5bWP0kCEkJiSQ26ULx3XubPeBzp3ZuHEjTz75JHPmzGmsYZx++uns3LmTGTNmeCSO8vJyvv76a3q6NXsZY6h3nbiUlVG/bp2N//Bh6txuSua6CVv5wYPcO2cO1196KX+74YbG9395+um2htu3b0jXDx133HE8/vjjja9dtbjjxo3j8fvvtwfp1FT7SE62zV/Oe8rfftlljBo1ioWLFiHr10N1NROcv21KSmwCbi3XaChvXs27p556Kvfeey8AP/3pT5k3bx5vvvkma9euJSEhgQkTJvDGG2/w+uuvx0ziiI16T6xp5uKcnJycxqQBtrlh7NixfPXVV4HXV1Vlz768zzwcDjuksLWdzK6+CJcDB3xHPJWW+naI9+vXuvZbETvEswO3zTY6eBAOHiSnR4/GpIEIeSed5Pt9du/uOwRyx452m2SvuLiYpKSkpodzkMPp11xD0vHHNz4+3r49tO/NddD2V7Nx9Xl99x0fLViAw+HgggsuoK6urvFx2mmn8fXXX1Pvtt+OHTu2KWk4m6I+fuUVklJSSMrJIWnYMAY6Bw4MvOACj/iLnTWgJd9/T2V1NZf/+tf27HvQIBg5EkaPts9D7DebOHGi//ILL7QXRPbrZ5OF6+/hbN6rqKjgyy+/ZPLkyUhKiv+h5ocOte7kqLbWt6/JeQLi7bTTTmt8npGRQXZ2Nv/2b//m0Xc0cOBAtntf/xFFUatxmOlmeWs+15o7AFZX76SmpumPvndvL0pKcqHPMv8f2L8/4AVUOe4X5LmV7dy503dhV0eg92gKaDoDasuV2a6ru90vkiopabr+o67O92Kjbt3aNpLDdTabkNA4AmZ8Z7d+or59Pacz8SchwR6M9+0LPPwxLc3+PzIy2n8svus6AWPIcR/amJ8PXbv6fp8i9gC0erXnejZvblvid+rTpw9Lly5tGohQXc24yZN56vbbGTt0qD3w5+UxxHmWHLLcXHuA9reP1tRQumkT9fX1/pudgJ07d5Lbty8YQ88ePew+Vl3d2Hcxtlcvljr7fAB2lpZy3k038eZf/0rvrCx7wOzcmT5jx0JGBmVr1gDQu7DQXpfURj0DdPoHKnfZt28fxpimZj5X8li3zrM/sKHB1ub9/PZ91NXZ0VxVVZ77RWpqwFq+9wi75ORkv2VV7hc7RlmcNFV5TXBoWjgQ7d9vD3p+Dlh7/Fw8t2fPHo72/lHX1fkftw32hxzg7CNk2dme12a4Rlc5HL4d4g5Hyx3iwerZ067P+7qQ5s6KEhPt57Kz7fPcXDvaZ88e37M618VunTvb/0/nzu0zyqWqyvbLOBPWHleHf79+jScLfr/P5GTbz+Ouvt62YTfTJxaMZBEKs7LsdzdgQGP5kLw8Co85xq6/LXMwORz2756VZZ977dc9MjJITEjgs9mzcbguQGtoaGy6zSkpsc2Thw4hiYk+33mX9HQK3U7mXDWLkT/7GfmjRvnEnulMFjt37vS4zsVdamoqNV5n7Pv83ZuGwKMhWxol2b17dxwOh+dJQlqarfU495HU5GRq6upsc6/DAVlZvnEYYx/l5fDNN2CM/Zyrr8fhgAED2LdhQ7PxdCRx0lTVTOKoTYOygVA6lAM4RwfV1/uvJWAPKp9//nnj661bt7JixQqOPfbYpoVcc0EdOEByYiJVrh+Aa5bbIPsXkp0/uGbPNHr08BzfXldnd+C2dogHIzvbHkxbqhEkJdmENXKkjcFVy3IljxEj7Lr8refQIfsjXrnSnvFv2WL/X4cPt9xx6Zogbu9em9A2bLDfi1sy3bN3L5/v2NF4Nun3+3TJyCA5Pb3p+wS7fu/kGYDP92mM/b98/71nX5VLQoI9A26vifsSEkhOTaXKdUGZ8+99amEh9Q0N7D90iML+/Sns1o3CHj0o7NWLwn79SK6vD66TOCHB/h0HDrSvs7P9xn788ceTlpbWODLNn9zcXNZ6XWvxwQcfBP9/DUJ6ejo//elPef755zHu/7/09MZrqXJzcjhYUcH2PXvs6Kh9+5riqKuzTZbffWebpqqqGv9OuT17sta1X+TlQVpau8cfTXFR4zhwqIZUt/23MXE0JEDpEDD2z/ADAxjFNzgwttbhZ8ryrKwsLrvsMv7yl780jqrKyclhypQpTQuVlTXOoTM0P5+FX3zBwqVLyRw5koL6eoKdRcjVmfr0008zadIkOnXqxEj36wrA/lgzMz2nEfF3Bp+aGp47BvboYRPiDz/4HlxcnfAtzXGVnGx/XD172h/i3r2+y7iGdro3y7muPXFNypiQ4DnXj9sPOZCsHj247Prr+cuhQ4G/TzdDR4xg4XvvsXDJEjK7dqWgTx/7ffrrBPXi8X3+4hd0Ki9nZN++gT+Qn9/uF1kOHTqUd95/nwkTJ9I5JYUhXbowJD+fq3/5SybdeSd//vWvKRw2jKqaGr7ftIn1W7fyzNSpza+0a1f7HXfrZr+T5oYYY5tmpk2bxp133klNTQ1nn3021dXVvPPOO0yfPp2+fftywQUXMHv2bG644QYmTpzIokWLGkeQtaf777+f008/nbPOOourrrqK9PR0lixZQmFhIef87GdMOPFE0lJSuOKee7jpV79i8/z5PPXmm/bDO3b4jFxzuWD8eGa/8QY3zJrFxIsvDlv80RIXNY7qas92dGOc/+3qLo1JA6CeRGpwZpgAHZ95eXk89NBDFBUVMWnSJLp06cLChQs9h+K6dVBPveIKhg0YwMW33ca4n/2Mt956K+i4XduaP38+J554osdVyB68O8kPHfKdHK61HeLB6NbN88w4NdVOpeCqSQS73dRUW4MZPjy4fpiGBvt/3b3bNgtu2GA7fPfutQfyls6SU1PJKyho+ft0M3XaNIYdfTQX33EH4yZP5q1PPrFvVFTYRFVcbJvfyst9minz8vJ4aOZM5r/6Kieedhrn/uEP/v8GzgQTjpmJH3zwQdLT05k4cSLjTjiB5aWlcPTRPH7//Uy74gqef+cdzr7+eqbMmME7n37KyaNHN31YpGk0X+/e9jv+yU9s047rBCJIt99+O08++ST//Oc/Of/88/n9739PeXk5XZwnaxMnTuTee+9l3rx5XHDBBWzZsoVHHnmkvf8cnHzyyXz44YccPnyYyy67jEsuuYSPP/7YXrjZtStZY8bw2gMPsG33bn5x88288N57/GP69OZXmpLCxIsv5t577mHee++FNf5oEdOWccoh+Oabb4pHjRrlpz4emtZ0ju8uWUOn1KaRRdu3D+DQoe7gqIUGz1EUw1hNOs6D7siRoTftbNvmee+A9HR7IAj3hTtr1wZsXqN7d4+287BpaLAHy6Sk9unQPnjQNuVUVLTv/FgitnbTt2/r43TNRNvS3EYOh+dQ0LIy/7cJdTjswdjVdxQNrubN6moba0qKjTslxT7idYr90tIWa1GI2N9ZVpZtqYjC5Ipr1qxh2LBhAd8XkeXGmOYn2wtSXOwJSYle06rXOM8mvZIGwBqG04195LOFxP37gxtJ4WKMbzNLKGfcbZGd7T9xtGeHeEscjva9kU6XLk3NhbW1thblPpeWv4EH3pKSmmYddX+09Ttx1arcb6bkT0ODbxObt27d7HfUnv1PreFq8lOesrLsCYK/ebQ6dbLv9+gRV4k1Lv6nZfv6QD0kJ1eRnFxNbW3zB7dyuvM13Tlm3w8khpI4Dh70HLvtcERuJsvu3e2O7X0w7dOnY9wVrSVJSbb5ytWE5RrqXFHRlFCMsQd09wQRzingu3WzTYA7dgSXxLwlJ3veqEvFLldNcPt2z9rFkTJXW4jiInHU1KZTeTD0L3jVwTxG19cHfztO75Ex3btH7laeDoftoHS/qjs1NbQaU0ci0tSE4j3NfCTl5NjanmviPvdJ+6qq/CcUETtooFevI+9Wr0ey7Gzf/sQ4FReJo7Wz3taTSG35fpIyg+iora/37VCP9F3Yeva0beh1dTaR5Od3zBv5dDTuScy9U98Y+124JxPXXRxj4C5uSrVWJBNHQ0NDgzgcjsj0xrtxOFrfUXWwtIYewRz/9+3zHAKbnOx3OG9YJSfbOXgOHrRV6CPpfhkdkYhtKktKivy+oOJKpAY5uUTsdFREdlVWVkblSOZowwiHgxWO4C5+8p4FNDMzOretTEqyTTeaNJSKG5WVlSRF8JbOEUscdXV1M4qLi5MrKirSGhoaInpETWhljSONSro1lLV8cVd1te8smpFuplJKxR1jDIcPH2b79u1+59ELl4hdxwGwYsWKMxMTE6cbY3rRyqRVVlaW53HvgSCUljVQcSj0zeXhnDKgpYkBy8s9Z9RNTrZj8pVSKsySkpLIyckhw20Ke3/a8zqOiCaO9lBYWGiWLQswq20A1914mMf+u/lRVYMHN92TKD2llnnV5zKBhbbgpz+FL77w/0Fj7Ifdx/M/8QT4uypYKaWiRC8ADFF6Ssvt/c57z/DDD5BxuIzsnyxsevOrrwJPq7xkiWfSSE6GSy5pY8RKKRW74mKspmlo/r953XVNzwcMgOyRvWDMGLcVGHjvPf8f9p7h87zzontdgVJKhVlcJI7mbuB16aUwbZqfN7zvKvbOO77LVFbCyy97lv3mNyHHp5RSHUlcJI7zzvMtu/baBg4ehH/8I8DFoG73WQZg4ULfyenefNOzUzw7GyZMaHO8SikVy+IicZx0EvzxOju7qiOxlplPbePRRx3N34SvsNCzT+PAAfj0U89lnn/e8/WvfhXeuZGUUioGxEXiEIHH/yeF4mLYsS2JW36f2/KHHA44+2zPsrffbnq+a5ethbibPLnNsSqlVKyLi8Th4rrJXNCa6+f4+98978UwciSMGtWm+JRSqiOIq8QRsjPO8Jxjf906O/TWGN/RVJMnR2eKEaWUirCwJg4RmSAi60Rko4jc1sxyF4qIEZF2uTil3WRkwMkne5a98w588w2sWtVUlpBg+zeUUioOhC1xiEgC8DhwFjAcuFREfO75KiJdgP8EvgxXLG3iPbrq7bd9axtnnmnvraCUUnEgnDWOY4GNxphNxpga4CXgfD/L3QM8AFSFMZbW8+7n+PhjeOEFzzK9dkMpFUfCmTj6Au436d3mLGskImOAo4wxfq6u81juKhFZJiLLSkpK2j/S5gweDIMGNb2urfW801/XrnC+v3yolFJHpqh1jouIA/gbcFNLyxpjZhljCo0xhdnRuHWjd63D3SWX6L0vlFJxJZyJYztwlNvrXGeZSxdgBLBYRIqB44A3Y66DHHz7OdzptRtKqTgTzsSxFBgkIgUikgxMAt50vWmM2W+MyTLG5Btj8oEvgPOMMaHNmR4JP/uZ/1t/DhwIxx8f+XiUUiqKwpY4jDF1wLXAQmAN8Iox5nsRuVtE/MweFcOSk+01Hd5+8xu9dkMpFXfCej8OY8y7wLteZXcFWHZ8OGNps4kT4bXXPMt+/evoxKKUUlGkV44H65xz8JgVccIEyM+PWjhKKRUtmjiClZ1tr98YM8bWPmbPjnZESikVFXFx69h2c/75es2GUiruaY1DKaVUSDRxKKWUCokmDqWUUiHRxKGUUiokmjiUUkqFRBOHUkqpkGjiUEopFRIxxkQ7hpCISAmwpZUfzwJKW1wqemI5vliODTS+tojl2CC244vl2MAzvjxjTLvcl6LDJY62EJFlxpjYm7bdKZbji+XYQONri1iODWI7vliODcIXnzZVKaWUCokmDqWUUiGJt8QxK9oBtCCW44vl2EDja4tYjg1iO75Yjg3CFF9c9XEopZRqu3ircSillGojTRxKKaVCEjeJQ0QmiMg6EdkoIreFcTvPisgeEfnOrayHiHwoIhuc/3Z3louI/I8zpm9FZIzbZyY7l98gIpPdyseKyCrnZ/5HJLSbnovIUSKySERWi8j3IvKfsRKjiKSKyFci8o0zthnO8gIR+dK5vpdFJNlZnuJ8vdH5fr7bum53lq8TkTPdytu0H4hIgoisFJG3YzC2Yuff/WsRWeYsi/r36vb5biIyT0TWisgaETk+VuITkSHOv5vrcUBEro+h+G4Q+5v4TkReFPtbid6+Z4w54h9AAvAD0B9IBr4BhodpWycDY4Dv3MpmArc5n98GPOB8fjbwHiDAccCXzvIewCbnv92dz7s73/vKuaw4P3tWiPH1BsY4n3cB1gPDYyFG5/Kdnc+TgC+d63kFmOQsfwr4g/P5H4GnnM8nAS87nw93fscpQIHzu09oj/0AuBH4B/C283UsxVYMZHmVRf17dYvlOeB3zufJQLdYis/reLELyIuF+IC+wGYgzW2fmxLNfS+qB/RIPYDjgYVur28Hbg/j9vLxTBzrgN7O572Bdc7nTwOXei8HXAo87Vb+tLOsN7DWrdxjuVbG+gbw81iLEegErAB+ir3yNdH7uwQWAsc7nyc6lxPv79e1XFv3AyAX+Ag4FXjbua2YiM35mWJ8E0dMfK9AV+zBT2IxPq+YzgA+i5X4sInjR2wySnTue2dGc9+Ll6Yq1x/eZZuzLFJ6GmN2Op/vAnq2EFdz5dv8lLeKswo7GntmHxMxim0K+hrYA3yIPRMqN8bU+VlfYwzO9/cDma2IOVgPA38GGpyvM2MoNgADfCAiy0XkKmdZTHyv2DPcEmCO2Ka+Z0QkPYbiczcJeNH5POrxGWO2Aw8BW4Gd2H1pOVHc9+IlccQMY1N61MdAi0hn4DXgemPMAff3ohmjMabeGHMM9uz+WGBoNOLwJiLnAHuMMcujHUszTjLGjAHOAq4RkZPd34zyvpeIbcJ90hgzGqjANv00ioXfhrOf4DzgVe/3ohWfs1/lfGzy7QOkAxMiHYe7eEkc24Gj3F7nOssiZbeI9AZw/runhbiaK8/1Ux4SEUnCJo2/G2Pmx2KMxphyYBG2Gt1NRBL9rK8xBuf7XYGyVsQcjBOB80SkGHgJ21z1SIzEBjSemWKM2QO8jk28sfK9bgO2GWO+dL6eh00ksRKfy1nACmPMbufrWIjvdGCzMabEGFMLzMfuj9Hb91rTBtjRHtiznU3YjO3q/Dk6jNvLx7OP40E8O9hmOp9PxLOD7StneQ9se3B352Mz0MP5nncH29khxibA88DDXuVRjxHIBro5n6cBnwDnYM/+3DsB/+h8fg2enYCvOJ8fjWcn4CZsB2C77AfAeJo6x2MiNuxZaBe3559jz0qj/r26xfgJMMT5vMgZW8zE51zHS8DlMfa7+CnwPbbfT7CDDK6L5r4X8YN4tB7YURDrsW3md4ZxOy9i2yFrsWdZv8W2L34EbAD+6bYjCfC4M6ZVQKHbeq4ANjof7jtyIfCd8zOP4dXZGER8J2Gr298CXzsfZ8dCjMBPgJXO2L4D7nKW93f+6DY6fywpzvJU5+uNzvf7u63rTuf21+E2eqU99gM8E0dMxOaM4xvn43vX52Phe3X7/DHAMuf3uwB7YI2l+NKxZ+Zd3cpiIj5gBrDW+fn/hz34R23f0ylHlFJKhSRe+jiUUkq1E00cSimlQqKJQymlVEg0cSillAqJJg6llFIh0cSh4pqI1DtnQ/1ORN4SkW5tWNcdXq8/b3OASsUgHY6r4pqIHDLGdHY+fw5Yb4z5r7auS6kjmdY4lGqyBOfkbiKyWEQKnc+znFONICJTRGS+iLzvvN/CTGf5/UCas/byd2fZIee/40XkYxF5Q0Q2icj9IvIrsfceWSUiA5zLZYvIayKy1Pk4MeJ/AaWCkNjyIkod+UQkATgNmB3E4sdgZxWuBtaJyKPGmNtE5FpjJ2j0ZxQwDNiLnd7hGWPMsWJvpHUdcD127qv/NsZ8KiL9sNNeD2v9/0qp8NDEoeJdmnMa977AGuxU7i35yBizH0BEVmNv+PNj8x9hqXFOzy0iPwAfOMtXAac4n58ODHe7MVyGiHQ2xhwK8v+iVERoU5WKd5XOWkIedv6ha5zldTT9PlK9PlPt9rye4E7A3D/T4Pa6we3zDuA4Y8wxzkdfTRoqFmniUAowxhwG/gTc5JyKuhgY63z7oiBXU+ucsr61PsA2WwEgIse0YV1KhY0mDqWcjDGumXkvxd5x7Q8ishLICnIVs4BvXZ3jrfAnoFBEvnU2gV3dyvUoFVY6HFcppVRItMahlFIqJJo4lFJKhUQTh1JKqZBo4lBKKRUSTRxKKaVCoolDKaVUSDRxKKWUCsn/B9fpFuj0f5vRAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  take acc of threshold as the final acc\n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "\n",
    "acc_threshold = 0.8\n",
    "for dataset in filenames_list:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Runtime\")\n",
    "    plt.ylabel(\"Accuracy\")\n",
    "    for filename in filenames:\n",
    "        log_path = os.path.join(log_root_path,filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                train_samples = list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]\n",
    "                infer_samples = list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]\n",
    "\n",
    "                if filenames.index(filename) <= 0:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample\n",
    "                    train_time = np.max(train_samples) * train_latency_list[\"tx2+full\"] if len(train_samples) > 0 else 0\n",
    "                    infer_time = np.max(infer_samples) * infer_latency_list[\"tx2+full\"] if len(infer_samples) > 0 else 0\n",
    "                else:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample\n",
    "                    train_time = np.max(train_samples) * train_latency_list[\"tx2+bitfit\"] if len(train_samples) > 0 else 0\n",
    "                    infer_time = np.max(infer_samples) * infer_latency_list[\"tx2+bitfit\"] if len(infer_samples) > 0 else 0\n",
    "                \n",
    "                if filenames.index(filename) <= 0:\n",
    "                    comm_time = communication_latency_list[\"full\"]\n",
    "                else:\n",
    "                    comm_time = communication_latency_list[\"bitfit\"]\n",
    "                print(comm_time)\n",
    "                time_stamp = time_stamp + train_time + infer_time + comm_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "    \n",
    "        this_max_acc = np.max(df[0])\n",
    "        \n",
    "        print(log_path)\n",
    "        # print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        if this_max_acc >= full_set_acc[dataset] * acc_threshold:\n",
    "            idx = [df[0].to_list().index(x) for x in df[0] if x > full_set_acc[dataset] * acc_threshold][0]\n",
    "            runtime_list[dataset].append(runtime[idx]/60)\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = min(len(df.index),30)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        plt.plot(runtime[:len(y_mean)],np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4)\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"{dataset}-11.30-time2accuracy.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [205.3, 71.16666666666667, 52.15, 8.933333333333334],\n",
       " 'mnli': [21.983333333333334],\n",
       " 'yahoo': [155.2, 41.0, 29.366666666666667, 11.9],\n",
       " 'yelp-full': [235.03333333333333, 30.566666666666666]}"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "runtime_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-ablation-bar.py <==
import matplotlib.pyplot as plt
import numpy as np
import sys
import matplotlib as mpl

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

# convergence runtime for each dataset, tx2, unit: min
conver_runtime_tx2 = {'agnews': np.array([43634.0, 3151.0, 2603.0, 751.0]) / 3600, 'mnli': np.array([87798.0, 4265.0, 3355.0, 1307.2]) / 3600, 'yahoo': np.array([10128.0, 1260.0, 362.0, 221.0]) / 3600, 'yelp-full': np.array([23308.0, 374.0, 211.5, 74.0]) / 3600}

# convergence runtime for each dataset, rpi
conver_runtime_rpi = {'agnews': [6074310.0, 5020810.0, 182520.0, 624217.5],
 'mnli': [188180.0, 3420330.0, 17900.0, 485385.0],
 'yahoo': [5442820.0, 3700610.0, 330805.0, 246250.0],
 'yelp-full': [1406750.0, 2094520.0, 293550.0, 535230.0]}

# 0.8 relative acc of full-set training, tx2
runtime_tx2 = {'agnews': [60520.0, 41720.0, 12336.0, 2191.0],
 'mnli': [5047.0],
 'yahoo': [46034.0, 24024.0, 8494.0, 2678.0],
 'yelp-full': [139952.0, 8058.0]}

# 0.8 relative acc of full-set training, rpi
runtime_rpi = {'agnews': [347800.0, 624820.0, 182520.0, 31885.0],
 'mnli': [72905.0],
 'yahoo': [270510.0, 359800.0, 126150.0, 39190.0],
 'yelp-full': [2094520.0, 119610.0]}

runtime_hybrid = {'agnews+TX2': [60520.0, 41720.0, 12336.0, 2191.0],
 'yahoo+TX2': [46034.0, 24024.0, 8494.0, 2678.0],
 'agnews+RPI': [347800.0, 624820.0, 182520.0, 31885.0],
 'yahoo+RPI': [270510.0, 359800.0, 126150.0, 39190.0]}

def plot_fps_stream_number(type):
    """
        plotting max stream numbers (online) or fps (offline) for each video
        type: 
            - online: plotting [libx264 (SoC-CPU), mediacodec(SoC-HW), libx264 (CPU), nvenc (GPU)]
            - offline: plotting [libx264 (SoC-CPU), libx264 (CPU), nvenc (GPU)]
    """
    label_font_conf = {
        # "weight": "bold",
        "size": "14"
    }
    bar_confs = {
        "color": ["white", "white", "silver", "grey"],
        "linewidth": 1,
        "hatch": ["", "//", "", "//"],
        "edgecolor": "black",
    }

    figure_mosaic = """
    AAAA.BBBB.CCCC.DDDD
    """
    fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(9, 2), dpi=100)
    bar_width = 0.03

    x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4, 0.1+bar_width*6]
    data = conver_runtime_tx2

    xlabels = ['agnews', 'mnli', 'yahoo', 'yelp-full']
    xlabels_fig = ["AGNEWS", "MNLI", "YAHOO", "YELP-F"]
    ax = [axes["A"], axes["B"], axes["C"], axes["D"]]

    for i in range(len(axes)):
        ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)
        ax[i].set_xticks([])
        dataset = xlabels[i]  # video name
        fps = data[dataset]
        ax[i].bar(x, fps, width=bar_width, **bar_confs)

        ax[i].grid(axis="y", alpha=0.3)
        ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)

    ax[0].set_yscale('log')
    ax[1].set_yscale('log')
    ax[2].set_yscale('log')
    ax[3].set_yscale('log')
    ax[0].set_ylabel("Elapsed Training \nTime (hrs)", **label_font_conf)
    # https://matplotlib.org/stable/api/container_api.html#module-matplotlib.container
    bars = ax[0].containers[0].get_children()
    labels = ["FedFSL", "DC", "DC+RF", "Ours (DC+RF+CP)"]
    ax[0].legend(bars, labels, ncol=4, loc="lower left", bbox_to_anchor=(0.0, 1),frameon=False,fontsize=15,columnspacing = 1.0,handletextpad=0.3)

    plt.subplots_adjust(wspace=2.5)
    # plt.show()
    plt.savefig('../../figs/ablation/all/agnews-yahoo.pdf', bbox_inches="tight")


if __name__ == '__main__':
    plot_fps_stream_number("offline")


==> figs/script/plot-ablation-filter-comparison.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#!/usr/bin/env Python\n",
    "# coding=utf-8\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "datasets = {\"agnews\": 1 , \"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0} # \n",
    "all_client_num_in_total_list = {\"agnews\": 100, \"yahoo\": 1000, \"yelp-full\": 1000, \"mnli\": 1000}\n",
    "alphas = {\"agnews\": 1, \"yahoo\": 0, \"yelp-full\": 0, \"mnli\": 0}\n",
    "gammas = {\"agnews\": 0.001, \"yahoo\": 0.001, \"yelp-full\": 0.001, \"mnli\": 100}\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}\n",
    "fig_path = \"/Users/cdq/Desktop/opensource/FedPrompt/figs/ablation/filter\"\n",
    "\n",
    "filenames = [\n",
    "    \"stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\",\n",
    "    \"stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\",\n",
    "    \"stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\",\n",
    "    \"stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\",\n",
    "    \"stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\",\n",
    "    \"stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\",\n",
    "    \"stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\",\n",
    "    \"random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\",\n",
    "    \"random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\",\n",
    "    \"random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\",\n",
    "    \"random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\",\n",
    "    \"random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\",\n",
    "    \"random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\"\n",
    "]\n",
    "\n",
    "labels = [\"filter 0.1\", \"filter 0.01\", \"filter 0.2\", \"filter 0.5\", \"filter 0.05\", \"filter 1\", \"no filter\", \"random filter 0.1\", \"random filter 0.001\", \"random filter 0.2\", \"random filter 0.5\", \"random filter 0.05\", \"random filter 1\"]\n",
    "\n",
    "seed = 42\n",
    "\n",
    "#"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "colors=['r','g','b','y','m','k', 'c','r','g','b','y', 'm','k']# 'm','k'\n",
    "linestyle=['-','-','-','-','-','-','-','--','--','--','--','--','--']\n",
    "linewidths = [0,0,0,0,0,0,0,1.5,1.5,1.5,1.5,1.5,1.5]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.8896052631578948, round is 23\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "max accuracy is 0.8855263157894737, round is 46\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.8830263157894737, round is 8\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.8873684210526316, round is 10\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 3\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "max accuracy is 0.8809210526315789, round is 18\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.8822368421052632, round is 10\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 5\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.8572368421052632, round is 9\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 6\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.8747368421052631, round is 11\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 7\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "max accuracy is 0.8851315789473684, round is 27\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 8\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.8759210526315789, round is 11\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 9\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.8830263157894737, round is 24\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 10\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "max accuracy is 0.8725, round is 18\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 11\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.8789473684210526, round is 10\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 12\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.6713194090677534, round is 64\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "max accuracy is 0.6905756495160469, round is 104\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.7308201732042792, round is 53\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.7239938869077942, round is 34\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 3\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "max accuracy is 0.590728476821192, round is 63\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.5397860417727968, round is 13\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 5\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.7797249108507387, round is 69\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 6\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.7282730514518594, round is 76\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 7\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "max accuracy is 0.5230769230769231, round is 19\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 8\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.7145185939887927, round is 27\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 9\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.43107488537952116, round is 5\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 10\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "max accuracy is 0.7316352521650535, round is 86\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 11\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.6220071319409067, round is 38\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 12\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.6578, round is 17\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "max accuracy is 0.6488833333333334, round is 19\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.65815, round is 12\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.6526, round is 10\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 3\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "max accuracy is 0.6605333333333333, round is 19\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.6430333333333333, round is 7\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 5\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.6616833333333333, round is 14\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 6\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.6488666666666667, round is 22\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 7\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "max accuracy is 0.6724, round is 31\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 8\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.6515, round is 22\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 9\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.6593333333333333, round is 14\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 10\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "max accuracy is 0.66835, round is 32\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 11\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.64945, round is 9\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 12\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.59498, round is 11\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "max accuracy is 0.58536, round is 50\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.61142, round is 19\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.60974, round is 14\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 3\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "max accuracy is 0.59538, round is 38\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.57784, round is 14\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 5\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.51584, round is 18\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 6\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.60974, round is 27\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 7\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "max accuracy is 0.58922, round is 44\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 8\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.60372, round is 35\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 9\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.60274, round is 28\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 10\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "max accuracy is 0.5986, round is 22\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 11\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.51436, round is 6\n",
      "['filter 0.1', 'filter 0.01', 'filter 0.2', 'filter 0.5', 'filter 0.05', 'filter 1', 'no filter', 'random filter 0.1', 'random filter 0.001', 'random filter 0.2', 'random filter 0.5', 'random filter 0.05', 'random filter 1'] 12\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXQAAAEICAYAAABPgw/pAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAEAAElEQVR4nOydd5gb9fX1P6Netvdq77p3r7vpYHrvLYQOAYKpIQHiEHqAQIAQOoTQQzG92TSDAdu49+5db+9dXZqZ94+vZiTtatdrY8jvxTp+/GgljUajkebMnXPvPVdSVZUEEkgggQT+/4fhf70BCSSQQAIJ7B0kCD2BBBJI4FeCBKEnkEACCfxKkCD0BBJIIIFfCRKEnkACCSTwK0GC0BNIIIEEfiVIEHoCCewGJEm6Q5KkV8N/D5IkySVJkvF/vV0JJABg+l9vQAIJ/P8KVVWrgKT/9XYkkICGRISeQAIJJPArQYLQE9gnIEnSTkmS/ihJ0lpJktySJP1bkqRcSZI+kySpW5KkLyVJSpckqUSSJFWSpAslSaqSJKlFkqQ5faxTWzZxpZvA/wkkCD2BfQmnA0cCI4ATgc+APwPZiGPh2qhlDwRGAocDf5UkafQvu6kJJLD7SBB6AvsS/qWqaqOqqrXAd8CPqqquUlXVB7wHTIpa9k5VVb2qqq4B1gAT/wfbm0ACu4UEoSewL6Ex6m9vnPvRCc6GqL89JJKfCfx/gAShJ5BAAgn8SpAg9AQSSCCBXwkShJ5AAgkk8CuBlBhwkUACCSTw60AiQk8ggQQS+JUgQegJJJBAAr8SJAg9gQQSSOBXggShJ5BAAgn8SvA/86DIyspSS0pK/ldvn0ACCSTw/yVWrFjRoqpqdrzn/meEXlJSwvLly/9Xb59AAgkk8P8lJEmq7Ou5hOSSQAIJJPArQYLQE0gggQR+JUgQegIJJJDArwQJQk8ggQQS+JUgQegJJJBAAr8SJAg9gQQSSOBXggShJ5BAAgn8SpAYbptAAr8gWgIB3m5uJtts5siMDFJNiUMwgb2HxK8pgQT2Mt5pbqbK5+OG4mL9sSqfjz+Xl/N2czOBsGW1SZLYPyWFozMyOCo9nVEOBzaDAZMhceGcwJ4hQegJJABscrt5rbGRNW43ToOBVJOJC/LyOCA1tdeybzU18Z+GBmalpfHb3FzyrVb9ubUuF7/ZuJGgqnJ8ZiYjHA4ALt+yhe87O/ldQQG/y8+nMxTi07Y2PmtrY05FBXMqKvR1mCSJJZMnMyU5+ef/4An8qvA/G3AxdepUNdH6n8D/Gl+1t3NreTnLursxAGOdTnyKQmMggEuWuaOkhD8PHoxRkmgNBpm9bRtvNDWRazbTGAxiBH6Tm8s/hw3DbjAwfeVKGgMBOkMhLszL45mRI1nW1cX0lSu5f8gQbh40qNc2NAYCfN3eTq3fj1dR8CoK1xQWxpwoEkhAgyRJK1RVnRrvuQFF6JIkHQP8EzACz6uqen+P5wcDLwDZQBvwW1VVa37SViewT0JRVea3tfFNRwffd3aSZDQyZ/BgDk5L+8nr7gqF+E9DAxKQbjLxXksL77W0UGqz8cjQoZyTk0NemES7QiGu2rqVv+7cyauNjXgVhRq/H6MkcXdJCbcMGsQOn4/n6ur4Z20tCzo6mJGczDq3m4/Hj+fDlhZeamjgrtJS7quqIs1k4qqCgrjblWuxcG5u7k/+fAkksMsIXZIkI7AVOBKoAZYB56qqujFqmbeBj1VVfUmSpFnAxaqqnt/fehMR+q8LqqryeXs7G91umoJBhthsXJafjyRJA15HZyjEhZs28UFrK2ZJYmpyMhU+Hw2BAEekp3NDURFHZ2Rg3I11aljrcnHGhg1s83r1x5wGA38ePJgbi4qwGY1xP9PLjY283NBAodXKULud07KyGJ+UFLPc8q4ufrtpE1u8Xq7Iz+fpkSPZ6vEwaulSTsvK4p2WFv46eDB3lpbu9nYnkEBP9BehD4TQ9wPuUFX16PD9WwFUVb0vapkNwDGqqlZL4gjuVFU1pb/1Jgj9l0dXKMSt5eVckJfHjJTeX49Pltnm9aIi6lnHOJ0YepCnoqo8WVvLM/X1vDZ6NBPC5PZmUxPnbBTneAOgADcVF/P3IUMGROob3W5OWb+eCp+Pvw8ZwpUFBdiNRjyyzNN1dfy9qorGYJAiq5XD09JoD4VoCQYZZLMxLTmZEXY7XkXBLcvMSk9nkM2mr/utpiYu2ryZNJOJ/44Zw1iHg/ZQiEyzmQyzeU93Zww8sswHLS2ckpWFPXxyOG39et5racFpMFC5335k7qX3SmDfxk+VXAqB6qj7NcCMHsusAU5DyDKnAsmSJGWqqtq6B9ubwG7ix64unq+vZ1pyMsdlZFAURWbRuK+qiifr6ni+vp7Hhg/nd/n5tAaDfN3RwXstLXzS2kq3LOvLX56fz7MjR+r3y71eLtm8mW87OzECF27ezNLJk/ErCjft2EFZUhJfTZxImsnE7G3beKi6GgNw/y5I3SfLHLN2LQFF4euJEzkoSl5xGI3cWFzM7MJCPmpt5bm6Oj5vbyc7TMY/dHbyRlNTzPqmJSezZPJkDJJEg9/PJZs3U5aUxLtjx+qSSpbFsvs7uh84jMZesskfi4t5r6WFqwoLE2SewC+CvVXlchPwuCRJFwELgVpA7rmQJEm/A34HMChOcigBcZn/SWsrU5OTdfLpD1+3t3PSunUEVJXn6+sBOC8nh/+MGoU5qvyt2ufj0ZoaTs3KwqsoXLl1Kw9UVVHh8wGQbTZzTk4Os9LSsBgMfNjSwvP19VxdWMjEpCTagkEOWrUKlyzz75EjSTeZOG3DBv5eXY1blqnx+3ljzBg94n18+HBU4O/V1bzf0sJ+KSnMSElhnNPJWKczJjJ+sq6Oar+fr3qQeTQsBgOnZ2dzenZvX//GQIAKr5cko5FvOzuZvW0b/21q4rzcXO6srMSvqrw8atSA9ufexH6pqXxbVsa0RLVKAr8QBkLotUBx1P2i8GM6VFWtQ0ToSJKUBJyuqmpHzxWpqvos8CwIyWXPNvnXjdcaGzl/82ZMksRpWVn8sbiYqXHkEYBPWls5ff16hjscfDFhAm2hEC81NPD36mpcssybY8diDZP6X3fuRFFVHhk2jCKrlQeqqvi+s5NL8/M5LC2N6cnJMfXPs9LS+Ki1lT/t2MH8iRP5/datNAeD/Dh5MpPCBHV2djZ37tyJBFyQmxtT4meQJJ4YPpzxTifz29r4tK2Nlxob9ecvDVeAuGWZv1VWckR6OrPS0/don+VaLOSGI+4xTif/qa/nlvJyRjscPFdXx+8LCxkWLh/8pbE3krkJJDBQDERDNyGSoocjiHwZ8BtVVTdELZMFtKmqqkiSdC8gq6r61/7Wuy9r6CFFwSBJvfTpgKIweulSkoxGDk9P58WGBryKwg+TJjE5KspTVZV/1tToMsf8iRNjLumfqK1l9rZtHJWezu8LC7FKEsetW8cfiot5cOjQAW/nI9XV3LhjB1fk5/NMfT33lpby58GD9eebAwHGLFuGX1HYOn16vxGwqqpU+/1scLv5pLWVJ+rquDA3l0E2G3dXVrJ08mSm9XHi2l0s7OjgkNWrSTOZkFWVHTNmkL2XJZYEEvhf4Sdp6KqqhiRJmg3MR5QtvqCq6gZJku4Clquq+iFwKHCfJEkqQnK5eq9t/a8MXaEQ01eswK+q/L6ggEvz83X54YX6esp9Pj4dP55jMzO5ZdAgpq5Ywanr17N8yhSyLRbcssxVW7fySmMjp2Rl8dKoUaT0aB+/urAQiyRx9bZtfN7eDogyvT/vpsz1+8JCHgsnQGempPCn4uKY57MtFr4pK8Mry7uUMyRJYpDNxiCbjWMzM8mxWLh9504ATs/K2mtkDiIqPi0ri3dbWri3tDRB5gnsM0g0Fv2CUFWV32zaxNtNTcxISWFRVxcOg4E/DRrENYWFjFu2jKF2OwvLyvQk4orubg5ctYoZyclMSk7mxYYGOkIh7iopYc7gwb2i/Gh0h0Js9HhY73Yz2uFg/zhdj7vCRy0t/HHHDj4aP57he1m2uGvnTh6tqWHRpEmMcjr36rrr/H7+XV/PTcXFetVJAgn8GvCTyhZ/LuyLhP5CfT2XbtmiSxdrXS7uqazk7eZmnAYDbkVhYVlZr8TgKw0NXLB5M+awrn5dURH77QE5/1+ErKp7VFf+a0QwGKSmpgZfOFGdwL4Nm81GUVER5h4VUj+5UzSBn45tHg+zt21jVlqa3v49ISmJt8aOZWFHBzft2MFQuz1ulcf5eXmU2mwMdzj05N+vBQkyj6Cmpobk5GRKSkp2qyErgV8fVFWltbWVmpoaSnejIS1B6L8QPmhpwaso/GfUqF4kdnBaGkunTOn39QcmqiV+9fD5fAkyTwAQOafMzEyam5t363UJn85fCE3BIDaDgeKE4VIC/SBB5glo2JPfQoLQdwFVVansR9Os9/vZ7HbHPLbF4+HVhoaYx5oCAXLM5sQBm0ACCfxsSBD6LvBBSwulS5awxuWK+/zFmzdz0vr1MY89WlPDhZs3I0clnJuCQXJ+Zfp3Ar8+PPbYY4wePZrzzjuPDz/8kPvvF8aqd9xxBw899BAAL774InV1dT/pfVRV5dprr2XYsGFMmDCBlStXxl1uzpw5FBcXk9TDEC2B+Eho6LvAZ21tqMC7zc1M7PGjag4E+LK9HRXwK4relbnd60VBROWap3VjIEB+gtAT+D+OJ598ki+//JKioiIATjrppF7LvPjii4wbN46CPuyA4yEUCmGK6pf47LPP2LZtG9u2bePHH3/kqquu4scff+z1uhNPPJHZs2czfPjwPfg0+x4SEfou8HVHBwAftfb2GXuvpQUZ4Sy4M0qW2RG2aG0IBPTHEhF6Av/XceWVV1JeXs6xxx7LI488wosvvsjs2bNjlpk7dy7Lly/nvPPOo6ysDK/Xy4oVKzjkkEOYMmUKRx99NPVhT6FDDz2U66+/nqlTp/LPf/4zZj0ffPABF1xwAZIkMXPmTDo6OvTXRWPmzJnk5+f/fB/6V4ZEhN4Pqnw+tnu9lNhsrHK5qPH5YpwM32pqwiJJBFSVbR4PIx0OAoqia+71gQCTEJeXmoaewM+LV1+FceOgrOx/vSU/EddfD6tX7911lpXBo4/2+fTTTz/NvHnzWLBgAVlZWbz44ovIXhnPFg9av8oZZ5zB448/zkMPPcTUqVMJBoNcc801fPDBB2RnZ/Pmm28yZ84cXnjhBQACgQDx+k1qa2spjuo8Lioqora29mclb1VVUbwKRscv02imqiqhthCmdBOS4ZfJnSUi9H6wIByd3xeuA/04KkpvCgRY0NHBxXl5gJBZQETqSniZ+nCE3iXLBFQ1EaH/zPj0Uzj/fLjvvl0vm8CuIXtl5G7xXw3Gb0DcsmUL69ev58gjj6SsrIx77rmHmprIsLKzzz77l9rcXSLYEsSz0UOoM/SLvF+oNYSvwkegKbDrhfcSEhF6P1jQ3k6W2cxZOTnMqajgo9ZWriwsBITcoiD8Tt5oatIJfXvURJx6vx8Q5A/86pqC/i+hpQUuuUT8vWnT/3Zb9gr6iaR1KArU10NeHvwM9gZqUEUyishSCSjxl1FVxo4dy+LFi+M+7+zD0qGwsJDq6siYhZqaGgrDx9bPBcUnPoPij/9ZdgeqqhJoCGCwGDBnmgm5QoRaQ1iLrXo0LnuEg7jq/+W68RMReh9QVZWvOzo4LC0NgyRxYmYmX7W34w4PgHirqYmRdjvjnU6G2e06kWv6uUmS9Ai9MXzbU3JRVYWurt6JoIHC769Hlvdem7jLtYbKyvv4X9lBDAQtH7ZQ/pfymMdUFX73O2hvh2OPhS1bIPTLBGG/DEIh8aGiy2dVFdxuQejl5eJ+NGQZ+qjMUlWVQFMAJdQ/sZlSTJgyTBjsBojan8nJyXR3dwMwcuRImpubdUIPBoNs2LCh17pkr0ywLajfP+mkk3j55ZdRVZUlS5aQmppKfn4+7o1uPNs8OhnGrMPd+7HdgRpUkSwSlpyfFlipqoq/2k+gNkCoW+wYxa0QbA4S6ojsKLlbbK9k+uVKlROEHoVNbjc3bN9OdyjEDq+Xar+fWeEOzROzsvCrKh+1tPBifT3fdHRwVk4OkiTFEPr28KCFEXa7nhRtCoofck/JpbX1I1aunElX17I92t7lyydRVXX/rhccAFRVYfPmi6mo+DNud+8Dcs/Xu3fWI3vFwaH4FaruraJjYYf+3Msvw3vvwb33wllnQSAAFRV7533/T6CtDbq7BXlraGiAHTuguBg6O6GyUpA4QDAoLlM2bwa/H1+1j0BD5LI/VNeFv8qPvKEi8pooBNuDBNuDqKqKJEk4RjswpUUu5i+66CKuvPJKysrKkGWZuXPncvPNNzNx4kTKyspYtGhRr3WqIRV/rR8lKE4ixx13HEOGDGHYsGFcfvnlPPHEE+L9LBIzT5iJZ5MHf52fm66/iaKiIjweD4OGDuL222/f492o+BQMNoPQ0vu44uiJQGMAX7U4kSohBX+DH/d6N8GmIOZcM7bBIqdmzjEjmSRC7RFCtw+34xjrwFr4yzUTJiSXKPy3qYlHa2r4obOTU7OyADgsPHThoNRUUoxGzg1fz49yOLg8nMAZZrczt7mZoKKw3etlqM1GltmsR+hNfUToGpF3dy8lJWXabm2rLHsJBhtxu9fu4aeNRVPTm7hcqwBobn6LpKRxA3pdoCWAGlKx5vX+0brdMHw4PPggnHfenm9b96puKu+pZMwbY8g8IRNzjpnKeytJOziN6mq49lo4+GC48UZY/Oc6xuJk48ZUfvFKt1AI6upgb0/jCkt3KFEk5PWCwQC5uYLAGxrEJcqQIZCSAnY7+Hyobg/BJnGYG1ONGFU/wXof4CAQTEVq9mDKi3jtV+yo0Anroosu4uKLLwZEHbqG008/ndNPP12/X1ZWxsKFC3tt9jfffAOAqqhIJgnVL5KEllwLkiTxxBNPABByhfBu9SJ3yziGOVi9YTX+Kj+BugC3X3g7f3/o74TaQ/gr/diGxR+vOBCYs81IRgl/rZ9gS5CkCUn9JiuDLUH81X7MeeK4VYMqgZoAxiQj5kKzSHaGGwUlScKUbiLYGkSVhVRlsETiZe3k+HMjEaFHYYfXS7LRyFqXiz9XVFBgsTDCbgfECLTbS0q4KC+Pb8vK2DhtGsXhipdhdjsyUBmuihlmt5NvtUYIPRyhZ/UgdJdrNQDd3ZGmCkUJUVPzGKFQd7/bGgq1AeD17oj7/IYNMHQoROWnYvDBB/Dss9p7Bqio+AtO50TS0g6lqemtAcsui7IXsTh/MbIMf/+70LI1fPONCCr7kFcHjIYXG2j9uBXZJWO0Gym+qZj2z9vp/LGLyy4TQeZ//gPBBj/BB7dyITtjdPTNj9Sz8cJfQFg/5RQ44QSdeJWQQsXtFXjLvf2/DsSH6Gufh4lASctElcPLeL2CtAGKimD0aNTkZDz1RoKtIQgn8pUuP6iACv5qP3JFHTIOLDkGFCzInf6Ytwo0BVCDKpZCi05Aqqri2ebBXx+7bF9QFRU1JLZTdsm417lBAYPDQLA12Gt5xauI58MEaDAZsA+xYx8u/htMQqeWrBKBusAeS4KWbAvmDDOmFBOEiJGAYrZfVgl1hPBV+jAmG7EWiGDFaDfiHO/EMcqBOaN317cp3QQKhLpCBJoCBFuDKCEF11oXweb477W3kSD0KGz3epmRksJnEyaQZDRyQmZmzJd2Y3Ex/xk1ioPT0mIeHxY+sLZ4vVT4fAyz28mzWKj3+1FVlcZAgEyTKWbGJ4DbvQZAj4wB2tu/YPv266ire7rfbQ0GRcWNz1fOqlUqjz0WG8B98IGQVpcsiX1dIADXXSe454orYOlSqKt7Fp+vnCFD7iM7+2y83i243et6vWdHh5Bym5pEUBitaS5ZAjffDI8/Hll+/nxx25f84a/zo8pqhKTiQAkoNL3eRNZJWZjTxQmx4MoCTBkmvruiks8/F1cAQ4ZA4+uNoMAEqZPN68TOcK1xUfuHrTS93Ijs+2kabL947jkYPRrWrYPXXweg5Z0WKu+qZMNZYQnL6+1T12bIELFj40AtLISpU/F3WnGvdxNo8qN6fRFCB3A6UfJLkV0qvp0+Eb3b7UgBN7YhNiwFFgyGIAGvDSQVc4EdgxREjjrXKCGFQEMAY6oRU1Lk4l2SJNSQGrc6RPbIveQLX7kP12oX7g1u/WRmsAlSVjyKLp/p7+tTwACStQdBppr07ZAMEtZ8K4pHidGpBwolJN5XVVWMyUYMdgPBxmDck4Ovwod3uxeD3YB9mD0mijdY+6ZMY7IRY6oRySARqA8Q6giJpLISOVZUWe31+fcmEoQeBS26Piw9neqZM3l02LABvU4j9K/b2wmqKkPtdvItFvyqSkcoFLepKBhsw++vwWhMxu1ej6KIaL6j41sAmppe7/c9g0ERocuyi2uvDXLddbAqcl7ghx/E7bZtkcf8fjjsMHjsMZg9G3Jy4JZbvFRW3k1a2qFkZBxDdvZpgIHm5rd7veesWTBqlLjKT02F9a916M9pJdNvR71sV4S+uHgx35q+peX9lvgLAG2ftRFsCWI8Pk9PdJqSTQTOHsxHG5I4fJbKFVeIx5NGWUnLqsSiyrSvFP46NW+2YAwftN4tu4iUFy2CcHv7bsHlgqvDQ7omTYLbboNAQK+mcK1w4fq2GkpK4B//6P36UAiqquJWqqiyinudm0BzAHOKgsEC/qoAPnJQbfbY1YSJzphiFERVVIShIBdzhhlrgRWrtQsVI+YsMwaTAaNVQQ6ZdFILNgZBJq7ma0o2obgV/eSrhBS85V48Gz14d8TuV2uJFVOmCcksgQq2EhuSUcKUIcg51BpLyIpXaNu7kiRMmSYkW0TKCHWGBlyxEuoI4dngQfUL6cOSa0HxKshdglxlr0ygOYCqqJiyTFiLrdiH2/Uqn4FAkiQcwx1IFgk1qGJMMSJJEganAcUttjPYHMSzwfOzBRcJQg+jPRikLRRiaFhGSTObBzzpJtdiIcloZF6bINlhYUIH0S0ar6moq2sNK1cexvvvv0AoJOuJyM7ObwEJl2s1bvfGPt8zFIrUxD/8sFjuu+/EfUUR3ASxhL5okfj/+OPwr3/BHXeA0fgOwWATgwffJn7olhzS0g7rJbvU1IgTxoUXwgMPiGBzab2DkjtLOMh7kE7oGzeK/xUVsHWrkHN37uytJgQaA2gF+/6ayKW8qqp0LurUk2cNLzVgyDIz4dJ0pk4VJ6oPPoDjXiimolTi1ed9aBc+GT88yviWy1lzqoOvqpNRFKj5oAUJcbnr3hBrohYDVYUDDoA//hGly717pW0LFohLlmOOwXPNfeIDP/MMeRfkcUDbARitISqPeRVGjoQnnhA7LxpVVeLW1lsfDu5sQw2oGKQQpp2bsGd4sOQYCZGGt9kaU6kS6ghhTDLiGOEQ5JiaSsBn0SNCSVFwpHRjHSTex5BiAYwoXkGwBpsBc645buONMcUIavh7C0N2yRiTjShuJaYqxWAyYC+14xjhIGliEqZUQeQGswHrIKuQJqKgeBVRSbMLaIRpsIvEZrA5iL92gDKQTwUpchVgyjAhWSRdCgnUBfBX+1EVFXOaGUuuBYN5z+hRS4yaUsK5C6cRxaeIK6DGgIjkbT9Pc1OC0MPQyg2H2e27WLI3tEqXjR6Pvg6N0OsDgV4R+uuvw5Qpk/jDH77m4YfPYNu2ybhcK5FlN93dy8nLuxAw0NT03z7fs6urk/PO2868eRcwaNBGSkoihL5xo5BHIJbQN4bPD6ecIm4vuwzOPPN5mpqG4nQeqi+Xk3MWXu9WuruXEgg04vFs58svxY/0hhvgj38UUfr35XZK/lqC0WZk1SrRoSlJMHduJDo//3zBX42Nke044AB49KJ2/X70Qdn5fSerDljF6kNX46/1Yx9up3pqEUHFQHMzHHggnHYazBpdz7yu/TF9spH6/9TT/q/v8D3wAsbLLsR+9AzcbqjcJmPc3EUBHyERwr0k4oCpqqoeJamqSv2/62idcDkArnfW8V3SdzS+FrXR/WH+fHA4aKweydLLrbSXXUzH6+tRQgpmh8Jg85skDQqh3nEnNDfDa6/Fvn77dnEbCsWc/VRVJdBpwCD5MWbawWRC8nqwDnJgK7WhqhJqIHKmtA21YS0W0bWqqKgBGf9OP6GW8P4dPBiGD9cjYWNOkoiaJUED5kwztuL4SUdjkhEkCNQLQjeYDDjHObENtYGETozenV6C7X3rxZYcC0ZnhMxUVcWcbe5F8n3BYDUgGSQkSUKySoTaQgOqWFH8CpJViiQxDRL2YXZspTZkn0yoPYQ5R1y5/BSoqkqgLqBvK6B/Xn+1X+Qn8n6+fpQEoYexI1zjuyeEHv06qyRRaLWSF0XojYFATFPR2rWQnt7MOecInTwQyKa7exWdnYtR1RDZ2WeRnj6Lxsb/ihIrBW69VcizGurqgtTVDQUkvN4dHHSQIHRVhe+/B1A56aSqGELfsEFEzJqnUjC4lREjvuWDDy5l9myDXkyRlXUqYGTlypksWpTH0qXDWbSonpwcGD9ekPYhEwO4v2ql84dO1p2xgZZ1Xo45RhCu/Nh2hs5eyODBoi4cIrJLe7u4Smia14FsN2IrscVE6J7N4qTYvaKbtcesZch9Q3jWM5iJE0XEP2cOnHsuvHfSf5Aa66mbG2Db1VvZeG0r2+w3w8MPM/P7t/mE19n6ZgeSYmBndiaprEWqjGg/W6/Yynf271gybAkrpqxgy+XbaCy+FABz01Ycox3svHMnqjKABNz8+axL/iddq704RjjYsPMiVi85l5qHa+DNNxnkep7Bj89EOuxQ0X7/8MOxCQ+N0EFklcN2zHKXjKqYsDj8gogcDvB4wO/HnG7EOcYZE00bbUaMTiPeHV6827zI7rAEo7gjl0hRsobRZsReasNoFDXi/eUyJIOEY5QDxyiHfuUmGSQMJgOWAgvGZCOyVybUEoo5ycRDyBXSk6OSJGEtsGJO231bDK2ePLoTU/bKcb8zxaf00r+NDiOSURIlnRJYcn860UqShG2oLaYax+A0YM42E2oNYXAYxNXOz4QEoYeh1ZEP+YmEPsRuxyBJustilc9HeygUI7ncfz8899xZXHjhD9xxB5SWJuNyrQzLLQZSUw8gJ+c3+Hw76O5exvLl4jXHHSeq0wBqagQh5OX58PnKOflkOOkkcbz/8APMnn0HN9wwGKdzLV1d4jUbN8LYsZFjur7+BcDI0KEX8txzcNBBopzZYslmzJg3GDLkfoYPf4JRo15m/vw0jjgCXd44wtnK7Np1NP3QTes7zaQFfJSVwZlnwmGtNZhlhRMOC2nFFjqhaz0n003tLPGm4UmxxhC6r8KHZJKYumIqw58cTnuHxA8/iOIRpxPuuQdefVnB+uq/kQ49lJGvTUZSgwRJI++WqZCcTLbaioMCOp/fghcD5X+8lbKvyih98xj9ffJ/l0/mCZkkT05GCvkYdk4To98YBw4H9qY1DLp5EN5tXtq/Dl9JqCq89RZUVcUSRnMzoYZuWpuHYkwyMu69caiyiB7zTrELjWroUDjiCBrfaKJhxm2iRly7nALUMeNYN/R1Al47PikHpVHIaYEGPxLBSPTqcIjLnc2b9R2qhBSCrUH89X49aSlZJGSXjCzOjRhCblFOuXlzL+1LLS8nuLkaX7mPYEuwX/vcR556BKPTyEsvvRRjn2vNt2LOMOskrWnlfSHYFMRb5eWaa65h2NBhTBjft33uihUrGD9+PMOGDePaa6/VTyZvv/024yePJ3V6Kj9++yOqrOJv8OPZ4MFb7o2RC1VVRfELnb4nQt0hQi0h0UC1hxJLT5jTzTEnKINJELp20vg5yxcThB7Gdq+XAosFxx62UGuEPsxu54cf4F/3G7EbDKwNR1ua5FJdDcFgALd7I8OHF3D77TBqVD4u1xra278mOXky332XQkbGaUiSlcbG1/nyS/EeTU1w6qmiYbCuTnx1RUUWvN5yTj8dnn9ekJ4kvcDpp98FwJAh6/QAcMMGQegAihKkoeFFMjOP5667CnjnHVHBMnWqOO5zcs5g0KCbKSz8PU1N51NVlcyRR0Y+79D2dlqwsDMlDYBUgpSVwemnwyuIOuyjhrspKRHLa4QurjJUhj8+nKWlxTy1LRfnsdn6eguuKGD8p+NxjnWSdlAa8+eLir4TToja2QsWiBKeyy7DWmhl5POjSJ1qIeOPBwCQe++pSASZUv0SfyGZI06ziIxulEadMjWF8R+NZ+xbY5ky5d8UfXgxkt8ndsKDD5J1ehamTBN1T4WJq6EBzj6bhjnfsvaYtXi2e2j9tBWys2l/YTUoEhlHZeAY6WDiVxMZ9844LB0VkJEB99yDqkL9v+vZ8kIm7f/8VhTOh1G7bgitO/JRgaCaBp3t4PViSQ5ipw4pKdw+73AIQg4G9QqXYFNQ+IVEdS0ak8N6d1MAyRDC4HOLxiRVjYnQAQJyKr5ADiAklyeffJIvvviC1157jZNOOolbbrmFnojnh64EFYINQYypxrjEGIpq3TWlm/h84eds27yNdV+t45GbHuGqq67q9RqAq666iueee0632p03bx4A48aN49133+WgAw4CWeQPQu0hDDYDcodMsCVW9rGV2jBn9r4KMNgMmDJNP3vzj9FhxDnBucuT3U/FPkvoX7S1cWPUpe6OcIXLnkJ7banRzoEHwjPPSORbLKwNl6lpEfpRR8EZZ3hR1QB2exl1dSBJ01EUD11di9i48VJmzYJ//COVzMwTaGx8ifnzxVzB4mJRHnj55VBfbwk/lqTXoisKfP/9N1xwwRV0d88CJAoKdrBtmzgZtLTAmDFie1tbPyIYbCQ/X+jGp50mShiNRrGNUTYbfPGFuD3iCHGrKirmtW2sIJ1V5eJzZZpCjBwp5JymKaLhaqzTjcMh9HaN0Nevh5QUibLfZXLLa2nM9RawoqRIfy/bYBsZR2bo9z/6CLKzYfr0qJ393HOQni7OHkDOeUVMWra/nmgyDs5FMtbRzmTOy/iEoUOh86NylmZ9jOu9tbR90UbrrR8Ikh86FF56SRjBZGaKmm6DAaPNSP4l+XQs6CDkCsGmTbQzkS2v5qHKKpX3VLLhzA2EOkO0f92FMclIyswUAFKmpZB5fKbY6OZmOOccJIPE2LljsQ+zs+F2A92rxe/CV+2j4tYdpB+ZhjXfStIYMwZJhU2bMCUZMGYnCyIHoZdpfidaf0SORW8P1Lo59ZJDGYxWJVIumRxpINJgSBZEZnBIXDX7qj23zz34EA4+/2BO/t3Ju7TPNaWa+HThp5x74rmoPpWZM+Lb59bX19PV1cXMmTORJIkLLriA999/H4DRo0czcuRIJKOQOMyZZhzDHTjGOjCmGEXNfThHIkkS5vT4yV6DWSRwo5uAfi4YzLuu5Pmp2Gc7RV9vauLFhgauLixkaLh1/5iMjF2/sA+MdjgwSxKt74lo85ln4F6LhR/DekeuxcLOnSL6PffcrQD4fJMYOhQefvgQJk0S60lOHg8ILhgy5F6WLfuEoqJ/A7fQ0AB33QV//SvceGMlBx/8Azk5eVRW1iLLPi66yMqXXw7h3ntHMX78ewSD4ygs3M62bYJUAcaO7aK8/D6qqx/BZishIyMiQ4wcCZ99BoceCkcfDQsXQpolxM7XOpgxNJmiInHwu1a7kNtC1OZnsHmDmenAiNwg2vyCP53lptOTTsaE8EmuNDZCPyu/me5lVqZPTyEjTWXhB0HOPkNc8tb/p57kqckkjU8iFBLbc8opEakHgLPPFvWXcapCNDQUjCCn2o/7IBHam5IlPK1JuN5cRn2DjLzdTKZlJ8ycKdpYb7xRvHDNGlGJcs89DLplEINvGwwq7Li/jRr+jp1axs49FO8OL40vNdJ4xAO0VUwlbVZBfFKI2nBzmpnxn45n1bSlrJy6jEG3FpN9Ri4Oz0ZGlDSwk3OQHHYYN47rP72W1WvjNEMFg+ISba1TX7caVFGCCsb1EcLSqk6MZhV8Qk4sGzSdR4ueilmdKScJk9+HNd8a1z63J/qyz33/g/dJN6fzzvx3dmmfKxkk6tvryU/KR/bImDPNce1za2tr9UEbELHY7QmjVXxuzTNFy8toJYeyV7hFGpONv/oRkPtshF4VToJ+1NKCW5apDwR+UoSeY7GwYtR0Pv9nCqNGiWAvz2RBK+bKMZv57DPx94wZXyNJVrKyRJ17MJiHwWADJIzGCQAkJYHDMZJA4B5yc3cC4jj+y19EMDlu3FxuuukfOBxDw89VMGZMFQ0Ng3j99b9SVpaCwzGMkhIRoW/YAMnJbTgcY6iqup+cnLMoK/sOgyH2nD5pEnz4oVA0JkyATy6v5fRV6zl9aIe+jGuNiC5TZyazaLmBeoONvMLwweOTkW9ez/jz0kg/TNgmlJZG/KNCqzs5s2IzNY/WYDTCZWNaOPvNRbjWupE9Mlsu2ULrh0JDXrRIVOvEyC0gdCet+LwPtF06iU/JY+J5wt7YfsBgJClE9w9tdC3qIv23I4UXyuuvi7Nk2LOH9nZxBbB6tegqTDax5ZItVH+RRQ5fU8aNmA0eUqamkDQ5iZoVg8gqqSb3vNx+t0eDvcTO1AfbyFU+w9jZRFJ6O5PV32OfFiEuzGboa5i4Jl1EnSgks9Qr+jRYDEL6MBnF+rT19oBklLCX2PttmOkPmn3uUUcdxbTDpnHvvfcOyD7XYDaIslWFAZUs7g4MFtFpajAbUBWVYEsQ77YBdOv+CrDPRujaEIoPW1s5POzX8lMIHeDtJ+w0N8Mhh4jA74o1kQgyx2Jh3jzRW5Kb+yWh0DicTrH7vV4jSUmTUBQfzc3isvitt8Q65s+/nq1bRbQjy+J4fvppmDevje++y0BRhpCaKjpGhw6tAGbT0nIsZjPY7UMpKPiQbduEtj59+g+EQrWMHftOuIEoPg45RFTKXHEFtL3VSCowIcOjP5/721xS909l05d2mt6D3zCTJy8SzwUbhXZpzjXjq/JhG2SjtFR8ng0P1XNn91aUbBsld5UAMP4wKyyCbYv9jAof2P+ZZ2PTWqjf3EmByc+RR+ZENm7BAnG2nDCh3+/ipMttPNA2iqNOFPcNZgP2DA+1NVMAlYyjMnrpyWKDxBUSa9cK7QkouaOE4p0PkLL8FfFcXR2kplJwfipbVxaTfcBWUs/K6b2uPmCZNYVRnIY6qhS2+5AAejSxPXrMo/Ff3NEhzuxhH/4Bob1dSC5RAyX2FvbYPndwIU2S6Iw12A1x7XMLCwtjTg67Y7HrC/rwBX2YK0V36kAal34N2CcjdEVVqfb7sUgSCzs6WBa2Ah36EwndbBZFDfvtJ+7nSELntkoSlpCRr76CY45RcblWkZRUhtEoVAO3G0aNepkxY97UKtZ03fqLL4xs2SK04qFD22hvB5NJ5eqrF7Bw4UVceukQAFpaygmFnsbp7GDmTDH71GYbSlJSE9XV3WzcCNOnCyOv9PSo7CZh74qu2O69qVPhxyUqgy3ixJcfikQ4BrMBxwg7h9l+0B/TJgRpjSfNbzWzZPASAk0BSkvhcLmBlj9tYTVpWF+YjGOY0IUPOFlEots+a8a3SpTwvPODjTVrYGb9e3yfdQopKVEbdvXVQnPaBQoK4J//jFVlnGOdgAGDKUTqAanxX5iZCfn5MTWizrFOUt69V3RjgSB0IGe6Cxu1eEIDn60JCGLNzkZasTzSKDDArmTS0naPzEHkG/Yime+JfW5PnHzyybz61qtYBllYumapbp8bjfz8fFJSUliyZAmqqvLyyy9z8sknD2gb233tbO/YjsFhALX/lv1fE/aNT9kDTYEAAVXlrJwcZODxsC43tB9NdiC47TZhEqVd2WaGCT3HYsFkknj/fbj44mpCoVZSUkSWTystdjiG4XAM57jjBAkZjaIZZ+1ayMpKZ9SoFXz22Z3k5IAse2hoKGH8eDP775+D1+vks88+paBgA3PnvsbTYRsYu12QhNW6g+XLYeTItdhsQzCZIskxVVVZUrKEHX/qbfIVrPVhCDdtBMojEfrOO3fSduu7jLrsIG4z/Y0LqSD52S1iuTChpx2aBojuzNJSGEUXzUkObmE84/eLXPqXTBay1LAvX8d78a0AHHmSn82b4e+XbaW0YXHEbTAQEASoZXZ3ExkXjBbbdnh2/wf4hAmxRf8gCPGkk+CMM9DOMKbWGkp5AXPpbuZeJEmcMZcvFzXoVmsk2fn/AfbEPrcnjjvuOIYOG8qY/cZwxVVX8OSTT+rPlUXND3zyySe57LLLGDZsGEOHDuXYcGPDu+++S35hPosXL+b444/n6KOPjlm/X/ZjNpixDbJhzjVjzto3xj8OSHKRJOkY4J+AEXheVdX7ezw/CHgJSAsvc4uqqp/u3U3de6gME8QZ2dnMb2tjlctFltlM2h7O/KyrE7m0Y44Rx6q2mqwwoedaLJhMokqkoWEhmzdDSspMQHh4jxgRWVdOjuCM776Dr78Wj/3rXxKqehE+n9DLGxo6CAYLKS6WeeopiY8/HkJZmSjnOvTQSARjt4vlCwt3sGNHGbm5a0hKipUqJEnCPtJO97Le7o6eTYLEkyYn4d0qanvVgMrOu3cy+AAXGccey12fzeF961BcCwcDEUJPPzydijnCinXICek8xgj+E5DJzTeQmRn1/kYJf5IFg8tEl2kQBnw89GE+PP0ETJwoFtq0SVwCbN8uNCet9nI3kX9pAXkX5+/a3GniRPjkk0iZ344dwnD9t7+NNauRJHLHNsJvh+z+xkydKj7XKacIUy/D/ya2UlSFqs4qCpILsBgt7Ny5U3/uoosu4qKLLgL6ts/t8HUwbMywfu1z4yHaPrcnVkfNUp06dSrr16/vtcwxJx7DRzM/YlDqIHKcveUuf8iPxShqvvvqfv01Ype/IkmSjMATwLHAGOBcSZJ6hkh/Ad5SVXUScA7wJP+HoSVES202jg+zy0+Jzu+7TwRvmtynNYWmE47QzWY2boQ33oDW1mVIkpNPPhnLbbeJCDy6JG/5cvjqKxGdv/yyKGOeNAlMphIuueTPPP00VFUJ8i0qMmAywdChglCSk6dhs0WSaxqhFxRsx2r1YLVuw+mMJfTGNxrp+KoD10pXL8Mgz0ZB6COfHcnkZZMBhBGTDI6Fr8K//kXXEacyRlmqN5VknpDJhPkTSJos2srd690UFakYjdAdMDIujs266ZISfs/VHBC6k80zghiOOVokEDRCXyNcKXXvgj2M0EFUWJgzdnHivv9+UV+paa7ffy/8Djo7xX2ty/OEE8RyuyuBANx+uyj9OfBAuPRS/WFVVfEFfb/Y1Chv0EuLp4Vuf/92zX2hurOa6s7quM8F5SBrG9eyo20H7kA/Pjp9oLKjktqu3lUtACElpL9HPATkAFbTLzdY4v8KBhIWTAe2q6parqpqAHgD6ClkqYCmdKYCdfwfRlU4Qh9ss3FSmND3NCFaXS18xS++OCJTHnoovPkmjMqPSC7PPSda1r/5ZjmrVk3lnHOM/O1v8NRTohNcw3//GxlMM28e/PnPImL/7LMz2b69lFWroCbcWVlYKNZvtwtCz8o6JWbbTKYUTKZsCgt3MHjwRiRJISlpYswyvp2RsWbuNbEHXeG1hUzfMp3kKck4RzmRJEmP2h1UgcNBynWXYAm2IHfKKEEFa56VjKMyMJiF14d7vZtNp6zjVoco1dRyjtE44G8FrLJk4TI5OfK/J4ppz2VlQle22WIJXZJEfeXPiZ7Js02bxGXXkCHCiGaAg49VVeXp5U/T7G7u/aTRKE4MX34ZYyLf7mtnffN61jSuoaK9Yo+IcHegqOLkJKu77/6nqioBOYAn6EFWer/eG/ISkAN0+DrY1LKJivbdGyPVHeim3dce9zmNyINKb0JXVRW/7MdqTBB6PBQC0afgmvBj0bgD+K0kSTXAp8A18VYkSdLvJElaLknS8ubmOD/yXwiVPh8pRiOpJhNHpqeTZjIxKU7TxUDw6KPiyvwvf4k8NmSIGIU2ON2Mw2Cg2GrVg8sRI5ZTWjqDVatEMtTpFH7eWkDmdouo3GwW1SbXXAPvvw/NzaXk5FRSWRkiI6OJ449/jmHDxEnI4RgNSGRl9a5ccTiGMWTIdsaNE6TYM0KPbrvvWtoV85xIfjpQ/Aq1T9TSuahT91qxhwmdww/HPFWMBgq1hWj7oo22L4TrZPEfi8m/NJ+2+W1Yw+3r8SJ06733Mr/krzx7wE4y6jojT5hMot5c07CuvlpEy1qjzc8FVRVNS3/4g7i/ebM4uYjSIdBqoc85h+qLTmNxdfwKj7ruOq765Cre3tjbihgQ5ZdHHinczMJo8bRgNphJtabS7munuis2+pUVuc+odE+gEblG7LuDkBJCDf+Ld+IJyEJ+G509mgx7Bq3e1rjE3xcUVcEX8sXdNo3I4+0L7X0txn1vKPveEu7OBV5UVbUIOA54RZKkXutWVfVZVVWnqqo6NTs7u9dKfilU+XwMCkssSSYT22fM4Lo9TEpt2CCUgeipYy0tQjZxd0t8P2kSNxYVIYwYVczmAPvvP4OyMhF8DhokKso0KwuXi/CyooEx7MhLXp6V3NwqKitlxowp56abfkdRkbgoys29gIlDl2O3RInxYdjtQykq2sHMmWsxGJx6NK/BX+3HOc5J6X2lpB4YqfxQVZXtN26n49sOJLPE9j9sp/ndZgINAaypfkyEByzY7djuuIqkKUkoPoXKeyupvLsSgKwTxBg/ZBicuZRaChg3uvcBXf9yK2ydRem3O+lc3Bn75KefCr9eEBUo+++/y+/kJ0OSxBfz6KOCzDdtEjo3iPKZMKEHF33P96s/ZM7Xc+Kuxh0UJOcK9DHUQtOYwxUuISVEl7+LbGc2pemlpNvSdXLSUNNVw/qm9XiDe6euWiPY3SFaDdHb1h3oLdn4QyJYsJlsZNhE4tgbGvh2a0TuC/YehK5LLnEidL8s3jchucRHLRBd81QUfiwalwJvAaiquhiwAVl7YwN/DlT5/QyOatzINJsxDSAp9eKLvZ1P/f6Ie6GGxYtFAnTrVpiUnEya2YzXC0aj+BFqCVEQneeSJHpZQGjoPp+QiSsrI0Ns8vOTyc2tpLraSGdnN4oiYTKJg2TrJeWsGdRF9/LeB5XdPoyUlGoOPXQZSUnj6Xme9df4sRZbGXzLYJInRa5SAg0Bah6pwbXOJZz2hjvwbvUy/F/DmX7lD0IyCEfOmcdnMvXNdGzmNoKNQd0eVAko7PjDDjDC2esuoYB6xuT0GGYRCGBtiFSU2Ev7kL5CIeHM1bP65OfCn/8sLp9uvll8ERqhFxZCfT1ywI9UV0dFskynrzPuKjTS7VM2mRn+HQwRJ1mN+DPtQgY0G80E5dipOr6QD1mV2da2jUAoluz3BAOVXFRVFe8dRfxadGyQDHEJPSAHsBgtGCQDdrP4Xj1BT6/ldrVtnlDv1/QXoWsnkoTkEh/LgOGSJJVKkmRBJD0/7LFMFXA4gCRJoxGE/r/TVHaByqgIfXdw8cWi0CEaCxaIAohoaEnRYNRvzesFkymI1VqE1Ro5A6SmCt54/XWhn2/ZIrpEf/xRcJdG6AUFGQwbtorJkxu49NKTufrqpRiN4YMkrGvHm1tosw0FVNzuJb3kFoCMozLIOC6DkCtE+9ft+qgsLSHqHC0aQ+wj7Xi2iseMd84RWVtNa25vF6U6Tz1FoCGg25DKLplQR4i0Q9J01cTp6uExvn49VjniU24r6fG9bN4szm5PPSXqQqPHMv2cyM6Gm24SbbNffAF/+pN4vKAAgkFeff0WTLJKe7IJV8WWuPNANfLqk8Refx1efRWGDEFRFdwBN8mWZD2yNBvMqKh6NAqCyBxmB7Iis7Vta8xze4K+JJeQEsIT8NDp66S+u54NzRtY37SeelfEbyUQnrKVbkvHHXCjKLHr8Mt+XfawGC2YDKYBE7qqqvo2xbsaCcmRCL1nAjkhufQDVVVDwGxgPrAJUc2yQZKkuyRJOim82B+AyyVJWgP8F7hI/aXS9LsJVyhEWyjEoL5aq/cAPYN7jbwCUQHUoEFw553nkpw8I2ZZp1OcALq74Te/EUnD778X69SsckePhkGDMjn66Nd46aVnaG+3kpkZlSwKv388Qtdq0UHtVbIIMOS+IRTNLqLzu07WHL6GrmVCR3dvElGlY4zQqx0jHHi3eFl34jq6VvuJrj0MyE6WO16m4aU6Qh0hzLliB5gzzEz6fhLjPhiHdPPN2gbFbsDKlViizv220h6EnpsrJA/t0mhPKly6unSP8d3CjTcKYr//fr32nGnT6LzyYt7/SgxPLfZb6A650S0xo6CRlya99EJmpvCRARZWLiSkhMhyRC5szUaxH7VoVEtCJluSGZo+FF/IR5u3bfc/VxT0CD0ceWv2uSeecSJPvf4Uc+6aQ213LU8/9DSvP/M63qBXd1sMyAEkJNLt6UJH7/E5A3JAj5IlScJusuv7RFVVrr32WoYNG8aECb3tc1VUfF4f159/PYdMPYSxY8fGOD9GSy09ZRctIbovdIb2xIA0dFVVP1VVdYSqqkNVVb03/NhfVVX9MPz3RlVVD1BVdaKqqmWqqn7+c270T0F1VIXLT0V7u6hA6VluqxF6dIRusTQzY8aHpKTEEvoFF4gGxDFjICsLPv5YaPLZ2SIIPuIIUdwxYoQJq7UQn6+KxsZUcnI69HVoQ2x7WoZCpHQRwOmMrXCJHtCcPE3ILVo9umeTB2OqUZdP7CMEEbd+3Ir8YXgycxhGhxGXq5CuarEOS9MW/bnUA1KF+9/tt4sodvjwXjvLOjWi6/eaXKN1Of74o7g/alSvz9gvVFW4Kp5//u69DsSl0ltvwb//HXls5kw+/f2RVDlCdB12AC5JptuCkGh6xDCaXuwJekQt+6uv9vlWL6x6AUmSSLel649pEaYmK8iqjKIqmI1mnBZx5bQn2nc0dA09HKk/+eSTfPLZJ9z9+N2ceeqZ3H/H/UzInUCWIwur0Yov5IshdLPRTJJFdCZHyy6KquiSCwj7XIfZgTfoRVEVPvvsM90S99lnn+1ln6udaH575W9577v3WLVqFT/88AOfhQ2RgnIQU9iHqKfsotWg74vY5zpFNQ+XPZFcFCU26q6rg3feiR2vBhHJJXpZr3c7X399Vi9CP+AAEZl//rlQE778UiRUc3N7rzcYHMOsWQ/Q3p5KXl7UweMNd3M2R72hLMPixZhNmRiNIrpMSoqtGez8vpNvrd/SsbADS5YFW4lNJ/RgcxDnGKce5eScmUPp38S0Csfaj2NIzugwYrBJSEaYZr+KrIw4s1DLy0WUHOxx0rnwQgzLFjHq5VFM+n5S/KhKq0cfPFiQ7O5g2TJYsUJc9uzJReOhh/aqMw+4u9iSCe1zX8Gn+nFbQFmxHN59V7zHvHkwb14kQg+4xZd8/vnwyitx3+bbym9xmB0Yot0ZDbERukZcmi4NIpL9KdCIU1EVrrzySsrLyznphJN4/dnX+fDND7nlxlt0cjQZTHz6wae6fe7xBx2PElBYs2oNV51xFUceeCRHH3009fX1BOUgV5xxBXfdepdun+swO0TkHfLxwQcfcMEFFyBJEjNn9rbPVVQFm93GgYccSFAJIhklJk+eTE1NDaoqZCi7yR6zfzT4Zf8+mRCFfdCcS6tB31PJxeMR1SlWa4RwNWvari5hOT14cDWvv17P1KmRjqHq6iQ2bryH22+PzaA2NIjgbeZMkWecM0f0q4wcKSTq224TEfo770BmZiYNDYJc8vMjmX9t8G3G0VEt6K+/DhdcgLR8OXb7UILBNkymWP8Sf40fZDDnCOJInpZM89vNeHd4GfvWWH1QM4i5iP5aP8YUIxa1tVfpoDnbgnzo5ThfekR0WL3yiijLS0oSCc1hwwTZ3XRTJLqPGouWd34/zTkTJ4pLl6FD+16mL4RtXGluFtUpUXase4RgkAv2v4odh4DDEyDZB6oEnnEjSfrTn0SX2YoVYDLhfVd4zrhrK2DpCtEGfNVVMGNGbHswouPSEJWwvv56WL3aQndgJFajBYsRQooZb2gkDpMdo0GiOzASi9GCdYAzWcrKROFONLTIXFZk3T734/kf0yK1sPSTpTHLmgwmDj/hcD557RMe/sfDWIutWCQLF19zMc++8iyKQ2Hrt1uZM2cOjz4l3kgOybp9rqaFe4IeamtrKY7yl+lpn6udaJIsSfhCPupb6vnoo4+47rrrkFUZFRWH2UF3oDsmQpcVmZAS2icTorAPRuhVPh9GoGA3Cd3jEbJIWlpEYokm9O3bRSD33/9CR8ed5OfvR0ZGpFzNYunCYJAwGmPd5954QzQLak2IWm36W2+J5qQ1awThA9jtg0hKEtp5WVmTvo4pS6ZwqHJIzGAIvSqjtpaiohsYPPjPvT6Tr1qcFLTW6KzTsrDkWfBWiAOv5+SZuifqkLtkJJ+3lxZuzjTT9lUnNf+qRf5uqdCStA1vaYmQd/Rlx8aNQluKoz/H4NBDRTb6qaf6X64nPB7xhWj7oo8xZ7sFsxlPqoO7voH0sy4kOXxR1H3bn8RVSHu78FPPzMTzn2fFZuwI17H/+KOIBM45J+JPgyChLn9XDKELSEhIKNrQ6HA0rlUqSbBnVx1RiFfloj3Wc3s0iUNRFV3Pry6vZv369Vxw6gWce8S53HPPPdTU1OiJyWj7XJvJhkEyDCgxqm2D0+wkFApx0fkXce211zJkyBCdwLXKmegIXXvfRIS+j6DS76fIasW4mwmTjg5RcAGRTk4taZmbK4ogvF7hv1JQsJrvvz+RzMwNjB8vJBaLxY0k9W4519xFPR4hF2uErqGpSQR2AFbrIEaOXI7Hk8zYsRFC4PPPCZ50HqGZR2A/bpLQmTWZoqWFvLxL4n4mf40fU7pJn0qee04uuef07etddGMRtkE2eKs3oacenErtY7Vsv247+QvCVyE1NWI7okk8+u/Vq6G1Vbgb9ocjjoiMS9odzJ0rLpveeENc9qxcKTwafiK6M5NwdrgxhhSSNEKfdSD569aJSyuzGfLy8Dx0OkwMSy533im8k//zHzj5ZHjySbjhBgC6/CIRHU2gWiS9oakSq8nKsIxh1HU3U9ddx+T8yRgkWNNQTqotlZK0kj3+LJqGHl3lElJCYOif0GVFRkLCJJkYO3YsC79fyJrGNRQmF5KfnK+37KcmR64KoxOjhYWFVEeNxeppjattj8Vo4f6b72dQ6SCuv/76yPYRqZyJjtC1GvSEhr6PoGoPSxa7o8psNUKXJJm8vHbKyy/lpZfEY+vWtVNX18Ztt73Pl1+KCgSPp4UUWaY4KgmpIZrQ/X6h0yclCYXhkENE5K8Rus02GKvVy+bN0zEaRTQeaAmw9gY/y/xPs+b7U0Xd9E03Raoy+urIra3Fv7wKa94urtfb2uDxx0FVGfaPYRRdVyQK5XsQ+vB/DqfwukKMyUaMw4r19wAiZ77MzFhC18YY7YmUMhD8+98iMj7mGHGS29MIvaNDnK3D0XBHhvjSpNRUksPnVVfAJdpgtYz4aafhnSTaYj1J4agcxAklOzsSHSDkFuhNoBCpRYdIIlBbziAZ9qjDMxrRkkvPx3puj0EyYJAMOJwO2rvEleLoUaNpbm5m+dLl2Ew22txtbNiwgYAcwICh1zocZgeeoIcTTzyRl19+Wbh9LlnSyz5X+1z33HEPXpeXm+66SX9Oi8jNBjNmgzmmwWlfrkGHfZHQ/f4BVbh8803sXM2ehC7LHmbNOpn//jeD7u7/kJ7exCWXgMGwBJNJ/OC6uqoAaG5exeRGC/fU7kQJxB6AmhTtdkcq65xOwSELF4oAVtPordZBjBv3PSZTELNZEHqwMUjbxmRISiLoyBNJwG+/FeG+3R7jE6LD44GiIrJ+/Af5E+MbK+m47DLhP7BiReSx5eEEYA8EG4OiBj0vT9Rdam5lGolPmBBL6Dt3imX3QsVRL2zfLnbgJZeIZMTkybsk9BdXv8ixrx0b++DLL4t96XCIbPc//kF3Upi0HY6I5BLH3Mpz9CwA3DlpsbWtPTLe/RG6xWjRCSwgB/REqbb8T60O1ohTRe0lvxh60IMkSdhMNk4+52SuvfpafnPkbzBi1O1zz5x1JicdchI//PCDKGmMcxXsMDtQVIXDjz6cIUOGMGzYMC6//PJe9rmKqtBY18hDDzxE+dZyTp91OmVlZTz//PP6Cc5kMIkTnhIboRskg341sa9hn/rUsqpS4/fvMiEqy3D44SJBeddd4rFoQq+rk1m79mg6O38gLW02HR2Pc/3185k48XxUdTEmkzgg3G5BaO3tqzh8mB/qDkLuljHaI1FxdISelgZVVSK4XrZMPG6xRPxPbLZBnHvug5x77oOYzaKbSXM5dEzLpWNBB8r4yRGv7//8p1fyDdCJLZ95EEoCzup7Zxx+uOicij44oz2Cw6h9opamN5rEoGSTSRC1FqFPmyY0hJycmMiUnTuFDPFz4PNw5awWGU+eLMoGGxsFoWoeC9rlDzBv+zzmbZ+HN+jV9Vk++0wsc8MNor7022/ZMjKTaQsAs1mP0ON1SnosYp+5jT1KC/PyYgi90y8SKHEj9HAEqqoqQSUYIyVIkjSgCH1723bsJjuFKb3tLaIjc0VR2LlzJzVdNTS6Grn44ou55BIh12n2uTvadnDosYdy9plnU9VZRUpSCmVlZSxcuJBWTysVHRWMzhrNjvYdvPnxm5Sml8a8n8MsIhhvyNuvfW6bt43cglw8AQ/uoJudHTsZmz0Wu9muyzkmgwmL0RLTeKTVvu+LNeiwj0XoTYEAIVWlaBeE3tQkpI/HH488FggI8r3iCjjhhPV0dn7PU09t4tpr/0lrax5HHPEJ06bB2LGLCAZFrbXX20kg0IzbvQrjDlFr7dkSmxCaOFFYbI8cKapciotF96gWlb/6quhQBeGeaDQKTVKP0NvChF4kIrWYWvSzz0afPh2NJUtQMeA77CyUr74RZ7C+oNWNRyXxuPFGkbWNgqqEE3ZhEmPePPjb38Tfo0fDddcJu8k77xSj3R59VJwszjyz7/f+KVi9Wkg82gljsrD/1TtNTz1VtPFffLF+kqnoEBJQTVdk7Bk//CCSsrfcIspEampYWpbNm/ulgN1OkkFcXcSL0KOrOmKwGxG61lwUUkJ63beGgUounqAn7gkHRIRulESAES2/GA3xByrbTDb8sl9vKoq+Yki2hHsZAt0xNejR0E6UvlBvf5ae2wXiM2onAW0/BpUgZoMZSRLvH90t6g/tuyWLsI8Rujfcmuw09q8bhyeM0R7VjHn00SKoe/ppOOIIYeb/ww/D2LzZQGXlsQQC88nK8jNmzI9UV08BIBSy0N29jGBwFV3dgoDlrgh5erZ7qD1jFceOdpOVJSSeu+8WxRIaofesRbfZhAuY2Sw6NUOtIkFkf1WQZwyhb94M339P17IuOhZ2RB7/8Ud8hVNYsuAqmtqnCPKD3jXiEPFOcUUZTD33XKTRJwxzpjiwS+8NR2Tjx0c+xKZNQgJRFKHpL1ggyipvvVWcHH4q2trQJ3BrWL1aELBGStoUnJUrhST15ZfC6OvNN0X50vvv6/auusNhdbX4f8AB4n5hIdTWUp0mce/5g8FgIDlZfA/xDLg0DxJP0BNLvLtD6GHC9Mt+QkoohiQHSuiKqsT1PFFVFVmV9ZOETuiqrJN8T2hk6Qq4MBvNMaRvMVmwGq1692o8YtXkkF05RkYTus1kE9bNGqFHNRVFn/A029x9NSEK+xihB8KEbtnF5VhUfwOKEsLj2arfd7lg7doODIZUmpoMdHZCIHAcoVAH9fXPY7e7WL58Cl9/7WHWrDfp6FiAqm7F5UoDiJnd2b28m87vOll62FoqlvnZsUOMy6ysjHTWX3NNZK4DiMQooBtzSRYJW5qbDPNahj81HEt+5Mes3nUvO098m5UzV7L6kNWsO2WdGFDx44/4RwiSshIm2EBASCOPPBK7Mz7+WNxmhVvSVVVIFT3LFsMjvvQD/McfI/Xm11wjyhi//17IF6GQ0OGbmtgruOwyOO64iGYfCokTUdQoM1JTRfJ15Uq44w4he8ybJ2SfMWNw/eVPNHtEAlkf2KCNUosm9KYmPH6XiBpbWkhOEa6h8SLgaCkgJiLNzRX7MHySHEiErpFZTw19oISuyTY9H49ep+bFokXo8aAlG90Bd1ziTLIk6dvaF7GaDKa4Lonxtk1PxJocurVASAnp+0VvvpKD+olTi+j3RexbhB7+QVt24awYTeiLF5/L0qUjeeaZSs47TwwePv742+jqOoxgUCIQgKysI5EkE5WV9wKwcOF+jBvnYPDgVBoaXkKSVN40ilK+6Ahd7hR/h5oDbDl9He42cd/pFPKL1owZXcZotWoRuiD0vPPzmHnRlzhtDRReWYglJ3IQBZxF1HQcQe5vcin9WykdX3WwYsYKQnPuxTfjRLG+j18QUfJDD4mi956t+ZmZIoLVJItgUETaPT1ZNJ+ur8OXNQsWiFpOtzuiW2sRO4gTQ26uaIv9KYh2R/vuO3G7dauoxIkmdBCf4dNPRcb7llvEZ8jJgTvvpKJ5m76YHqH/8INIhk4Ie+CEy+q8ni6d0J1pYUKPlxSNklpiHBe1/RCu/tEIXaJ3oGExWGJeH6OhI+2yU1QzuVJRe5FodGkgDCxCt5mExKSixpxcNGg2ANB3pYnZYN6lqVjPWninxYkn6NFzCT0j9IAS0IdhpFnT+l33rxn7FKEHNULfRYR+3HEwYUJYk/O/A8CXX7bw+usR3/OdOw/Tlx83LpXU1AMJBOqBHOrrS/n736G6+kyCQRH1LQyJgzjUHfkh556fy6iVM/gr42gfl4UrIL4OrbtdC2DNK1upfaIWX6UP6ZWTGFJ7BgZD1MESCKCarXSv7tabhQCsJUlM5VJGPz+EwbcOZvqW6Yx7ZxymK87HnyJKBa2HjRPlg3ffLfTm99+PaE4g6ri1EkgQ5XvQuw79gFQyT84k55xwklGrKa6tFYSelxdL6BoG0rnp8YgoPDqhCkL7v/56YQmQkiKqWiAiIcUjdK9XbMvvfhd5/NRTqZhUot+NjtAXHjWSo944XhBQeFs9nk6hBTc3Y8rKwW6yx0+KRhN6MA6hh2WXDl8HKdaUuJq1yWiKeX2Mhm7YdYQeHZX39FbXCLyX5NJPhB5dNhkvAk+2RiyYo7c1GtGlmH1BURXRVhXeJ1p1jC/kExG6oXeE3uHrINmSrO+zfRH7FKHrkssuIvTCQjjllJfIzy/nu+/+hcuVSltbO0lJkJsrLpNbW0frPuhjx0JGxnEApKXtj8Eg8eij8NVXooklGMyiWPXzxaHjyL8sUmtrdBjJGGtnCZlUHFiC2yMBqh6R33qruG1+qobqh6up/3c9tfdYUX4bIdMdf9zB5i8ngcXCiskrqH9OXF641rlw+Qux0ayXLloLrKQ5tsH69bR/IaIZo6tV1Gr7fKKG/d//jiX0hgZYskRE8CCWczpjLxvCn2X8++NxDA9f7mpEvXOneP/cXCF7aNUxpvBBFz0ZpC+89prYrquvju2MfP55MZT1wQdFu+2334rHV68WHZk9R9VNmyZutehcg8FAxemixLDYmCEidJcLVq/mgwkWvij/ghZPi36SipZcyM4m2ZocV0OPHuYQkxiNQ+hptrS4H13TnDXJJkZDZ9eEHt0B2pPQe0kuUWWLfUXoWuliz23RYDVaMRvMMX4zPdEzkRkPiqrEvN5pFr+37kC3blAGkZNGl78LX8hHuj2998r2IexbhB7+AZl3EaF/9lknWVnPs3Dh48ydezVbt04mGHSRnAxpaeUA5OWlc9BBUFoq/FsyM48HIDPzQMaM0QbGC8bv7JzEX9jE8JomzGmRqKXlwxYan6rBaBTKhLSslWdYgS3s9TxzJqQSoP3rdnLOzqHkjhKy+YadXIjsEgdn9/JuvJYhSHf8FXOmWbfQ3XnnTjb8O9zgE91c9Kc/wcUXU3JYFeNOXymIeehQeOaZSIu85kMAkUSpVreplfxdcUX/O1sj9NWrI/KKJEWifS2Cj5eIjYaqinIjqxW+/hrXh3Op6qwSVxVz5sBBBwnLy4MPFsnXpibxntFNPhpmzRKSy+zZvd6mojiJpJCBSRVeqtt3wtKlIMtsThck5wq4IpJL0ItdCnseZ2WRbEnuM0LXyDKu5BIm9E5/Z5+EDhHiNEiGGKIdiIYe/XyvCF3pEaErMo899hgnH3gyN1xxAx9++CH3338/IMoWHwqf1D9+82OaG5rjRuCSJJHpyCTVmtrrOQ1moxlZkfu1z9UI/dBDD2XkyJHsN20/zjvyPMqrxfGnSS7aCU+TraLdKvdF7FuEPsAI/dZbQ7z88m2kp5/L5s1QXz8FgyGA1aqSkiIylG1tg1i7NjL02Okcw8SJX1FQcBXTp2uD4bMwmdJpaDiQJEmmtLqZlo8jjT7NbzdT+2gNTqdQFU6+0MwIg4uOB8WP9ttvYeWjzSBDztk5SB3tZLEQMOLdJNrFg61BTEOz4Xe/w5xl1qtcPBs9OCemwfz5+kQcZFkkI2fMIG39a2R9cLMQ67dvFxJEavggjCb0998Xt67eESjA5pbNrG5Y3fsJjbC7uoSz2NFHi/vHHKPtMHH7ww/9fhd8/72Iwh95BEaOZM6bV3Dgc/uJ9SmKmNAtSYLQQejoWoVLT0gSHHus+Mw9UNGxk9K0Uoqb/FQ3btMNe7Ygvi93wC0ajGw2PLIPhxz+DWVlkWRJ6lND1/zNYyJ0bfziACJ0IEZeiJZldpfQe8ocPSN0WZV58sknefy/j/PE809w0kknxXiQa3jvzfdobmzuM+lZlFLE4LTBMY+FQhGp0Wwws+jrRWzdtrVf+1wtQn/ttddYvXo1H3z7AebUWKlF+1tFJcmS1KfMs69g3yL0AWroDQ3Q1ZXHccdNJRSCkSMn43B0Y7e7MJvXcMMNs9m4MYtNm2Kn2Kenz8JodDB8uAgsvV4j06dvYtmym7Eho/pVGl+OlKuFOkMYU428954w4cuYmULhNYXUP1NH8/vNWCzQ9X4zjlEOnBOckJGB43PhHujdKaKrYGsQszUAq1ZhzjYTaA6gBBS827w4JqWLmm8tKt6yRRDz9OmiBTUUgvXrIx8gLU3cRhP6yJFCc9YIfft2YQW7Rgyd/uMXf+T89+J4jTscourkjjvgtNMiJ5WxY8XtVVcJYu1pJr9tG0yZIiYFgYjO09Lgwgvh739nYUo7Na46lOoqUYGj+aNPmSJklDffFFck8Qi9H5S3l1NaOJbiI8+g0xSi6x9/wz9+NBVdYj6qK+ASJ4TCQrxqAIfGjf1JLkEv2U5B3jEautksqoYGSuhhkupJoBq590fq0c9pPicaNDnGZDAhSRI3X3cz5eXlXHf+dTz/5PO8+OKLzO5xNTN37lzWrVrHX2f/lQOmH4DX62XFihUccsghTJkyRbfPBTj00EO5/vrrdfvc6M/z7fxvOfs3Z/drnxvPNkCTaWIIPbx/9vXoHPaxTtHgACL0UChES0sKQ4caWbRIHDAzZkxm2LBRzJ9vwOvdzDnnbOGlP3RxCW1MMWWgBFIwWCLr1ILTzk6wWHLpaFWwhg+s6LLFUGcIU5qJWUK+5d13YYOjlOOmdrHhjA2MeHoEqqySc26OfvDa9ysibVYHhmTx1YXaQpgXzIO378F83HI8O0N4t3tRQyqOETZRATJ8uJAgtoQHT4wZIwgdRKPN1Knib20enhZNKYrojmxoiBB6XZ1wMLz0UkCQ0ZaWLYSUUO9268JC4bhYXi6MaSwWkSS1WoXs8eabEd1bw5NPitLCU08VQzHefVc0JTkceI85gnUrJVRJpfO1F0iPHhhtsYi6cs2SYDcIXVVVKtorOLz0cIrHTod336LaKcNBY1HUTUCkzlwtLMAj7cDuDxNlVhbJ3mS95DEa0RF6r7miUbXoHb4OxufEetVv23Y9LtdqAAKyH78cIGgws6o6YpMQkAP4ZT9rGpMgToUMCNL2BD1IgGIfCxkvR55TIp4tRsnIPQ/fw8KvF/L0208zsXQin7z9Sa/1nXHGGTz++OM88PcHmDF9BsFgkGuuuYYPPviA7Oxs3nzzTebMmcMLYdviQCCg2+dqMBvMNDc0k1cYsUyOZ5+rEfrFF1+M0Wjk2JOO5bQrTkOSpJjEp0bu/Z0U9xXsU4Q+EA29omI5sjyTMWOsLFokcnejRg3nm2+SCAZX4nZvprX1MFzLu7mAKox3VrH22zTKFpTp69AI/axwR723PRIlRZcthjpD2Abb+PprEazOmwcffWTi1q0T2XDaBtzr3ExaOElEJaoKJ5yAafx4yo5Ihf1+jxJUSJ6WjGPlZlBVik8LIRcP02eMOsc4YeYZQmseN05EvyAIXiP0aO0yPT1WWnG7RRVJUhIcFq7q6VHl4gl6CCpBdrTtYGRWjyTkG28IKae7W/y3WIQk4veL0sKDDoK//10Y16SliVr4V14RzoggCF2SRDQPrGpcjSyJ77D9sJn0iscOPjhSBqmVGg4ALZ4W3EE3pWmlDEoVSdrqP12Bu2wM/DAXiBB6sDAf2QAOX/ikl5VFclMy5e3lvdbrDXnjSy7Qi9D7IyPdLrfH71a7r9IXnaMnkSXJ0GsQtBa9Gw1GjJIx5vm+qlx6Pr9lyxbWr1/PkUceCYAsyzEmW9H2uRq0E782FzQeNEJ/7bXXKCwspLu7m1NPOxVbpo3jzzw+JnjIcmRhM9n26Q5RDfsWoQ+gsWjLlh+BmZSViaRefj6YzQYeeOBt0tM34vVu57HH3ma+r5h3yWfxWVto/7QNVVX1A6xnvq+128AcxvHn3Aqc3bF16KZUE3PmiMRqdrbgTlOyifGfjEcyifVJkiQI8NNPBfktWoR6xpkYhqcy6cNSyBCkk5rbDEdOJ9geZML8CTjGJ0FGRiQpesklYrhCampshN4XuoROzz/+IcoGATwemoGd5eWMnzxZjzw3Naxj5L9eFxLIiSeK5ORNN0WIXKvF1AYJjxwp5BRZhgceEIMhPvpIbNfVVwu73FtvFWe6sBvj0trIwIU2bxtD0iOj64CIjj50aGyp5S6gtfyXppdSnCISydWHTaHJHWl80gjdWygSmg5P+MvNyiLJnNQrKaq16mfZwxF6z7miubmwdCmKqtDp650UHT78Uf3vDl8H29u2U5xSTG5SpPSzxdMiPE5yxvdJZu3edna07yDNlkaHryMm8o12VdT1+HDhiUkaGDWoqsrYsWNZvHhx3OedPaqhQBB6dl421TX92+eaDWb9seTkZM77zXnMWziPk88+OUaOSbYmx5RL7svYNzX0fiSX1NRXeO21Kzj9dBGBavmrVasOwO93ACHG2FT+xGaKU4OkzkgR0+3bI9GGVs6oBYtt3QYWkYWnKClGcpm2cRrDnxiOwyGSotFe6AaLQZ8VGrOyY4+lggtZvH+diNw/+0yPwvybmmj9pBWDzUDGURkYbUbxATTHxawsIX34fAR9Hlx2o9DCoxJWXHttxIxbI/Tk5IiXi9fLZ8D088+nurpaJ6pNiz8UTma/+Y1o1hk7NnIisURpv9HvdfjhQht/+GFRtfLCC+JseOSR4tLowQfFgOYwltUt0/9u90b5MmiYMUO8l+YFP0BoLf9D0odQkFyAhER1VzVbWrfoY840QvfkixZee2ObuHrIyIiroWtdopqG3leE7gq4UFH7jdC1Bp2epK2R2kA0dK3UMLrSRav1NkgGjAYjsiLrjUr9RejJycl0h6ueRo4cSXNzs07owWCQDRs29PlaEAHKYcccxtuvv92vfa4iK7SEf7vBYJBPPvmEMWPHxG1oSkBg3yL0XUToPl8VsryCgw4aoVuAaN5OHo8dh0P8iB1dFo6lgRH5QVJmpJB/RT5qKFJTm5ws3FK1fJ/cHmQmrTQfPZipK6fqyxntRkzJJpzOiH1unIBG4OuvhXPX2LGYcBNoUWj9qJWlV1rpNorEYPuSAOtOWEflXZV0LQ2TcVZWhFj/9S9R5dLaym2zYObVVlFXrmnrIE4cWselRuiXXRbpFDUaKXeKWaODBw/WiWrjtkUiKv7qK2F49dvfimYliDX/8kW1wA8eLAy8TCZx9TBvHlx0UdwqFBAR+ohM4R4Zd9q93S4cJufM6WMnxocml5SklWA2mslPzqe6q5rNLZuZlC/MzfQIPU9E3I6qOiFRmUwkWwShR9dVazXomXZxAoirobtcdLSJmv/+CN1utjM6a3SvUkCts3RX9dwQn9CjG4h2R3K56KKLuPLKKykrK0OWZd0+d+LEiZSVlbFIs0zoB7OOmkXh4MJ+7XNDgRBHH300EyZMoKysjMLCQv4w+w8/aaDHrx37lOQS3EWE3tb2GevWHcD69b/RO+BnzxZBpc9nwm4XhL74OydHANMPMJB6QBKpB/SuubVYRNStqpDb7eI+1lHhLsOcKRpvZK9M+a3l5JyZg8ORiscj5OkYQr/9dtH9+NVXosX9xBPBasWBuFTt+KoVT1cG0szJsL4Gi78RGEnV/VWoIZWU6SmRYQput4i+77kHTjyR7RmwIclDhw3SVq6MVJ+kpkaqXLTa8+gql7PPpvyTTyj65hssFktEcnFXwrGni1pvLcv76afiNjoqj9bo7Xbx/5ZbhIkNCEKP991429jetp1rpl/D1tatept3L/zmN/Ef7wcVHRVkO7L1tvXilGKqOwWhXzDxAhZXL9avRDxZqbANHDuqIUvo7cnWZBRVwRP04LSIL1A70TktTmwmW3zJBeioEyeTXSX0tPVGQ4/Q2fMIveewjOUbl1PVWYVRMnLRRRdxUfj70OxzAU4//XROP/10/b5mn9sT3/SsYIqCxWhhzv1zGJM9ptdzq1evZnXDalKTUlkR7cOfwC6xb0Xou0iKdnX9yDffXMxtt+XpJoPjx0c4yOn0YTYXsP8UcclXPFTsPlVWkT2xCSdrOPj1+cASriaYVeqm/M/lyD6ZUFuI2n/W4t7gxuEQfPvdd/BJdGHBhg1C43a5YL/9xOgytxt7mNA7Pxe+0OYrz4PBgzG7avWXOsaEOzbvu0/UgW/fLu6HE6Id4WKJDYWWWB09mtAPPFBUqBx6aAwRl5eXM2TIEGRF1kvhNqeFUE7uMd5Nay7SpnioamTdmtkXwB/+IDpGZ80SXatxsLxOVEocPVTUs8eVXPYQFR0VMb7dxanFrKhfQXegm1FZo0iyJEUkl0yhzdu7fboep50IonV0jdAdZgdOszNGcvlwy4dUp4nfTkfDTmDPKjR+quQS3RGqSS5a5cuukqI/Fbtq/49XtpjArrFP7bHoxqJgsAO3O9YbpLNzOU1No8jOllizRvDQn/8sii/GjYNBg1JISZnKuWeK9cw4QEJVVb5P/56Kv1bErMtuF2Te1QUOwjXjO71U3VdFqCNEqFNErVpS9OOP48yNcLkEAdpsImF4yimwbBk2GpCkEN2bxddnKsmA1FTMnZX6S51jwhHdiBEiUdmjwqUzLMeun1QQW+mSlhYhXZtNtMJmZ0cI/dVXSd++nUllZTpJDVPScFug5sAelSXjxonOVI9HJEM9HpEpvuQSoZdrcDhEZ+bcuX19dSyrFfr5gYMOFKPO4kkue4iK9gpK06IIPaVY7zzsSejeVLFfHUH0k5LmAx6to2sausPswGGOOAXKisxpb57GP7rnA9DRIhwi++us7Au7Q+hGydjLtjae5CKrsq6r/5zor/1fMxRLEPruY5+SXKIj9J3Vf6e29l/sv38zRqMNWfbg8Wxgy5ZBNDcL/svKEk2HOTnCjTUUuhaQaFnppjXVyOARBiRJwpJvwV8Z27Rht4sTQXs72MOE3qKGXe26ZZ3QjalGfaTm9deLQFyv9NJINHqQcnMzhmQnRcynuXsSAWM2xvMvALMZczBSC+0YHY6Kt24V3aKa//awYbB0qR6hry9Ngs9XCcI1GESkvHOneHLRIiH5mM3iwwQCsH49H7W3w6OP0uASboFTq0JsL4FN/loGMS6yEwwGEaUHg+IzaPr5fvsJ+Sga8Yy7orC0bimjskaRakslw57Rt+Sym5AVmcrOSs4cExm0oVW6QG9C96giwrWHiBB6uMIiultUO9nZTXbdKRCEdCSrMttDooKmo10006TZ0gh0xrbm7woDJXSDFP6dGi0xzUWKquiErkkuISX0s0fnEOtj3rO7U0vMJgh997FP7bGAomCSJAySRCBQjyy76OpaAoDLtRpJUujqymT6dBFEjh0b2zRpMqVgMiWTd2EeB3UchDVPhLm2wTZ8VbETWMJ9N+zYAXYEeTcpYnm5S46J0NetEx3szzwjAlUdGqEvWCAI/dtvxcAFh4OhX51F8dkqWUcnC6JNSsLYWKn7oZtSwufq5cuFdv7NN0ILT06OkVzWpwfEZYQ2sPmBB0ArQfv6a1E6eNBB4lJF80J3xE6QmbpFbOemlk29d7pW8lNXJwZRgCil3A2oqsrS2qVMKxDmWum29L0WoTe4GggpoZhW9eJUQehOs5PC5EKcFmckQg8nO+NF6NGSi76cFqGHcw0tHlG1sd0dzoN0ihPtnkgu8TpF3QF3TBQeHelajJbYCL2H5ALCHqAvY669Ca2OPJ4vek/r3AQGjn1qjwVVVdfPQyHB1B0dohywu3sZqgp+v51DDxXmfqNGibLvxYtFUBndJR8N6yArvspYQh8TzvVs2gQLyOEPTMCQLcg21BVCcYsfrSnVxPz5wutKMzLUEd2d2dAgNJmGBmhsRC2vIOuRMxj90QwRAaekQCDAzJUjmLlzZmQdmlZ9zz36oFK1tUUn9HVqo4iH4tWjd3WJ7O477wjPdKuVL7ZtY6rbzbbXX8c97yMABndCpjWdTc0/D6FXdlbS4GqIELo9fa9F6BpRR0seWoQ+MmskkiTFRuiaNh6kt4YeJ0LXNHRNctEIvbyjAjkznU6X6AdIte255BItW2xp3UKjO2Iv0ZPQe0bohnCBgEbiATnwy0To4dLDeM1FCULfcwxoj0mSdIwkSVskSdouSVIvtx5Jkh6RJGl1+P9WSZI69vqW7gUEFEUvWdQIvb1dI/TleDwF5OdL/PGPYnktP1hfLxxktWKNpreb2HDWBlRZHEi2wTaCjUFkXzgxevvtGM84GRDThpqxsZIMjKkiKpG7ZbJPz+YQ+RDh0xJF4nEJXZNLnE6dFBu+MrK4YDG+nT4RoYcbaQxtTdgG28RyN9wgdHAQZybNz7utkZARCpILaA120phEZCzSZ5+J5GRrq6hysVrF5cPhh0NLC5uamlgRDJJ63nm4/3Q9AI7hYxidOzZ+hK5JRT+B0N/bJAZYHDNMGHtl2DP2WoQeTbwatAh9VJYoB41H6PboCN3aW0PXlzPHSi4aoQeVIDUlmXR420myJO3RlPqekouiKrpsoqEnoUc/LyuRCF1bJqj8MhF69GCKnkgQ+p5jl3tMkiQj8ARwLDAGOFeSpJhaI1VVb1BVtUxV1TLgX8C7P8O2/mQEVFUvWdQIvatrKaFQF93dy2lsnEpGRiSoHT1aFHpos0WTw81o7rVumuc263sv/Yh0Su8pjdSiv/IKbytnACJCH0snM2nBPDKJgzwHkXmiqE2WDBKSQdKLQCDSUAlECF2rI3c4dFK0Z4grgjWHrxGErjklagZHH38sGoS0ROO550K4BKyzU+i3Bw46EJph/Yg0IeWAIPIFC8StFqGDaEA6/HDKN2/GCWTffTeefz8NgPOBhxmdNZqNzVGz8jREE7rWnarN1+sDPRNlb218i7K8MoZnilrSdFv6XqtyiUfoeUl5FCYXcmDxgUAsoevJzl1JLj2Toj0kF4DtxU46Al177EFiIJbQtQoV7VZ7rudACm0cXfRzWlT+6nOvctz+x3Heeef1aZ/74osvUhftmb8HMEkmHrrtIaaNn9bLPjea0FesWMH48eMZNmwY1157rf7buOOOOygsLKSsrIyysjI+1Upk93EM5BQ4Hdiuqmq5qqoB4A3g5H6WPxf4797YuL2N2Ai9A4slH5Bpbf0Ej2cLy5cfq0fkIEqiv/wyYl+iEboSUJAskWkqqfulMnjOYExJ4Shr+nTMKSIy3rgRTqWWq9mB2SZhtItp6k1vNbH1ajGrVETlXiCgvweKImoZIRLZSpLeselIFwTj2+mDV1+NZFK1jdf0of/8R9z6fGJYKbCxuRZ2wCDXIHgS/toRxF0e9iKJttCNJnSAdeso9/kYMmgQ0l/+gnuwkFOcyZmMzhpNq7eVZncPkyqrVRB4ff2AIvSNzRtJeyCN76u+B8T0oCU1S2KSlgNJitZ01XDZh5fhD/n7XS4eoRskA5XXV3Ll1CsBQeh6HXq05BIm9IFILj0jdIDtuSY6ZNceVbhAbw09eoSchmjSthnFb9IX8qGG/+kaevh27ktzefW9V3nttdf6tM/dE0KPts8F+Hz+51RXVPPtim972edGE/pVV13Fc889x7Zt29i2bRvz5s3Tl7vhhhtEzfrq1Rx33HG7tT2/VgyE0AuB6qj7NeHHekGSpMFAKfB1H8//TpKk5ZIkLW9ubo63yM+K6AhdljvJyDgGSbJSXf0goLJ69f7U1MT2vnR828GQu5dSgjtC6H4FgzWy61RVxV/rJ9AsLh+/27SJFd7/hJOsospl5FAPB105nm0XL6f101Y6v+uk6b8iUhYR+muUlJRx4olhovL0aBU/++xI+z1gtniRLBKl95bCmWdGzLM0Ql+3Ti833DptGutAnxf69PZqeA0mDp2I/VA7i8vdDP32Wx599FF8mkTT2Qlvvy0cxrTpQn/7G+WlpQyZJLono0lrdLYYjtFnYlSTXGy23vNIo/BV+Vd0+bu4Yf4NKKrC3I3iCiOa0NNt6bgCrn7rmL8s/5J/r/p3/KuGKMQjdBARq0aYSeZYyUVCwnLDHyC8H/qVXEz2mLLFFk8LdpMdq9HK9jSVDnx7HKFLkggqtKqQ6CHPGmII3Sy+W2/QG+O0qN3ed/N91FbVcvFZF/PII4/0aZ+7fPlyzjvvPMrKyvbIPhfggw8+4KSzTiKkhnrZ52qE3tTQRFdXFzNnzkSSJC644ALe1/z5E4iLvV22eA4wV1V72LqFoarqs8CzAFOnTu1/uu3PAC0pqqoqoVAnFksuqakH0NEhzj+VlaJ+MCc8FvO77+DBcxRubPIwfWxIl6NVvxpL6CGVxcWLGfzXwZTeUcqOtWtZy1oMho9Q1ZNxGmRMSRLSmvXUbu3GWNAprHPDmvpBB8Hrr4/lwgu3c/bZZ/Ppp59i6tlR+cYbQsgHePddpJNP5pAbDBAKIc+fz06Hg6EOR2yEfvTR4PNxzNy57ATkIUNobWnh40YXTIThpcOZeeFMGgetIfeVDm644QaeGzKENYBJq3+XZXHG6eqC0lImSxJlYUsAjaScZqdex13VWdV7x2uEnpW1S/18eb1oIFpet5y3NrzF2xvfjpFbQEToAO2+dnKcOXHXo9WR70pr74vQoxEjuYS8ZIeyqc66lgKfAZNFVGzYTLa4VS52s10kRTXJxdtCtlN0pe5QfHSYZPItvY3Etl2/Ddfq+ENFYrY/4KHGUEOzqRlZkfGEPPgkH6vMq/TPJ0kSbpObpLIkbH+24Q15Y5wWtdtbH7iVxd8sZu4ncxlXMo4XX3yx1/tp9rkPPfQQU6dO3SP7XIDa2loOPvFg/aQcbZ+rbVtDfQNFUTNntWU0PP7447z88stMnTqVf/zjH6SnJ/zQBxKh1wLFUfeLwo/Fwzn8H5VbICy5GAwoig9VDWI0ppKefjgANlsJnZ0iI6kbZBng5IYdADz9L0X3dzGmGrGVRHypDWYDloJILfpvx44ljSwU5XZAwSmF2Fhto558TFaZdTvWUV1fjTFVHEzNzeWMHj2TsrKn+eKLL/jDH/4Qe5mgXc1ot0VFYuMAXC7uOOYYhh18MDuzsgShd3SI4RLjxhG89VYqgCsAyenkySeewK8C+4tSuXE546gqdfOlqvDOiy9y/223oY4bJ8j87rtFt6om8rtcvGyzcWN4EIZGUppODOizL2MQHaHvitDrlnPssGOZmDuRP3z+BxbXLI6JzgF9bmR/ZL03Cd1pcRKQAwTkAJ6gh/3K96P8lnJWHbgKX434vMmW5F6Si81kwyAZYibWt3hayHJkMTR9KNstLjpSLaQZ+n7vXUEiEqFrt0SFSqqq6p4vIK4YvEGvLsv0lFwgos0PBNH2uWVlZdxzzz3U1NToz8ezz9VgMpj6LVuMNzRbw1VXXcWOHTtYvXo1+fn54phJYEAR+jJguCRJpQgiPwfoZZghSdIoIB2I76P5fwABVcUiSXpC1GRKJSkpfNmcPBWfT/hCaQpDWhqkIH5wii9S6zv0/qH632eeeSZ1dXX8a/C/9Fr0lUOHcvaGrTxDC/AedorY0pbMFFJQjW5OefMUAFYctAKfz8fUqdNwOM6jtvYxfvOb9Tz22COcPmECB4PYoHXrBInfead402eeEcR90kkQCPBxeFt+tNkoaWgQJAwwbhzrwwfFIVYr7e3t3H7HHYxJgY05EUJ34acyFU6bMEHICJqfysUXi+qZ5GSYPRt10iQkrzfGCx0E4WlkElezLigQ5ZbNzf0mRF0BF5uaN3HWmLPYr3g/jn5VtPn3IvTwZJr+EqN7O0IHcQLzhryk+8X7e7d7WTljJRM+myDG0PVIimpOjQ6zAxUVX8inE/qwjGF8Wf4l9qwk0tLyer3n8EeH93osHtY1rsNpcTIkfQitnlYqOiowSAbdVGxNwxrSbGl6nX1ddx3tvna90iVactGwO2WLe2KfC1BYWEhTfRMjZGG2Fm2fqxF6UWFRzMkhepncqEa0yy+/nBM0D/19HLs8FauqGgJmA/OBTcBbqqpukCTpLkmSos07zgHeUPuzfvsfQ4vQZTlC6MnJU0lKmkxq6snIcmwOMDUVUsJNQffd2bsbz+fzMTdcRWIbZBO16KrKnAULWEWQ3PQhwO08njOGf1OKhQDrQqLSZPbQ2VjzrLz33nu0t7dRWyt25bXX3gbAOo2Ui4tFclSWhcc4wGuviVmbAIEAP4a350dVFUSvJUTHjWNpuFNpeihEXWUlM8vKOCxsI55qS2VcjujsXJ8DVFezevVqXn/9dbFAV5doJkpOhjlzeH3TJnIrKqgMJ7g0ycVusuteIXEj9Px8sf2bN/cboa9uWI2KytSCqRw19CiOH348+xfvHyO3QKzk0hc0Qt9V8nR3CN0VcOEJekjzpwEw6btJqEGVHX/a0ctC1xP06OvUJtZ7gp6YCN0b8tLmbftJk3ai54pqUbeiKno1iKzKMWStnWS0q6voTlENuypb/Kn2uQAnnXQS773xHiElxHc/fBdjn6t9nsKCQlJSUliyZAmqqvLyyy9z8smiHiN6XN17773HuHHjer/JPogBaeiqqn4KfNrjsb/2uH/H3tusnwdBPULvAMBkSsNgMDF16oqwmqHy178GAcHqaWlgDTvZ1XRF2pMrbqsg2B5k/SxBnHfccQfWL6343/WjdnTS1d2NSjqD0m+ksf1jWpMC1JGJhQALjcuxGqzc/+0tOAoKOGvcWQwaVEpVlXAoLChIp7Ozk5RFi8Rg5NJSUZ1SUCAI3ekUUXsgXL8bCGABDhwxgiVdXSKZun49JCfTlZvGsmXLyExKotTlQjKZWPzUU9x8235YJTM2k02vtd6WCVRV8fznn/Pi009zxubNWPx+vLKM3emE6mrK162jSVHIDUfZGmlJktQ/oWvNRS0t/RK6ZsA1pWAKAO+d/V7ctvaeksu87fO497t7WXDhAr2ee3cjdG3746Enoaf4UjA4DCRPSSb1wFQ8Wz1Ccok25wp5sJsjETqIE2CLp4Usu4jQNexplQsIWUIn76hkqKzKGDH28kTRtkk7+WjPSZLUq2u0L2j2uXa7ncWLFzN37lyuvfZaOjs7CYVCXH/99YzV3Dv7wHHHHcdHH3/EqQecSrIzmVdeekV/btZ+s3hx3osYJANPPvkkF110EV6vl2OPPZZjjz0WgD/96U+sXr0aSZIoKSnhmWeeGdD++rVj3/JyURRsBgOhUCfr1u3PggVjdBVDtPg/za23/p5LL20iOzsbh0MlZJB4WymitTBNX0/Xsi5C7SFeq38NgPXr1zPl1Ck4xzpRW9rpAszksK7898DvOcpTi0o3prQkfkhaxzFGK8577+V3oRAbN27kttvu5u67xYHldEJKSkpEQy8pEVGyzSYki5wc8VyY0L/69lteAS4//HCyPB546SVYupRl+5cw8+8ZvDP7Ha456iiks8/Wib7DBmlmUZmhRYedTiNUVTFr1iyeeOIJln39NQcAh9fXM0aWeXriRP4jyxRaLNhGilFz7oBbjz7NBjMSUv+EDrsk9KKUIvKShATR1wR3PUIPSy4fb/2Y76u+p9XTqk/06fSLq7CBELrdZO9Xr40mdG/QS4ovBVO6OHQsuRY6v+8k2ZpMq6dVf4036I1E6GHr23ZvO13+Ll1y0bC3I3QQ5G4w9pZTrEarSJKGr66io3GjwciHP35ITpZINP+c9rmSJPH0U0+ztXUr3qCX8bmRmaqf//A5dd11GCQDU6dOZX2cFu1XXnml12MJ7GOt/1rZYijUybXX/sBdd5Xoz4nCDSGHfPHFF+LBoMqg2fnUFHTFTDRT/Spuo5tPwl63N954I4yAvAvyMLg66ALsmAEJGwoH1n7PaOk7PGaFESNGcHogwLoPpnLu8HM5/fTT+f3vf6ev2+mEjz/+mHMfekio0qVhF0CLRUToOTni7zChz1u9mv+aTJz9xz9y3KGHimWXL6dmRC6KqvCXRX9h7AnHiSTqhg26j4tGIgbJIPTfzGSoquKQQw5BAr4uL2cFsDgQYHxGBo8qChVdXRhyc8XQZkTEqZGWJElYTdZek+WBWELvR0NfXrecqQVT+3xeg7btGllvbhGuma3eCKHuToTen9wCURp60I0n6CHJm4Q5XZxszDlmgi1Bko3JvexztfVqt9Vdovo3y5HFoNRBOpnuNULvEaHH67iUJAm7yd5LQ4/++5do/deQ48whqATp9EVMk7RJSv2dZBOIj32L0MONRaFQJ6NG/UhRUaTZQUToz2A0ZunNCwargbnpc/m0bjLF5ZEIRAkoKGaFG264gWuvvRaA9pZ2Opd04tvcTjfgCF/82AjyB/5A05A7GfLxq7y2KImpvutprRvCUHUoc+fOJS8vBzsebuJBrDU7qKqq4o0ff6QOIoR+wAGC0LOzRVIyfJm9eMUKJk+diqWkhO9aW1kJoCj4BxVCI2x4cwOPfv+0cFkME3qnDdIckUg5xZpCV7oDqqrIzMxkotPJAq+XJy66CKckceHo0Vydl8fFJSXceuut+uuiBzqAkC3iRuh5UUm/PiL0Ln8XW1q3MCV/Sr/fIYjqiBRriq6Pa4QeTd4DJvTQwAndFXDhDXlxeB2RCD3HAipk+bN6aeiaXq1dxVR2iMauLEcWZqNZn7zzc0XofbXQa9sFseQdr+Ll50aqNRWL0RIzvzVhnbvn2Kf2mhahy3Infr+DyZMj+VtB6EbS04/hs88+Q5ZlZJ/MX+66AwCHLZJtV/wKGUkZ3HfffRwajorbattYtd8qWr7w8iFwCEKWOHCSwmmcxo87lvLx9u24fEU0Iqo3tDp0fD62MoLbuRN++IExYWevjRCZgXfkkRHJZds2+Pe/9Rrf/XNyoLmZcx54gH+Et9FfmAvlwEK4//v76ZowMjZCd0Yi5WRLMt3JFqgSNeSzsrNZ0NHBy6+8wvlWK2np6dhTUnghN5ernnwS3noLEBGrRlbQD6GbzZHi/j4IfWW9aP0eSIQO4fZ/Xzvd/m5qu0UVbbTksTtJ0d0hdE/Qg91j1wndnCMi9Ux3ZkzZojfUW3LRavSzHKLDVJNdfo4IXfN10ZaJhqajS+F/GqJr0n8pSJJEtiOb7kA3vqD47SQIfc+xT+01rbEoFOqkomI8H35opqNDPCcklyvo6PiY7Oxs6urqaH6rmYfVvwOQXxilj+Z7WW5cTigUIjXcKu9SRHQWSsrlUKAYcRA/fI/McYi25BPPO4/5pm36erQ6dBobeYNzmM3jsHw5o0eLrsuNkiSqXMLL6JJLGKtXr8bv97Pfhx8ibdjAzOnTCbce4c/PhlrIys+i1djKA2PaxNSi2lo6nMYYd78UawpdDpOoFQ8GmXPGGdyZm4ssy1ytKEIHSkoSpYfr1+uzRnuSoc1kiy+5QMTTpQ9C1xOiA4jQQSRG27xtenQOkWhcURX9En5vSC7aSUsjdJvbFqOhA6R50ugOdOsJyniSS2VnJEIHGJouyl9/KqHrnaKqoieFQ0polxG65pMevS7t/y+JLEcWEhItXmGLkCD0Pcc+tdcCioIaFNOKhg0TM+Y0I0MRoS8nM3M/Nm7cSHFxMYH6ACWUANDc2SwSjg89RPCGIJd+dCnfffedTujd7m4MdgOdAZU3gMN4Cd+wcWQlydixk4vQySenRTrf9Ai9oYE/8hAvcREsXUpOTg4ZNhubTCbdopUnnhB2jzk5wgr3wQfp6OhgZFER+wFYLMw8+GDKgebMTPx2K9TCzBkzOWroUXxgqxT+MIsWiQjdmqZvR7I1mS4rQsaprSXjwQe55u67+S8wLhAQhH7ddaD5bdgjpW/RkovVaI0foUNER++H0AenDibbmd3X1xeDDHsG7d72GELXNPRufzcqKiaDaa9q6FpS1OqyYkqLjdBTXCkoqqJ3iHqDXj0S1iWXHoQ+LmccJoNJv78nkJBiJBfNgGsgEXrPSNxkMP2icosGs1FUXGmGZglC33PsU3vNL6u8+arExo2dXHbZY0DE/0oQeivJyeLgCoVCXPvitaw3bOV27qckcKSwln32WRrDZ4G8vDzGjRvHjh07OPLIIzGmGKnespFzgRXIWNsbSJmezILLZuDjISrKyhicKQhNkkKYs8JVHNFJw7VrkRSFGVlZQqrQujTDUTHZ2TBvHsybx1FHHcXmp58WxjoWCzP32w+AHwsKaGtrg3aYNnUaIzNHUqm0iThu61Y6LEpMVJhiTaHbFL5cD8su6YrCOdoCTqeYZ3q0kIp0Qo9KikI/kkv0Z+wjKbqqYRWT8yfHf20caEMuNrdsxmQwxZC3JrcMSh2EJ+jpe5sYYIRuiUToPp8Ps9esJ0UtOYJAkzojpK+v1xQboWuSS6ZD7INLJ1/Kit+t0Msw9wQ9JReN0PtKioKoSDJKxl6P5yXlxcxW/SURnVBPEPqeY5/aa35ZQfEbWLcuSFeX6DjTqgM1Qj/++Ezee+89zGYzH2z+gAZTNz5OImX4MDHVZ9s2Vt4t9N7c3FysVitDhgzBbrdjSjXRuUGYU7VQwjWtd1DfCJ1OOxglSlJTMQ3LwUwb00Y9QMq0cOlMcZSzQkoK1Nfz6YEH8nRRkZ781D18c3LAakXx+3G73ZF6dIuFKVOmYDQYWDJ2rGipdsB+M/ejJK0EV8hDe5IRnwn8RjWG0JMtyXRJ4fVUVYnpHldeGdkmp1M0LGndgFGdogPS0EF0ukpS3Ag9IAfY0baDsdn91y5HQ3Nc3Ny6mWEZw8i0Z+oaukboQ9JFB1V/HaUDIXSL0YLFaKHb343RJSJYTXIxpZmQTBKOLrEOTUePaSwKnxDqu+tJsabopGsxWpiQ22MO625CI3RVVZFVWR8c0V9SVJIkHGaHvqwGm8nGi8+8yOjRo392+9zNmzez3377YbVaeeihh4RcF/In5on+ROxTey2gqhCS2LJlDH/72x1AJEJvbw8ALrKyMhkyZIj+mv1zjuYBmlhftFGfD1dfXofZYCY9PR1VVXnggQdYsGABw58YjiNV9G26CqbzOLOp/bCOIT9WkYwPLBZyTkjhAE7HYYh0ulFbyxbnZDYzUljhFhWJM01SUsRhURP7w2WL85ubKS4uZvVWYcGLxYLD4WDZ8uXMeeEFJLsEZ8OsQ2cxOFW0fVdOGKQPh+4Vocthj+CqqhhXR0AQ+oMPwu9/LwZdhKtWouvQAf2gjIsrrxSTjxy9yXNb6zZkVdYdGwcCLULf1LyJUVmjxNALX2yEPiQtTOj9JEYHQuggZJcWTwvJPlG/rxG6ZJAwZ5uxhnespqN7Q95ejUUq6k+SV+JBn1qEqg991gY+9zcooiStJGbsnoYnn3ySL7744me3z83IyOCxxx7jpptuAoRcp6ISkAMJQv8J2Kf2WggFQhI+X2SKRGSGhAejcRYez0gmTJiA2Wxm1vhZFF04DLiDd965Q39Na6iNDEeGbl96++2389lnn5FxRAahgPAVT5kiknuBRU1MWFJOsaVFNAe1t9PIEawpvyoy4eieexjhXsVIturEvaGxkenbtrFowYLYDxEm9H/U1eFwOBh7/vlikPNgcXBOmjQJu92OX/ZjHWLFaDTq5XE7R+Xro+d6ReiBLtTsLEHoqamx76klRSUJvvhCt43tSYZWUz8ael4enHpq3Kc0i9vRWQMn9Ax7BgE5wNbWrYzKHEWmIxKha01FWoQeT0d3rXPR8W3HbhF6s6eZZG8soYNIjFraRdTtCrh0UtLWazKY9Kh8bxO6ltSUFVn3NzcajP1G6CC+q57dsVdeeSXl5eUce+yxP7t9bk5ODtOmTcNsNuvbA+CX/QlC/wnYZzpFVVUlqKoQMhAMpmI2+3j2WRtaw5vLlYYsf0VuruCttrY2LBYLX31loQwTbeWV+rrOVs/iNydG/MlSU1Pp7OzEtdZFfbuQUVJSxa3SIi4Bvu8cAeYP8V1yC5uYA14iFrwNDZENffFFePttUvx+lnV3s2bTJvYfOzZiuJWVxWpV5SuXiwduuw1zQUGsBh+GP+TXDxItEqsclExB+BjuWeUSUkL4S4qxRRP6Cy9Qe90l/KvtLf7mnIpBVcW0D4dDTwD2rENvDEXmWQ4Um1o2ISExMmvkgF+j6c6yKjMqaxQbWzbqdd5ahK7pwfEIvWJOBZ7NHjyX7iahhyN0TUMHkRg1Nhn1947nD+M0C8fGgRL69ddfz+rVq3e5XFAO4pN9+txSm9FGQAlgkAyYJBM+2UeSOQlJkigrK+PRRx/tc11PP/008+bNY8GCBWRlZf2s9rk9YTWGCT3kj5l1msDuYZ/Za7KqokpAUKKjI5PU1HYeeyziQtsZblTTFAGH1UGoKoQUlEkljfZAKyQno149mxKllINGHqSvWyP0mkdqGOG6kR+B3FdfFe/b7kWyShjM4Utjd0SS0EvGooyG6OiAjz+myOcjyWRi086dogYdhLmMxcLDaWk4nU4uv/xyYXj1yitiIlEU/LJfj8Ay7Zk4zA4qM01xI/QUqzj5dA3Oi43QW1r4eAQ80DCXNmN4u3NyoLo6Lmn1q6H3g00tmxicNnhAxKpBc1wEdMlFq3LpqaHHI3RflY9AfWDAEbrT7KTJ3URS+OouJkLPsWBqF/e3tW6LeKFHNfBo77G3I3StjFz3xJPClrqqGrHT/RkbLn+KfW40LEYLElIkQt93qGmvYp+J0APaDz4k0dKSQ3a2h1WrxOjNE06AurpPgevo7v4UGI6vwsfSkUspe2UUo4oz+ba6i2DAitHqYOnIpahGVS9pTE1NpaurC2OeEaexgOmqkSVyCBNB1C4/AaOT2WXf8/g1WzBGdcT9dcFf+XDLh6xoaEcvFktPB48HqbOTMWlpbFy/HvbfXzyXk0NzczNvvPEGV111lTD0f/lluP568SFskUtov+zXox5JkihJK2GnI0RHqhXwx0ou4Yk73UXZ5Mz7DsIWpbz9Nq6w+2TAFv7D7QajMWKd21ND76sOvR9sat7EmOwxu14wCpqfCwhCz7Rn9qpy0aSmeEnRQG0A2SUjeaUBR+ibWjYx1isSt9GEbs4xIzfLZDuy2di8MX6EHr6SybIPjND7i6Sj0eZto7y9nNK0Uio6KhiWPoxmTzNBJUiaLY267jqm5E/52dro99Q+tyd064hQQnL5Kdhn9logPJ7LRIjf/OZvnHaamOjy2WfieZerFthOSoqIqgL1ourDmm8lI9wm3/rii7BxLXO23coXni/0dWsRuinFxMrQJl5xOJnJjwSTMylQmvGoJhZtSIUlSzC5IoR+98K7WdOwJlIMD5HxbN3dlOXl8eOSJbTee694LDub7OxsvvvjH7lJS0ppVS7m2IqFaMkFYHDqYCr9TXQ+I7TMuBF6dqpIKuTnw4wZ4PfrhN4+bRxMmybuOCJDjwdch94HZEVmS+uW3dLPISK55Cflk2pLJcOeoZcodvg6SLIkkWHPwCAZekXosk8m2CJ87tPd6QMmdFfA1SspCkJDVzwKE1MmsrFlo15PrSVF4eeL0LVIVhsUYTAYYjT0ns1DewN7wz43HrTfT4LQ9xz7zF4LhiN0q9HPAQd8xBFHiMtzTb72+cT9ggJB3v46EWla8i0cWXwkr455lYzTTqO9vJyQosQY7M+dO5cvvvgCkxM+5wtu8XiElpOczIjB7/DizMlY8IPVyloiI9qemH4nkgrr5lwW2VCNoH0+rpk5k8MnTkRzCFHDTUYz3G6Kv/wydvloI3diI3QQ0erOjp10hBOGPZOigGj/B1Ei2dUFZrNO6N2FWXDKKeKO3a679f1UyWVnx058Id9uE7oWoWv2v5l2Udvd5m2jw9dBmi0Ng2TQq2GiEagN6H+nuwZO6IBIilrBaIs04GjNRWWmMjY2b4y7b7QrmZ8rKaqZbRmlSJWLrMg/CzFq9rllZWXIsszcuXO5+eabmThxImVlZSxatGiX62hoEOPlHn74Ye655x6KiooIeAL67ydB6HuGfU5ysSg+1q49kKlTxYHV0iIaKIPBVkwmG8cdJw5CLUK35FsYftJwSpsHYfnwQ6q7xQ/NXhmJvtLCI9k6VBcePCRLJhpMudza/Q9+V/4OnaUWzGqAkMnA+WUV3Lp+C1PbvyN/+DWoS29n8yFjKdNW5vXCwQfDwoWMGzKE9486SgxqBq7Ztg1mz+ZfdjuSVlrYR4TuC/l6RejtvnaqO6sxG8wx+q4eoTvCJNXaCptEPb3rePFQsLNdNDQBWCx9Si67S+jaUOndKVmEiIauEbpG8K2eVp3QIWwR4IsldH9tRBbKcGXsFqEn+ZKQ0mIjXq25aBSj6PB1UN4uKp3iSi4/U9miNpvTaIiqcmH3I92dO3fqf/+c9rl5eXkxWjtAo6tRd6RMEPqeYZ/Za5rkYug2ct1137FtWwkguEtcPbbijDKsCtQHkKwSpjQTqRelMj/1fTaceSYN9WKuZ6Y1suy8efO4+eabyZwcwMhyUixG3Pc9xovdp9NQO5UxtQ1YFD8L639kfXqQ9PQrGaG8RlJGLllusC9bFdnQzk54913xd1ISuN1sBR4Ent64UZRKWq0xAy4wm/9fe+cd5kZ1tv3fmVGXthevvWt73XvFxqYbjKkJBEKHUAIJ6YWQfMAbWhJKCAlvwksKkITeA4SQUI3BNNsY4967d729q5c53x9HM5J2tes12MAS3de110ozo9EZjXTPM/d5nvuBbrfVkXhmhG5muqxqWEWBqyDjNtzS0E1CN3PeR42iK7kLfftO1TVb10GIjH6iJtKLQ/qLDU1JQt/PCD3fmc+FUy7knEnqYmdWX6ZH6KCIvnuEHqlJI/TA/hF6XigPrbBb5WUyQh9hqKyaD/cqG+ZPY1LUIvSk5GJG6GZe+kAixvQ0yoE07s8T/ms+tYihSMYWUf+HD7dhtysyVxkuU7DbT7MkmNIzSxlz9xiEEITDYb519dUsBOo9KtJ649U3LAuAJUuWcMcdd2ATrYTwU+ByYv+qainnjY1kZqCJYY5aFjYv41sfwMl1ah9FG3Zy7A44/Sf3pQba3p5Kjk8S+o3AzwCnw8HPf/5zcDpVS7dEQnmsJAueMo43LcsFUhOEqxpW9TCDsiJ0k//b2pQR2NlnW5JL0JX8qiTT0dL7iZowi0OyNf7tDRuaN1Dhq9jv8nchBI+c+QjzqucBaRF6qKUHoXefFE0n9P2WXMJ5lo+LCTNCHxJR6aPL61Sa3qchuZjEZ0kuyQgdVNQ+kIgx/Y5yII3784T/ik/tBz+AUw9R5GaLqch06FA3hx6q7MaVTcqPaW7+I4lkrU/BYQUM+Yb6gbbc3IKGRhMwf+Q0/sgf2bziI15KzqiaBl2tW+ppxYvXmY993UoABHYOmx1k8hsN3Ho0/HIRkNTf3TfdwuCUhbbyOWlrw7giqan7fDBnDj//3vfQdZ2rrr5aafclJWrgsZgq2Jk+vccxZ5sUBeU73p3QLQ3dnmYzUFamJkXdihyCjuRXJXmxMXXi7pIL9NKGrhdsaN6w39F5NqRr6B2Rjr4j9NoIer4Ohfs3KQqo5hbFmfKWGaG7OlwUuYosK+D0/R70CD0RQyDQhGYZbMWMgUXoZvEV5Aj94+K/4lP7979BaIqsRFhH0+IMHuylulq16zRz0EEVRYJqM2dqrTaHjXzyaQIKRk9mAhPoJMHmZNl9frKdUfPmBn7B37lp3AU4vvV19X7Y0GWQzogy1yoOYRG62LyZYWEnCT0pf5SX82FrK68sXEgXKEKfNYtJd9/N5s2bucnsl/ed78D27SpN8Y03lAtkN3SfFB3kG2T9YLoTutfhRSDotCXLs03fmEAAfzIyDziTY/zud9XzXiQXoPfy/26QUrK+af0BIfQeGnrSTbLYlV1ycVY6MUqMfkfo5oUrL5yHoyhzAlp36ej5OrHGGBPLJloGXelZLl67+ow/iRFXNpjSWcyI9fAzH2gRuiY06zs7kMb9ecIX9lNrbGzktddeo62tjUGDoKhcEboM2SkpqcPhKKC1VRF6ayvACOAaq7BozZfXsPPmnYCq6CykgEbg9ef/xlOex2mjzSJ0M0IPTBxGGWWUl4zB4RQU2TrRsfHvpfnUnePlpNvgyxJ+7/dTA8g9exjVodORlyTe8nKuicdplJI4KEJvaoKaGkaOHImuZ7E2feQRuP76Hou7R+ia0KwovTuhW23oRMwsk1UrAgFLcgnYMps1Z5Nc9jdCr/PX0Rnp3O8J0Wzw2D04dWcPyaXIXUR7uD2j+UOkNoKzykmiOLHfk6J5oTycJc4e6x3lDovQ08dk4tzJ53LzvJstv/IDhXTi695xSCIHHDGa39mBNu7PC76wn9qtt97KCSecwN/+9jc6O2HdhzpceQjjDlvBT3/6TXTdS3u7MjNcv14CexBCt7L/jKCB7lU/DM2lUUgRTcD9WhOvB+9lKlt6ELrfkeARHmFZez15rhgNx1+OQLCx3Ue4uYJhEdgM/GjNGq4ChJTMXhmkKRn9vgG8DrQCTlCEfuONlneKhVdegeOPVzp3NNojZRF6RuiQmhhN90I3ke/MpzPSpapR0yP05K4jpi5eqiSDbJKL+WPsL6GbE6L7W1SUDUIIit3F7OrYhSENy9qg2F2MRFr+LpCM0KucxIpj+yW5aIaGL+LDUdzz87aX24k2Rnsl9LlVc7n+mJ4X3k+KDELP0nFooBFjLkL/ZPjCfmqdSf/w/Px8OjuhbIgBm/MIt/g47LClCCFMbmLFig4gQWmp0mGllCQCCTSv+ng0l8Z1XMczI8dTU1nJKOAQTWPLli0YhsFxxx1HPB7nkHAnf+WvLG3aCg4Hdi3IMUXn8grFOIgSt8EWYMcPf0iyVQRPunS+1R5hJXDtxo0MBUYNGYIHiBgGBAJIr5ef/vSnKU+MhgZYuFDN6PZC6OF4uAehVxdUA5k+LibynMkmx0VFKUIPBvEndfVwPKz6mk6bplYlI/R0WWF/I3SzOYWZevhJUeIpsVIG0zV0SFWLGnGDaF0UZ6WTSGFkvyZFvWF18Ur3cTHhGJQZoWtC62FPezCQ0UIuS0/QT5MYm5qamDNnDjNmzODtt9/mlFNOoT2ZMeXzqTucnTt38thjj/W6j1yE/snwhf3UOpLCuJSSyko48vQIjPTz3tNfpq5OkZJZG7RqlSoq+uUvFaEbEQMM0JNpfHmD2pjBIkqnz6CuLYDgGOYaVYTDYWpqatB1HV3X6Xrg7wB4bAXgcHDuhz/l8dLvEozr2ImRSE4sVo8bx7EAv/89b147m/dcGkcAyxoauBEoKS7mYWDVli0QCBDWNO68805Wr16tBuxMEnU02nuEHo/0cNOzIvQsLc9UhN6ZSeiBAP6k1BJJRODddyE5hkA0gNvmzvjhWRp6P8v/N7dsxufwMdg3uF/b7wvF7mK2tW4DehK6qaPHGmJggLPKSagwhDfqxRV3Zd1fOnwOX9YqURPdI3SP3fOpdK0XQljnwPz/WRH6woULmTJlCh999BFHHXUU//nPf6waDRP7IvRCZyGFrsIMubC79W4OveMLS+hmhB4Oh3n/fTjnZ0GYr8ruH3nk+0CqGf3WrWaVaJLQg4rETMmlaO3DtIo/c9Ozj9Pib6OQIYxMGh9t2rQJv9/PlVdeyT+S3X6GnlxK66/+h63N04i3HIEzLnEQxTDdFc0ryZw5HNciOfysAvKBCYMHcwkwOj+fi4G3tm6FYJCmYBC73c4Zpv2sSeCRSN+Si62b5NKLhg7JRtFmhJ7U0GNBPxEtSejxCJx7LnxTtdLr3q0IUrfL/Y3QN7duZmzJ2ANGfCXuEsv7vDdCN1MWnVVOAgVKNrK17lvX9jl8+EI9jblMOModxJpjDPEMIc+Rt19GY58UFpEnpZZ0p8L9IfSdO3cyYcIEvvGNbzBp0iROOOEEQiFlY7By5Urmzp3L1KlTOeOMM2gzL/pJrFy5kp/97Gf885//tGx1q6uraW5uztjummuu4e2332b69OncddddJBIJfvrTnzJ79mymTp3Kg397kNHFo1n81mKOOuooTjvtNKtpeg77xhe2UtQkdPMLGTUMOG0vo97zc845LwNnUl6u5gATiQI07XIeeXgUx08K4RjiYOJTE/FN80E0inzgYZZWjeRXe7YBkiKKKEZpyps3b+bII4/k3nvv5YykD8uT8de47O3ruEDfzbBWO5NYQ4HYSb1TR7ptTN56FZcfBle9+y4/+v1SWk718Cwg77gD29e+xqDGRkYD7yxdytWBADVtbZx88snKjAsyI/S//U2lL3ZD98IiSOWi9xahNwQaoKgS9qhqvUBaF/twPAxPPGE9D8aCGROisP+Sy+aWzRxaeWi/tu0P0g279kXojkoH/nyVjSIbJYzqe98ZEXph9ggdA+KtcSaWTaTeX99jm/3Bj7ZsYaXfv+8NAX80gMTArsVx2TqSy0JIJE69FoeuiuGm+3z875gxfe5ry5YtPP7449x3332cc845/OMf/+Ciiy7i4osv5u677+aYY47hhhtu4Oabb84wEJs+fTq/+MUvWL58Of/3f//X6/5vv/127rzzTl588UUA7r33XgoKCvjggw+IRCIcccQRnHDCCQCsWLGCtWvXMmLEZ9MWbyDiCxuh/7//9/845ZRTOPTQkzniCFj2mh18cX7wi6uYOlUVBH3/+6bf1DgcjvvZ9uEolk1choxKys8uxzPWA4sW0dgymZY9FwFwpvc4TuIk7JqBz25n8+bNuFwu7HY7e5LVm5FVagzFMkxCg5c4lluL/sCHxQ4aKwtZH9qFbmARZI07RhFQPHq0euHu3awFyt98k3ULFnBHNMp551kdPlUUPWWKqhCtqMhsYYcyvErIRI8IfdaQWXx9+tc5bsRxPT6vPGeeklyKiy3JxZ+c+ISeMkogltmtCPaP0CPxCDvbdzKupP8e6PuCmYsOKUI3LQIsQq9NReideeqiH2vcdyGU1+HN2tzChGOQukuKNkY5c8KZHDvi2I95FPsP8wYn80an97seI2YQ3BIkvDPzPCUiCUYMH8H0ZF3DIYccws6dO+no6KC9vZ1jjjkGgEsuuSRrqf/HwauvvspDDz3E9OnTmTNnDi0tLWzZsgWAQw89NEfm+4kvbIR+xhlncMwxHhoaJvPeezDlIqASPI52bLZUQ4jhw2HZshhC2HCJBDIiCW4OEm+LkzczD/uePWhEKaQQgGAgQh55aCOHMrY5yubNmxFCUFBQwIy2Nu7g59RvnsjWmUsojQcIu+2IICQCBnl2jQ2DFOlNaAbGqlnZIDEMAVp5uRpUNIoTcPr9/OCNN1jidvPIl7+cOrjDDrO0bB54QCXPn322tdok3+4Rutvu5q+n/zXr55XvyFf9ME0NXcpMQu+WW57NR3x/8tC3tW3DkAZjS8buc9v+IluEbuZ9m1JMpCaCcArsJXbafe0ARBui7AvpEXrWSdFktWi0PsrPjv/Zxz4GE/uKpNOxrnEdoXiIyrxKBuep+Yi1jWsJx8MMKxhGmasMaUiETZAIJAhtCyGjkgQJHJUOy6s/WhPFLlLHpuu6dYd7sCCl5O677+ZEswF5Em+++Wa/rXdzSKFfEboQ4iQhxCYhxFYhRM8mg2qbc4QQ64UQ64QQvc96fAqIx+MsXHgvDzxwMh988E8AbD6lBXvsbdhsKstjxQpQTWF+SSjkxKmpSK1zaSerT1hN10dd0NycQejvsIKOOR3oQ8sYq+sZqYuBigoGOV24Q2480kaF8BPLczKVlVwVuYxpkQTrBymdc0ITcOGFLL9gHs+PR6UHer1WZZMESoHmRYu4ZMECK0ugB+6+W3mip8GMkLtH6H3BjNBlYaGScAKBVJ9RIJzIjOYC0UAPyWV/0hY3t6jPrS9Cj9RGCG3rP6GYfi4ABU51jh26A5/DR2uolbd3vc3C9xdiG2JDCEGrT0Xt/SF0j93Tp4bumZBsEr2sq8e6gwEpJdHmKEbE6KGhQ2piVBMawc1BAqsC+D/0E9ygspNcI9TFN96qJhwT4QSJQAIkyESmF09BQQFFRUW8/fbbADz88MNWtL6/SLfeBTjxxBP505/+RCyWkjADgUBvL89hH9gnoQshdOAe4GRgInC+EGJit23GANcCR0gpJwE/OvBD7R2bNm1i/vz5dHV1EQrBrl0NLFjwLa6+Gh55RGWe2L2qsMTjaEXXk6X6raDu7loBHx6buk2N1qsfuO7VoaUFzY5F6H5CTLwqgv7uG9zR1sa127eTuOgiKtrbWdzSwt3iNURAsMnZhb/6fSpnaaxhGoMpptyQbCo28Nk8VHUCTicrf3IhUVvSR8XhUBEygK5T5XTyJvDT7hr5li0wdy4sWpR1UtSMkLtH6H0h35lPQiYIFyUvHI2N+PW0Ypx4T8mltwi9P4S+qXkT0Dehb/7WZtafv75f44dUhO61e7Hr9ozlT69/mnkPziO0J0SwRJGaHz8BT6BfhK4JjeJoMQlbAs3d82fjKHfgneal7fXeG1L3B/GuOP41fpVp1dd2bXEiOyMENwRxRtV5zpbdokkNI2CgF+g4hjhwDHbgmeDBXmJH82jEWtR3y/SHBzCiPd/7wQcf5Kc//SlTp05l5cqV3HDDDR/r+KZOnYqu60ybNo277rqLK664gokTJzJz5kwmT57MlVdemctq+QToj+RyKLBVSrkdQAjxBHA6kP5L+wZwj5SyDUBK2dhjLwcR7733Hm+88QabNm3i0EMPocBba60LBBS56MkI3S6iVoSeCnpb0PUShuepH7apqeoeXUXohV4KmgqYUTmDj2o/onDGePa6E5R2GJwCJBYt4p2yMn7l9XL97rf4qvFz3mn6Mkde/DP+fsLz8O+Z2ImRZyS4LXgUV598GeLnx0I0ahljdTihyuFQhT01NQi7nXElJXhqa8mf0K2SMhqFpUtVFWk2Qk9KLt3TFvuCZdCV78QNUFNjFRWl79NEMBbsVUPvT9ri5pbNVPgqrPfdcf0ObCU2hv4oNR/gX+XvES12ftBJ14ddVH6rssc+TQ29e559sbuYlfUrOX3c6ZR2lhIYpyLAUCyEP99vXcD3haJoERFfpNesnKLji6i9u5ZEMGGlvO4PpJREdkWQEUm0KYqrKvv5k4YkUhtBuARIKKkvwcg3sBk2wi1h7CX2VJFRRP23l9p7SEX2EjuRPRESwQTxljjVw6tZ+uRSZFSCG66++mpr2+nTp7NkyZI+x59utwuZVrz+5ASv3W7njTfeyHjdrbfeyq233pqxbN68ecybN6/P98uhJ/ojuVQCe9Ke1ySXpWMsMFYI8a4QYokQ4qRsOxJCfFMIsVwIsbypqenjjTgLOrq6YMgQWlpakFLQ7m+x1iUSfmbPBj1fXfX3bIty3nn3c+utt9LYuDG5VQslJSV8f4ZKsTKjFs2rQUsLrrIE1ZfZcLTuIU/PY+0RLVT+OMHdw9UH8Z977oENG+gIhXAKG7aojVmJodj/+Wfu+EUhAA6iFMSi6EUlDC1S6YPphN4jQq+qYtJ3v4sLsBVkEtS+8tCtCH1/JBfToMuX3FcaoXvt3h5RdzbJZX8idDNl0UTjU43U/y2VGRLvjBPZE7EkARN7/7KXbT/eltWi14zQu2fx3HH8HTxz9jP845x/UNZVRluhiqKDsSChgpDKTU+DlJLls5bT8Ghmw+vp7um4inu/SBYdX4SMSjre6eixzogaRBv7vnAkOhMYYQPhFMSb40gjuw1xrCWGjEicVU484z0kHAkGdQxCq9eINcSI1kdTKYyRpByT5QJjK1bxXHhnGBmTOAarE76vu4McPr84UFkuNmAMMA84H7hPCFHYfSMp5b1SyllSylllye47BwIrbDZ46CHWdXSQr3Ux2am0Po8H8vNbWLYM7MWKGIJdCbq6ovzP//wPZ589DVVs34LPV4JMWuvGW5JWpEnJxVlhY0TFSywNNdOV6EIG1XZFST7bvHkz9913H3c2NVHgsPPsX5/l7jn53LJhKr7lirDtxHBj8O2Cd1jembyQdCd0m01F6ABTp1KcNMKi++SQSeDRqNK7e4nQ91dyAej0Jm/a0gi9xFOSfVLU9vHz0De3bGZscYrQ421xghuCFpkENypZxAgbJIIp6SfeElfLOlPLpCGJd8YtDb07oS8YtYCvTvwqidYEjriDxvxG6xjCheEekkuiK4H/Qz8t/27JWD5KH0XhoMx9p6PwqEKEXWSVXXb8fAcfTP6gV5IO7w4T74hjK7ThGupCxiXxjp7Sg0xIonuj6D4dW4ENza7RXtnOzrKdaJM0bEU2Ev5ESn4JAzoIR8+7Cs2uoefrGEEDYRfYS+0gsksuOQwM9IfQa4H0vLiq5LJ01AAvSCljUsodKMuS/k/Tf0I0GgboOqsjEQpFJ87ETkDV75iz9MGoqv6cOV3y1lt/oaamhtGjxyHE6VRVjSIUOpd/rFdRqp6nM+XfU7CX2KG5GVlcRqAxzolozC6aTcKmyERzQnlBAZs3b2bNmjUA5LudvNj1Intag8wOR3DHYowqXUqMGgIF8Gc+YG80SRTphO61qbwzk9C9XqirSz1OhxmhRyKwZg389rcZqz9WhG42uTD14TRCL/WUZk9b7Bahm26OkWDEusvJhvZwO42BRsaVqpRFKSXxtjgyLi0iD6xPTYyl78vUeiN1qfHUP1DPkuFLrHmObHn2kMpB3+tR/ViDsSCRokgPQjffw786Mw883hbPOiFqQvfq5B+e34PQZULS8EgDsaZYRrekdGz7qapwdQ51ohfoCIcg1tTzM4w2RlU0XeWwpB9N04jYI+h2Hd2nI6MSeyIpr4RUdN6bTGQvUdvZSmwITSAcQkkuOQxI9IfQPwDGCCFGCCEcwHnAC922eR4VnSOEKEVJMNsP3DD7RmfSxHy7lIzUdlIT/ybXXuvme9+DIUMu54gjIBiTsGEjX/0qvP/+NiorK1m48FXGjKnixz8+lrq6i2kPqo8jEUhQckoJmkNJLlF3JR/89RTu5mRumHID8aTNbMgO40pL2bx5MwVJQd5r93D8P4+n/Sl1zfNUFDLlrF/yHV6hPamcTChXneMzCN28JTYll7VrYfx45aY4f37mAbvdcPjhyrO8qAiS9r0mPlGEbr4kPUJ3l2RE3YY0sqYtCiFw2VyM/v1oPjz0w17fq3uGSyKQQMYVifhXKRINrg9a22cj9HTdO7AmQLw9Dg0qG6U3Qg9tUhf3TT41IRuMBYkXx0l0JkiEUhG/+X7BjcEM+SHe2jehAxQvKMb/kZ9oU2p8He90WC0NQ1uyZ+20vd6G7tXRnKqps73UriSYbvJHoiuB5tGw+VLjMP1cdKEIHcAetqtUqTBont5/5rYiG/YKu5VHrzm0nOQygLFPQpdSxoHvAa8AG4CnpJTrhBC/EEKcltzsFaBFCLEeWAT8VErZkn2PBx7+ZHu5PXY7X9Weo4F5zJ7tY+ZMMIzD2L4dQjGJ1hWgtRVsNhWNVlRUsHLlSs4/X1llOaX6UYd3h2n+V7PqCNTWhlamyC6KA6/DS0xXP/iQU2eU283WrVspSPb0fOq0n3HBoguYskeVHtq9lfg7IuCEugJwCBsjypI3L9kI3YzQTZL+ylege05yfr7yVTnrLGWd++qrGas/VtqiqaFrcdXgOknoLk0dc7rkYu6/+6QoQHGsmMFvDCa8PUysLXuU3p3Q420pacEk9MC6VIRuSmCQndDNqDdaG2X+iPnMrZyb9X39q/0YmsEqn6r8CsaCJErUOU+P0q2Mj0TqTiHWGiO8M4x3Qt+50UXHqwty+xvt1rLGJxsheXqDm4M9XhP3x4m3xhG2VBRtRs7p2SegJCjNlfmzTU9b1NwaaOCIOPBKr/Ikcvc+QSs0gavKZeWiC2cuQh/I6JeGLqX8j5RyrJRylJTyluSyG6SULyQfSynlVVLKiVLKKVLKJ/re44GF+dNv8vnIj7UA77B2rZcdO2D37vUUFEAobqCFVXSUl5fS7y+6yM2vf60eu5Ke2dHaKBsv2ajawRkGYpCabIvhoHheMWtmK3klXJzPcFQHc2/S/yQxSvm0lPqVSlUXsvHe8/fxM99x7CqEsd5h2JxJh8Jo1CLSTlPqMCN08/8//pHZgaM7br0VulXtmeT7sbJcYn51UdmzB78DfDYvTt2ZIbmYzS26Sy4Ax60+DltERY/BTT3JC1TKoi50RhaNBMiY+AysVvsOrg/inaz2H2tVpCYNaT3ORuiR2ggvnP8C35/z/azvG1gTIDQ0RH20nmgiSjAWRJYq8kqfGE2/IzDH0/l+0r3ziMy7oe7wHeJDL9At2cWIGzT9o4myM8rQ3BqhzT0j9MguNf50QtecGnqenqGjS0Mio7IHoXvsHrx2L5rQEJpA9+roIZ3RblV53FeE3h2aQ0PGZK9afw6fb3whSv9DSX0w4M3jEuPvwHd56qlOHn/cyZo1v+Xszu1cemo9esAk9HLrte+9B2Y2lisp3RhhQ/0IWtRNhjZIkev9OBh/9XieOFVdr0JFPoZHo0gpEckUrcd2q/ZjjrgDDzu5/c42gqFqPhhnJ2SDScXjVaNlXYeoykbwGjY63ckfsxmhFyerHi+5ROnk3TF1Kvzud2AYB2RS1NLQI13qvRsaFKHbvbhsrgzJxfRCz2ZANX/ZfIKFishNPbw7NrduZkTRCEtzNyN5V7UL/yo/iUCC8M4wBUcrjcok2Hh7HJJqgClhQCah94XAmgCJceocN/gbCMaCiNJk7UG2CF1L6egd73YgbIL8Q/smdM2mUXR8EY1PNtK5rJOOtzqINcYoP68c9xh3VsklvFt9tumEDoqIjZBhZfSYUkh3Qi/xlGQ0CdF9aqIz4U+A6Ll9XzAnTw9UlJ7NoOtA4Pzzz2fq1Kncdddd3HDDDbz++uuASnc0baa7p0J+HLS2trJgwQLGjBnDggULepiSmTjppJMoLCzkS1/60id+z0+CLwShh013uZh5OA24XHl4PMUk4lHm1+3G025Q2Kx+OD5fofVan/Lf4uijoZgkIcjkj8Ai9FIMYaB5C3E4HJbxUijfw7Bk1du4piZKdJ2mZKu5uuBLHMpl2KOKtBaPjPHUczqPnZ6s6nQ41BsD+YadTrPFmxmZm2bt0HNSFFRx0a5dqX2l4eNMipot0iwLXSkVoTt8KkJPk1ysbkXdJJeuFV1U11bz0Vc+QjhE74TekpmyaEouhfMKiTXFaFukfjQFRypCNyWXdPnBjNClVFkfgPU/G+KdccI7wzgnqs9kV8cuEjKBVq5l7M96Pw18031WhN7xbge+Gb5+5ZePvms09lI7q05Yxa5bdqF5NYpPLsY9xp1VcgnvShK6nknoulsHqQIMSP3XnH3/bE0dPdYaQ3OrqL2/0JIWz4lIAsP4fGrp9fX1fPDBB6xevZof//jH/OIXv+D444/vsd3HIfREIpHx/Pbbb2f+/Pls2bKF+fPnc/vtt2d93U9/+lMefvjh/X6/A40vBKFHbDZoboaoBiSAJuy2QrzeIjSR+gENkaUcd5wrw6PZ51PeVm+9BZNtqZJkzaGpfQKUlLCn4nmq8zaycv5KrvvjdQCE8lwMT5L+zrVr6ZQSu1tpnwIvN3ITX7lUkVLCHuXe+76FVpwsT08n9LhOp6mOmGMbPhxGJS0APT0jYRwOq2Ez9syCkf2N0DuXd2KEjMwmFyg7Ap8rD6ctu+TSPUKvu7+OqD3K6iNWK/LqhdB3d+y2mm1AJqEDND6h0gp9M3xo3uzVjCYBx5pjyJiKJvuK0ANr1ZgLpqnzYfqmmw2eu0fo9mI7vuk+pbtHDbqWdZF/eN/RuQnXUBfTF03HXmSnfVE7paeVont0PGM9hLeHMeKZRBnZFUHYRQ9CNytSjVA3Qt9HxG3aPpPYP7ll586dTJo1iW/e+E2mzZnGnj17+Pa3v82sWbOYNGkSN954o7VtdXU1N954IzNnzmTKlCls3KhScVtaWjjhhBOYNGkSV1xxRUa9wO9+9zsmT57M5MmTLafGnTt3Mn78eC699FLGjh3LhRdeyOuvv84RRxzBmDFjWLZsWY9xnnDCCdTW1jJ9+nTefvttLr30Up555pmMba655hpCoRDTp0/nwgsvBOCRRx7h0EMPZfr06Vx55ZUWeft8Pn7yk58wbdo03n///Yz9/POf/+SSSy4BlCnZ888/n/Wzmz9/Pnl5ef3+rA8WvhCEHnM4YMcO6IigyvgNxkxv4vnEeBCpW9xJ7incdFN1yoYWRegmLxphA0eFinaFTVgROiUljO/4KyfGVhAJRZBCfUlDHgdDk6S8KhAgZhi89f5bnH7h6cQ84+lwH0Zbh/pxOWSUG9bfQ4M/WaySTugJG52O5Bd/zBgleRx+OPy//6eWZYvQ0wn9E0To0eYoK+auoO7+uswmF5iEnt9Tctkb4LZHbsMbSI0rEUrQ8GgDaw9ZS4erA894T6+EHogGrB6dkCL0gmMU2TY/34ywC9yj3NhL7JZubhK6o9JhEXo6ifdJ6GsUoVccokzwt7UpQnd73diKbRkSTqwlhq3Ehm+qj1hjjNaXWzHCBgVH9Oz01Btcw11MWzSN4lOLqbqqSr3XGDcyLnu4HIZ3hXEOdfYwSNROnY/7ylPQT50P8+ZhO2MB9mfvV8QfDMK8eT3/HngAYRNo4VbcV56C84KTUuv6gS1bt3DFWVfw0cKPGD58OLfccgvLly9n9erVvPXWW6kmK0BpaSkrVqzg29/+NnfeeScAN998M0ceeSTr1q3jjDPOYHeyR8CHH37I3//+d5YuXcqSJUu47777+OijjwDYunUrP/nJT9i4cSMbN27kscce45133uHOO+/MGmW/8MILjBo1ipUrV3LUUUdlPY7bb78dt9vNypUrefTRR9mwYQNPPvkk7777LitXrkTXdR599FEAAoEAc+bMYdWqVRx55JEZ+2loaGDwYGV4VlFRQUNDQ4/3+jzhC0HoCYcDAgHYVguoD3xT4VyCdg/RmIFMNqMYUifQ9cKM106YoAy6xo2DGr9d/bCAQZcMsiJ0WVKCESpEOCqJhqJE9WQKmtuGE6jweklmjOPKd9E5ppNJsenYYoqoRvEc177bybmTzk05AqYTekxLEfqQIepCMn26ukhBdkJ3OtXVKBKBb30rY9X+ROjB9UFIKFLJaHIBdLkEPmeeJbmY0Vbkwwhzt87FtSk16RraGiLRmWDb9G2E42E84z2Et4UxYpnRqCENIolIRnQfa4uBBq5hLpxVToyAgXusG82uYS+xpySXZKTuney1CNiUWdyj3X0Sun+NHz1Pp3JiJQJhEbrH7sFR4ciQXGLNMeyldrzT1Oe+908qb31/CB3AXe1m6otTyZ+lInvPWHXM3XX08O4wrmE9J7AFIDSQ5kdoSDR7/+QTM0oX+1aIMjB8+HDmHDLHKi566qmnmDlzJjNmzGDdunWsX59y/DjzzDOBlM0uwOLFi7noImU1feqpp1rB0zvvvMMZZ5yB1+vF5/Nx5plnWmZfI0aMYMqUKWiaxqRJk5g/fz5CCKZMmZJhH/BJsHDhQj788ENmz57N9OnTWbhwIdu3q8xqXdf56le/us99CCE+lS5UnwQD3j5XSonhdmOPx4m1bMVx2lTGbvoVH3YcASfUcMrTxyAj8M5JDv6z9//4yykf0t6Osoitq+PeeycyZw5ccQWIQgPnUDddH3QprXR3C9hsdBgGUXkH/kAN8XCcuJ7MQ09qmcPjcVo0jSWLF/O3Nx9i9KLR+GI+DJopLY6xrfVMnjhiHBvPSkv+SSP0gphGgzuLXnnbbao6Ktut3Pz5MGlSr/1EoX9ZLmZaXrQ+Sv6EZISerOD0O4XS0G1OJJK4Eceu24m0RnDixBlJXTASXckJ5bwkYY/3IOOS0LYQ3vGpC1IopsgsvRdpvE1VSApN4J3mJVITwTsx2b+zxN5DcvFO9tL2ahtGzLBIPG92Hk3PNCmb2CyacWBNAO8UZdpV7i23JBe3zd2T0FtiuKpd+Kaou4jWV1pxVbtwDun/nEQ2uMeoYw5tDimruyQiuyIUzi/s+YI33yS6LUQimMA3xUdwZVfKj8XjgTff7PW9bKMriDzysrqI6P0nIa/XaxUX7dixgzt/cyfvvf4eZdVlXHbZZYTDqbsLZ7LATdf1T2SoZe4HVJGU+VzTtANm1CWl5JJLLuG2227rsc7lcqHr2a98gwYNoq6ujsGDB1NXV0e5aXH9OcWAj9ADgQCa08m8hgaoX0P0x+3siV5CfM0kKB3Otsg57PjSEB76toeaIW1Y8zwmIaKCewBHNIazUn2ZupZ3qUi5tJTde/agEUPobuKRODFbjApfBeFk7u6wSITdDgdzjjiC+rZ6zlpyFgCVRIiE1Bcyv6ib/poeoUcFnbYshD5hAhx5pLIE6I4HH4QLL4TvfQ8+zCzi2R/JxbRTjdZHlYYe6aah2309PFpiHUnpI5S6mJiELn3SitChZ6ZLKK4IPT1CT6/A9E1NFmhNUoRuK7FlELpwCNyj3SBJVV4KyDskDxmTWStUpZQEVitCBxicNzgzQh/ck9DtpXbsJXYclQ6Q+05X7A/sZXb0Ap3gltRnYsQMInsjuIZnv/hqbg0ZkSpijvc/Y8WWZ8M7wdtDl+8PNIeGETXo7OzE4/DgbHFSX1vPSy+9tM/XHn300VbP0JdeesnKCjnqqKN4/vnnCQaDBAIBnnvuuV7lkgMFu91u2fLOnz+fZ555hsZGNT/T2trKLjOpoA+cdtppPPjgg4BynDz99NMP3oAPAAY8obd3dHD28uW8ev/9VG7cDit30BF/BWdLHHY0spGXaT0aYlKih0K4k5OWJP2cf3d7hB/+UC1yhOPoeToI6FzSqSSXkhL2JJtcaLqL+gX1LBmzhOrCakJaAjSN4cDuWAzDMKhrrsMVUz/OIvbQFXLjo4Fr/9mNaHoQepZIpLZW5aH3huZmuOce2J5ZlBtJRNCEhk3b9w1YOqH30NDt0spyMfcLWLnR9lBqMjbelRy/VxG/Z5wnY//W+8WC6Akdj55J6Gbk6ZumCN0zUa23F2dG6PZSO87BTmvM0doo9nI7ruqk02MW2SVSGyHeHrci7sG+wTQHlZxmSS51Kv1USqneJ1nYY15g9lduyQYhBJ4xnoxc9EhNBAz6JHRIzTPsK8PlQEBzaMioZPKYyUwZNYVZ58zioksu4ogjjtjna2+88UYWL17MpEmTePbZZxk2bBgAM2fO5NJLL+XQQw9lzpw5XHHFFcyYMeOgHsc3v/lNpk6dyoUXXsjEiRP51a9+xQknnMDUqVNZsGABdaa1Rh+45ppreO211xgzZgyvv/4611yj2kEsX76cK664wtruqKOO4uyzz2bhwoVUVVXxyiuvHLTj6gsDXnJp6OykJFl4E9hZCT/eDPwWV/EeIss+Am5Bdr7MnEUFtLzqYUsyAmfKFADqd4QBJ0JIIkYHC3duYgxjVOZESwuUlLB79252k+CQsTNZceZTvP/R+xztPpo6fx0MHsyw2loiiQRNTU201bcRdAbxRD2cw308VhlhYe2NVAS7pdQ5HEr/BvIj0KnHVT57ukaX7IuaFaedBtu2pfaVhmz9RHtDRoRuaugVRSQEhGzSklzM/QIYHepuwhZKfX3MCF3zaUTCEWx5NhyVjh4RejAW5L4/30dpaykcopbF2mJWhF58cjGVP6ik+EQ112AvsSufF0NakbM5cR2tixLZG8E5xKkiaVRRGNMzj9GcELUidN9ga51J6Kbhl7AJZEQqoyrAO9VL60utB4TQAdxj3XS+lzqvkd3Ju6lh2c+XRejtitCF6+BpuNXV1axdu1bZFkg1r/LnX/4Z7xQvmi3zQpKubc+aNYs3k/JPSUkJr3arXDZx1VVXcdVVV2V9TxMPPPBAr+v685o302SoX//61/zarBoEzj33XM4999we+/P30bu1pKSEhQsX9lg+a9Ys7r//fuu5OR/wWWPAR+j1XV2UJQk9EpZAI+hlxDs8OAJKs/Qtb6apRBIhgktLarfJaiKfVKmKXzoFXuYlvvnYN5UuHzEsyWXPnj1ERByb5qKluYUh7iG47W6lB1dWkjTDZdeuXbR/2E7X4C6cFeBjO00NKlPG4ez2Q0yP0MMSQ6Tyuy08/DBce232A29thWQGQbbCov7ILfGuOJGaiKpIbI1TqBVaEXoguUufo6fkIjvV5KgIpI4pndDN7bJlugS7goxoGpExoZouudjybYz5/Rhs+cnnJTbVfLkjbkXOFqHXR4nURnBWOi1924zQO5d28v7w96m5u8ayE0iXXEx47J6MiN/U6c0IffBlgxl2zTCravWTwj3GTXhXmEQ4aTORzEHvNUJ3aiCSn6/49CJ0ACOgsr66k3kOn18M+DPVFAhwfFJDHocLaMDhzCOWsFOclAQcw9qoHWJwCIdw0oRkWlIyb9VnqIvB3+6O00QTduwIhMr5TZNc8t0vMuzYRi76xkV87aWv4ba5lR5cXc3wZBHQxo0baW5uxlXiwggL/sI3WR3/AwBOTzdCdzpThB5SBNkZ6RaRX3SRKu3Phn2kLfYrwyVJtmZFZkmwhM5IJ0ZRoWXMlU1yIZmub/jTjKs6k5bDeXoPQk/PRQ7WqPfUG1OTUH25GFqeJi0xS3JJJ/RobRRHperEg4DIXjXGpueaiOyOsPUHW9l5w06cVU5L1skWoZv7M+UdW4kaj2ech5G3jdyv4py+4BnrUdHvNvUZmYRuZld1hxDCitJN466DDbNaVNiE1Ss1h4GBLwShO5Iz4XZcQB0TRu5lLFsoMRRpFIytpakswZfsX+by0V9TLxw5EsrL8U5TxlddrQZttOFW/XpUf8U0yeXC8CJKw2+gxTVcbhcum0tF6LffzrCnngJUahaz4bpTrmNOzSH8dcQsa5xOl0a4Ji3/OD1CTxaO9CD0vmBmBtjtWQuL9mdCtOhYpZkPjQzFkAZ7nVGL0POceT0kF60rWU3YlaqqS3QlEA6Bw+XIIPREZyJjwtEsc9ca1D5M69xsjZdBaeigqjdNQtecyvc7vCtMrFlNZGt2DXu5XUkuQOd7neQdmsf4h8aj5+lW1Sn0jNBNQo/URVIRemn28XxSmJku5sRoeFcYR4UD3dV7fqFJ6AdTbsl4P6eGsAsclY6PNamaw2eHAU/ozaEQ9UnfE7fmBTYzbIiPrYymtE3dxkYLmonrBs2Du4jtTN7aSgmzZzN8jPoxn3SOnVZa8ePnhWkvYAQMZNxQksvu3RhGGV1tpdjjdtwedypCHzGCwnnzyMvLUzpaPtQYNdi8PpyVygRssvYckbwxLBuzLGW2lEHoihj7IvQlNUusCk3r9dOnQzTKrqnDeXHzi9aqcDzcr5TF4IYgwi6sDI5hMTWBtdloyojQu0suWiCp63alJnITXQn0PB2XzUUkoXLWs2W6xGqTk8NNyrjKtM7tLUI3I+VoU1QRf5JoHRUO/B+pOxRTbnFWOonURjBiBl0fdFFwRAEVX6vgsJrDGPf3cdY++xOhm3cGBxoWoScvppHdkV71cxNWhL4fniyfBEITeKd6cZTlovOBhgFP6G2RCN/68Y8BGGNfy/BBl3Dk3GMJ42bC1uncwR8ZNq4IQ5N8z/8tbmxM5qEGg/Dvf3MSL3PSSZDvlbTRhoHBmoQyw4qRh1FURENNDTu5lNVPTAfA4/XgtrstghNCMGzYMFX+7Eim5HV1MaNdZVKsHXQ5NYdcgRE2Uj7Z6YQe6JvQ1zau5bC/HsaDqx5MLTzqKKLzjuK6hdcx7v/G8eXHv0xdl5q1jyT6J7kE1gdwj3HjrEoWUwWVU+Tm4B78SfLIJrnYAopk07sGJboS2PJsuGwuDGkQN+JZCT1em7wIGIpAzeyNfUku4W1hMFLPHRUOyzjLnBA1Cd2/0o8RNqxSfd2tZ0TA6RG6264qRYVdZGroBylCtxcqS4H6B+uRCUl4V7hX/dyEaX/7aejnJj7vBTQ5ZMfAJ/RolKBL/SAmOTdQPugeXF5ly/qSNp5/cA5FRV0kNEnQHqRwnPqRSzP5/LHHCATA7VCEXkwxo3YrD5UYRTTYbGjxOBpR4smGu16vF7fNTTQRJZG03B0+PDk1mjS0wu9nwtpkfrjLgSuixpjoSJJgBqErUuuIZLfJvX+Fmk3f27U3tfDqq7nc+TJjf3IbR9vUeFtCLfjX+HHUO/otuXgmeCyd1NPmwW1zs6V1K/6vqMoXr92LI5aUJJKSiyM5Y5ouucS74laEDiqad1Y60TyZlrFyb0pPj9RE+k3ophVveoRuOgKatQOOIQ6ie6NWFknB4dkzUyp8qvzfoTuwaTaEEFZxkaWh76ORxSfBsGuHEdoUoukfSuffJ6H7dOxldmyFAz4pLYeDjAFP6J3xOA/edhvGoEG8qRexbU8hcdSPfk9AstT2HLt378bQJIlwDNeOFhK76qm94B9EbINZs93L22/Dh+t1OuhguDac8zrPI0GCKAXsjkZxAhpRpAEPHf0Q3jleq9LRjNJNQnfnu5VPuNNJNTvVIHfUM/bNPwJkl1wCikSyRejheJiHVysXNzN3GhS5JrZs4dJVcOMs1Z29PdzO2tPXcsRTR+wzQjcihqrinOBFc2iqgKchxuji0Wxu3Yz/8ovVMN92EJseIz+Yn2qcEVT7zia5mBeScDyMEKKHw6CoE5Z1QrQ2FaH3pqHbCmwgUo0hLEIfnJID0iWXWLNya3QOd/Za2emyuShyFWUUN5m56LFmlUJ5MDM7yr5ahnucm+3XbMcIGziH932uhC5wDU81oRhI+G+xz33wwQcZM2YMY8aMsQqRQHnYTJkyhdGjR/ODH/zAShB4+umnmTRpEpqmWeM9EBh435Bu6IzHOXr1at6rOpt3Q6NobQsTSeSjITkisAPi32DJB3swNIERTND13mCaDr+GmieitMUnI5ONKcyK5omVEwFooYUYRWxtb6cFaLnkAqSu8ffj/k7Z0WW4bYrQa/5Yw7rz1jF0iGpoUWqUcmz1seBwcDIvM4M/kE8b9mRv0x6Ebhh9Si7PbXiO1lArutAzCD364x/w2LPqsc+n5hDa69sJ7wjj7HLuM0IPbgmCAZ4JitTMCHVsyVi2tGxRFaOAvk2HEAxqH0QkEcGIGNhjilS7T4ra8m1WhG7KM56xngzvEr1BZ/Ng1bEoUhOxvNB7i4iFLrAV2az2cekROqgOO2b3ejNSb325lYLD+s4bH5w3OJPQk9Wi8Zb4QdPPTQhdMOyaYYR3JFMWs/i4fNaQUubsc+mffW5rays333wzS5cuZdmyZdx8880W8X/729/mvvvuY8uWLWzZsoWXX34ZgMmTJ/Pss89y9NFH7/cY+8KAJ/RAIkFBIMCuD1uJxlqB0XR05FFGhB+xB4C2QJS4gHgshhMnG/deSnhXjK18D2+L2mbsMEVgU6pVwVEddcQo5K01aygoKKBs6CBEVFDSWUKZrcyK0Dv+00HTk03YXlSkckTiCP7y5b9YqYQlQ4bgIAoyKVN0dpNcolHykrJ6NkK//6P7GVE4grlVczMIPRxKbZvnU5a8oTWK9Gxh2z4jdHNSrjuhjykew7a2bbSH2wHQ25XMVBgsJBKPWBckQzN6EHp3yQXUJGBoe8gy6bI32tlWsQ3hFKqCcx+SCyjZxWzwbE6SmoTurHRaeq9J6DIi92l1O9g3uGeEnpRcDpZ+no5BFw6yIvN9SS6fFnbu3Mm4ceO4+OKLmTx5cs4+l/7Z577yyissWLCA4uJiioqKWLBgAS+//DJ1dXV0dnYyd+5chBBcfPHF1usnTJjAuHHjeuzrk2LAE7oWDqNJyYU8hpGoB0ayfXsB1aIdB+pH3x6Mg5RMOnc6X2Epg6fvZiiP4WMLnsYaAA4bvJzpwMm1amKxhhqiFPHGu+9yxpw5DNp0Hy2nreWZ3z2D/TW7RVyxppgisqXqeVWVskrFbudlTuT1vWfRzCBkIilTdI/Qo1EcCXBh60Ho21q38caON7h8xuWUe8szCD0gUmSal6cIPb4+KV9E7PvMcgluCILAKtFPj9DjRpx1TesAEG2KLAsCBYTjYWv8oaIQia6E9YPNpqFDMu86AeEdYRLBBPZOO62FrWoCsx8aOmRmnHSP0NNlFceQlAzTm35u4rzJ53HepPNSr61wEGuKEa2PWheNgwnNrjHi5hHYS+24RmU/V/MemNfj748fKOkuGAtmXf/AygcAJc91X9cfbNmyhe985zusW7cuZ59L/+xza2trGTp0qPW8qqqK2tpaamtrU3yQtvxgYsATuiMpZcSAIE1ANRs3Oji35H2cqB97e9gAXWfm1w7nTDaT8JYyivsoYD3OOYcC0LSrgf8AJduVZW2ttoudDhfbtm1jwdSp+J7+Nf5BSutyeByW5JJoSlB6RimzvjULDY1/2v/Jt178FghB9G+PWuOUCUUS2QgdIF+4exD6AysfQBMal06/lFJPKS2hVN/tAOp1iaIC8vNUYZO2UZ1OR3jfk6Kh7SEcQxxWBx6T0EcXqz6UK+pWYNfsJFrUhaMwWEgkkYrQw+VhZFxabdESnUkNXU9p6JDmMLglRGSPirI7SjpwVjlTEbrAqgzNBlNSEU5h2cKaGrqZ4QKpCF3zaHin9l3ZecXMK/jlcb+0njsqlAlXcHPwoEsuJiouqeDwhsOx+T4/k53Dhw9n7txUk+2cfW4KOfvcTwFxYNmIUZTt2IbEAIbS3KxR5Q1iay4EIeiKAIkEsdYIYWzKSRGIUILj73+AidAcsvN74BZe4bZx7WzZ0sZ72ngADp02jQjF5L2jnguHUJKLBKPZwF5mZ+4dc7n3kXu5Wb9Z+aEA9goVOU/PewW/pgqYeiV0zdWD0Fc3rmZS2SQq8ysp9ZTSHGy2/F66hHpd4/trGVysNH3XFhXp2aP2fUou8bZMrdhR4cAIGYxzqNvAdU3ryHPkWWl8hQEluSSSOfOxshhsUFKL5tRI+FNpi5DKiHGPTeZdbw4ikvYHXSVdODUnnUs7lY9L0jq3N5jjtJfarR9UuuRiwlZkQ3Np5B+av98TiOYFIt3H5dNAX8f95qVv9rrOY/f0ub7UU9rn+t7gTfPe37FjB3feeScffPABRUVFXHrppTn73Cz2uZWVlRkeMjU1NcybN4/KykpqamoylldWVn7yg+kDAz5C31RZyRE/upFQ/hx+6zkbWElnJ+wNDkEg0Oe+zuQzR8DevTxx8V95iKGISBiJRguH03jRg8TKK5nk+l+W4EAnwogqO7tlLUuMXZSVlTGyspJW5lC8QUUumlNTBBp1QQQc5Q6EJph1+CxCsRAeW9Ip8DlVQdpw6d9osi0AumnohgHJO4x8zdOD0Bv8DVaKXamnlLgRt7bZUp3Pbu0kWm9UMkyRvQjfTuUM6Iw4+0Xo6TKHSZD5nfnkO/OJG3F8Dp9F6AVBJbmEW9UPOlGhjiPRlVBVtZKskou9xK4mNdMi9GBpMBWht/Ze9m/CIvR06aXYTtnZZZScWmItE0Iw5LtDGPKdIX3uLxvM4+/+Pv/N6OzsxOv1UlBQQENDQ84+txf73BNPPJFXX32VtrY22traePXVVznxxBMZPHgw+fn5LFmyBCklDz300EG33x3whB6z2zH8BsLj4XT3a8CjBIMxPiwq5tvMJFExllhRueVsGLdNxuaIIjAwsBFZUYPNBs2hDk7CSQuzmdxwHI2ylXdjGzj22GPRYjE0UuXrmlPDbXdTFFC3k2Zfyvw5+YRECI9I6tL/eBwAtyiyUvwyInSw/FgKbF7awpkpUfX++gxCh1Tq4nsTiwgYMyn/x1UYUYOxXWPRYzqOSgfO6L6zXLqX25uEFmuIWQ2cfQ6f1S2oKFBEJBEh0JLM31fDUoSenBzNRujpqYsmoUdKlKGWjEhCW0P7JHRT006PnIUmmPTUJIqOK8rYdvSdoyk/e/+bEGQQ+qcYoX+eMW3aNGbMmMH48eO54IILcva5vdjnFhcXc/311zN79mxmz57NDTfcQHGyev2Pf/wjV1xxBaNHj2bUqFGcfLKq73juueeoqqri/fff59RTT+XEE088IMc84CWXr374If/vief4bfkxNHduhZZ8HI4OioYk2Lg5H+r/woZlneBRBBM3JmM7fhadP9mFXLCBEEPAZsOIdHANXWyefCX2HSMAaJNdHHfccWAYCLuEGEghcY1w4ba5KQwUAlgl0nlz8ggtC6E3q9u3Qc52AOr+8DvKbT9nL6f1SuiD7cUs8acKh6SU1PvrGeRV1ZvphD6qeBTtbe14aaMk/g5tb7QxtlGRcMHhBUSfjuIy+p4UjbXFyCtKdUJKL38fUzyG5XuXk2fLs/p5FgWL2BXfRbgtWf4/JFX+b5amp+ehpzeV9oz10P5WO+6RbgL5ARweB84itV1gXWCfE5jpksvBQi5Cz25Xm25Nm46cfW6mfe7Xv/51vv71r2fdLtsxnHHGGZxxxhm9vu/HxYCO0KWUVHV0ML1xD++Ed/NafT7wN0pKWhjpN5hLC6y9hy2v7rQidGEMpujEUrSKYgxsitA1jfyYkjKMwdUZk1THHXccnHQSr/z6UvV6KdA9Om67m8JgIZCK0H2H+pi3bh6j69TE4jhvDYd43mIWyyGelCjSK0UBupTePsRVyt6uvVbWSGekk0gi0muEPvfl9QzjSTRiND/XTPXeauJ6HN8hyY4/8b4nBePt8YzKw3RCNyP0skQZJFORC4OFGZKLbUiy/D8tQk/X0NObSrvHuonsiRDcHKS9qF1Z1ibtBoygsW/JpfjgE7ru0q3PIxeh5zBQMaAJPRwOUxiNEhcazc2bcGrVQJjJk1sZuS3Il9gLmpNIVFiVQw4c5Nm24bz7RjQixCgmnnBSklB52Ym9LTg1Rf7lopTRoxU5r+taZ71vaFdIVRsmJRezdN5V5uLWVbdy9PJksYDDQSJhx04MmUyhtCJ0cyIoGR0McZUTjoet/O96fz1Ar4QeDKckoObnm6ncU0n9oHq0QnVK3bFUz87uMGIGRiCTSO3FdoRNWBE6QGlYvaet2EZBoIBIIkK0PUrAEcBVmLQy6EpYclI2yQVSmS6dSzppLWrFbXdnZKf0W3I5yJGzeVH7NNIWc8jhYGBAE3pTZydFgQA1Njct7Q04IiOw26KMGNGCO2HQgR3hthOLSlxDS5k3az7llOPq2or93t9hI0C5823iho0hxIihkahpRve3MJYSDtdVQQCLFnHEs48gUPJDYFUgQ3Kxl6WIJn9uPp1LOpFSslmOYWXkcN5gPgY20FK+4d0llyEepfuafi0NAZXvOsjXU3IBCERSLe1ijTGq1lSxvWI7hkeF1O5o74SeLfdbaAL7IHtGhF4cVjqgZ4IHb9hLLBwj1h7D7/LjLkqmbaZr6PnZCd3sdi8jkuaC5pTDYfLb1+9J0YMcOZuE/t8queQw8NEvQhdCnCSE2CSE2CqEuCbL+kuFEE1CiJXJvyuy7edAo76zk0K/n1W6IhEhx5Cf10lHexP2kMGV/A6tUJAfbebFYd/hG18LUVQax+YyyVDgu/5cWg6fyBigVRRi2HzoiQBP8mW+I78LgH/1cr68qtaaGPW3+llauxRb3EbCnbByube0bOHQMYfyWtFrRGoiaE88Zo1VYscx2NFTcrEIXUXiJqF3j9DzHHnYNTvNwWYSRoJgRO3HcKku7ZqhsalsE4ZLEbrZ1zQbzHZm3f1TrGrREhWhmxcs78SkfNOm7jACrgCeAkXS8a54huRiOTPGUxq6GaEDNBY04rF70GyalSrYm4+L9fqRblwjXOTNyutzu08Kazw5Qs9hgGKfhC6E0IF7gJOBicD5QoiJWTZ9Uko5Pfl3f5b1Bxz1XV1sGD6cRb6RlHk8SMbxzLOXcMIRbyBjEoctgGZz0hAt4tmu4xGl72M8fAENJWqSw8BFPGKj3rDxA+A/+Rcx5UvvMMXzSwpJYE+4MOIGexq3EseNkSxUer35db78+JfZVbaLaGFK+gjEAvilH83Q6FzSial6zMpfQYhKnFVOEv4EMiF7auhJj24rQverCN0kdCGElYveGmpFGGoswT//i6L5SvrZVL6JkF2lQTrDvWe5WBF6N/c+06Cq0FXIkcOOZEwyd960B9DbdIwOg4AzgLdYkXyiK5HRrShbhG7Ls1nRb72v3irKMnPI9ym5FNiYu33uPidPPyk8Ez04hzutFmw55DDQ0J9v7qHAVinldillFHgCOLjJlP1Eo9/Pry6+mPtn3Er91T/kD+IvAIwoTuaBFwkqLrmaxK9u54//HsEFF0piH01hy7B/sONSkB4PdXduRb46jlog4ZuCXlmGrb0WHaWpGwGDmsatRClGJpOC9gSU/wsCIgWpSNRsQOHGTeeSThKP3QfAtFPjdDHOIrB4Z7xnlkteJqHX++vRhU6xu9jaf4mnhOZQM83BZpqdBezhLLSqQVRcUkHCk2DL4C206+0AOKO9E3pvhlhmhA7w9mVvc0SeSlMzCd3WbkN2SfwuPz63D82l9UhbdOjquNIJHVIFRnt9ey0PFXNi9GBa1e4Phv2/YcxeNfuzHkYOOXxs9IfQKyHpcqVQk1zWHV8VQqwWQjwjhBiaZT1CiG8KIZYLIZY3NTV9jOFmoimoSLfQ4SahxzhHPkd+0xhiJfU8edpjtMpZDNbhz4X/j6ER5fBX+sjNDK6ZgatRQ/M5sYlObF15/BQYZouzc8UUGuNHYEs2zkz4E9S17MrIQzeLe9wxN6GClJNgIKYIvWhkEZ1LO3G9ppzVZEBFlhahd/QkdI+ngEJXYQahD/INQhOpU1TqKaUl2EJTsIlmVykGThwP/4Hyc8tpeLuBTk8nrSj3SEek924zpuTSnUidg51EG6MYcSXbxJpjaC7NMo+ytdmgEwKuAF6HFz1PzyR0r44QAqfu7EnoSdllj3dPitD7GaF/WtDsmrLrzeGA4b/BPnflypUcdthhTJo0ialTp/Lkk09+4vf9uDhQ95b/AqqllFOB14AHs20kpbxXSjlLSjmrrKzsE79pazjMmssuw7vobO5u3MUzvxhLLFaN3WXw0kcPsbN5LM6Vr7H66c0QjmAXDjyDXIy7aAWDnw+je3XsrighhnAHMFgLUvthFW0nXItGssS9K8b2YA0Bb0pXrY8rfTuhJQjmpby+gzH1uHR8Kf4VfoRdPX/jBQcFrLIi0kRnogeh43AwJG8Ie/2pSVEzB92EKbk0BZrwRFwUshJt1QcAFOYVAtCEulD2Sei9GGK5RrjAgMgudddh9vA0J32d7U6EXyjJxa4I3dTQdZ9ulbGbbejSUXh0IY6hDhp9jSnJJfl57EtDz+HTR84+V6E/9rkej4eHHnqIdevW8fLLL/OjH/2I9vb2/X7vA4H+EHotkB5xVyWXWZBStkgpzV/w/cAhB2Z4faM1HKawpobNwTqatJ2UHrWZNXsrYf0EzomdzWIW07FhOU88AV0RBw7hxDlURZtxESF+4f+RqGwkQjkGdsgbSSJooDsNdFTkvb12OzcfFmHhz+8CwFZqo1WqKDhii+DPTxUlVOVXcfmMyxlSPgQjZCBEkBKaOYX/ILFbBJYtQrcIPS1CN/VzE6XuJKEHmxjXGqaAdWgrVwBQ4FR3AQ2G0t7t4d5JsjcNvXsDY4vQi+0YwsDZ6UT36/hdfjx2jxWhm06LJlw2V48IveLiCiZtnkRCT1gRum+mD82t7bPBQw6fDnL2uR/PPnfs2LGMGaPmm4YMGUJ5eTkHQoH4OOgPoX8AjBFCjBBCOIDzgBfSNxBCDE57ehqw4cANsXcEOv1sTJr3DKnawe7d42hYdQHDWp/mlPrLeWLWE/gcESIRCIR1nMKFs9oH991H4GfXEz70eWKTNgEaYSqIu0owggb6+hU4UM6G22q2AVDtrQbUbbkRMnDb3Fzy5iV0+bqs8cwaMov7T7ufqnJlmRmKGcRQeegGtj4lF5PQu+q62Hj5RiJ7Iz0JPem42OBvQE9kpiUWugoBqDNUObMt0rt0EG+Lo7m0Hp3m3aOTzohbkw6WSUIXmiCcFya/OR8toRHxRNA1HVuejURnwvJCN5GN0CF1B2MSevHxxRzZfiSO0lwz4myYN6/n3x+Vey7BYPb1ZtFkc3PPdf1Bzj53/+1z07Fs2TKi0SijRo3qz8d9wLFPQpdSxoHvAa+giPopKeU6IcQvhBCnJTf7gRBinRBiFfAD4NKDNeB0hFs6WJV8PGxcM//+9xW4/QZGm5OoFmXXl3ah+ZqIRiE2/2TO9n4d5+gC5Esv0fyXe3lrWYDgka8zjIfQCKFpUplMbVuLnXYA/O1+vr8ERj96BwDRuig3PXET9QvqGdk4kg5fqg9owlD+4Ga+dCRm0EkBv+dHSGG3Mj0SHb1ILt4hnPv4udT/rZ7B6wdnlVwMabC1bSseozBjnUXosToMDPRwdvc4SFaJZtGtHRUONK9mdRgyCR0gnB+mpDHpu+5NZbVYkksaoTttzh6SC6QI3WwOAuQySj5nyNnn9o592efW1dXxta99jb///e9o2mfzve7XDJCU8j/Af7otuyHt8bXAtQd2aP0YV7ufVUBpoYuC/AivvfY15s1fTfvOtcTzkp114m5iMWDGDOY7NJzjimnevZumYJANK73M/8lW/GO2sXxLAfnCAAGajKKjIsxQe4jZeyGvRt366fk6ic4ES5YvYdn4ZXR4UoT+63d/zfWLrqduvoqSHz9uPmJZnFvk9eCdgl6gSK+3CH3iexMZul6pW+6gO2uEDrChaQOHcqxa6FHRboErKbkEGwg5QhSEek/xMy1ru0MIgXu0u0eEDhApjFC2Q817xH0pQk9sS5BwK+tcE71F6KG42m96p6AcekeaLUkPeDx9ry8t7Xt9b8jZ52aiP/a5oJwpTz31VG655ZaMC+KnjQEdHrXoNgLDhjHv6EJoK6etbRBee4JwbTN6SSvsgb3bVdUjO3bQGqnHMcxNzaZNGC4X3y9Qc7e/nWbnn5yEzRHn6PjRlPpe5lun+Vk9bDXhrjDuhIbUUi3krr3gWi6qv4g7Tr+DVq/S02OJGI+ueRSBwFumfhTR5hiX/fwQrpy4F/KKrSYO2dIWI81Q+btKNgxRalVeKK9XQt/YvBGPLFQLf/tbADVJKXQaA42EHeG+I/S23i1rPWNUD1AjbhBvj1uEHiuIkR9Qbd0Mn5osy9DQ8/svuZiTojl8vpGzz+2ffW40GuWMM87g4osv5qyzzjqAR7D/GNCEvrGkjGdvu5P//eNeCuuG8SxncMyI3Rgt+ejFbdgb7LgLh8C//w133cWfA7/hxXdexPD7GTpuHBXuyUTXTeSo9T/gRL6Of979LF06gp2Vdv4+M8EPv/5DIp0RfNgtQgdYMnYJIRki4AzQ5FKTHzvbd7K+aT02zWZ5u0xZs4Vz3u+kbuLPkIXFaG4NYRNZJZft1+9Gi2n86qu/IuFI4Av7rLJ/EyahB2IB7EYJeyuvgJkzARVdF7oKafA3ELaH0YK9n9reJBdQOnp4R5hYUwxkqtw+XpgWKSXbddrybCptsfPjaeg5fL6Rs8/tn33uU089xeLFi3nggQeYPn0606dPZ+XKlQfz0HrFgE66DSEhEGbQIEF7Xjtn8AEUHMaOb67GNulvVKyOccvUx7nbM5JF0Sge4ebGm27kMZeLygkT2ObVcF/3Z77yv8Ws/XoTwZYY/Oocdg56GVBSSqwrhtewqSyYNFQ1V7GxYiONLnXFbwoqYtdEMpdZh6F1TZy4aydrju9C99oQQqAX6EnJRbki4veDw0FgQxD3kW72luwl4An0GaEDuBLFeCOb4fXX4VDVRq/AVcD2tu2EHCFEqHetL94WT5Xzd4N7jBsZl3R9qCZ7TaOqRFEqnUvkq33r+ToJfwLhFBmSi1N34o/2tCQNxXKSy+cZOfvcnuiPfe5FF11kzRt81hjQEfqRT/2dvB9dzIp3rqNec/C340+i9fAvEVpfAJ4Qh+RDc63Bxj8tgoYGDBFh3bp1LL/nHrTHH0f36iQCCSKzXwOvH/HUufCfU6kvHGu9R1ekC3+Rh5g72QUnyUWVjaq2qstQxNcUSKUpCSFUZBtNRuqvH4bdowqTbAW2nhq6w0G8NW5JNe3OdvLCeVknRU24wk4KmhdD2hfbnBgNO8IQpFfE2+JZNXRIZbp0LlHFU2aEbhSncpJNecWMyuMt+05bhOyTojnkkMOBw4Am9EhkD9EEDBs9hfW1I7n89ZdY01ZN0+LBxD+axqRCQU0N1D31DnR2EtIUoRx7rJpQ1L06GAYNoadgzGZko5rw2K2lqsHaEm3c891D2X3Ib9BcGtE5ipiHtqjJS5OkGgMqUjfJSivWsMVTkahWkKy2LFCpfpZ9rmGAw0GsNYaz1Empp5R2Zzv54XyLoE147B7LK8UqHHr8cWu9mYsecoR6JXRpSOIdfUguptXt+5mELotS+cTm5G56VJ6TXHLI4bPHgCb0lmALI4dD2eCvkOxdjG3lFoZtn8wzL8+hJmyzAmGALhGgrKyM6uuvhyefVIQuNSYMewlWzrS2sxWkou0OOihyF5HwJzBiBvpWnapgFcesP4bbXr+NWEJNupiSS2ekk4SRIFGUwB5LyRp6viv5X8+M0AFpd5LoSGAvtqtcdFcXRdGiHilSpkEXgN0kdFuKVM0LQMgeQgYk2RDvjIPsvdzeTF3sWpZsdJ0kdFGixpLQEjjzktkNaSTeH0LPZbnkkMPBxYAm9L3NEcZ4BSAJxxVBNb34TwCKK0qo8ulEk5yof+kMoiLKYXPmIB59FDZsQPOqw5cdyZ6gg1Ux0ZfLArT8Gs7adCIFHQV8757llG34E57xHqb8Zgov73yZ6qZqRjDCyrc2JZe4Eaems4ZoQRRbLJU6qCejWUty0XVI5qrGbYVqXZGNIXlD8Lv95Ifysx6zSehaSKP+lDt7lVyMYPay7d7K/k2YqYsJv7pCmlayWqkaq9/px+vwJo8pReL9SVvMZbnkkMPBxYAl9IbmRtraYZBNY8+e3xKNqgh4p9mibZafo0ujrFaFajhmH05NuJXDk1kheDwqQgdiLSrKdro7wRMhMshPcQh+seI8htUNY/SGBpxdO/GM8VB+bjmOwQ4itgivj36dmBEjYSSsCB1UxkvQF6RRnkHrty8ljtsiP4vQwYrSY7oqvrAV2xjiUxG6J5Q9ii31lCIMgQgKQrPPhHHjrHWm5BJxRjAC+yD0XjR0UKmLAJpXQ3cn9fIS9T/gDGQl9PTHha5C2sJtGWXfkJNccsjhYGPAEvpbqz5iwQmDKBtcwq5dvyASUVFfk6Yiw2Ejo8Tx8NqzyUYMK1Rh0NypU9UOshB6YXENBUsfpG5iE28NB6k3YWDgiEsScRu6T+e6hddxXcl1xPU491erWe5QPERTsMlyRtzRvgO/109eKA/b/JPZzQUZhN69yUVcV0RsSS7uLpwhp+V6mI5STynOWFLy8GXmmpsReswZsyLs7uituUU6zInR9A5BthIbBgZ+lx+vXRF6bxp6uVe10+ue6RKKhdCEZlns5pBDDgcWA5bQV9W18Oo1T7BjgcoFnTPnJV5ynUTcHiShJcirqsKj+UlUh+GOO4n982kAZoxNZrB4PBYhxlsUyWnxAF0JL3keCLrhyqP+xF/n/xVbLEEiYUf36Xyw9wN22HfgiXjQpPr4QrEQjYFG7JoiwJ3tO2lzt1EkN+L565M0cKJFeHq+TrwzrqJXM0IXitAtycWliNAk33SUukut9nK9ErorhhEyVCMNINoUJVKvpKF9SS6QmhhNJ3SXy0WXu8uyzoXeI/Ryr5pcNieKTQRjQdw2d5/l0zl8sfDfYJ8LqlrWzEE/7bTTsm7zaWDAEvrm+q1U7tiI+z2oqrqK0tI6Ftjf4ser1rHjqB3oBerQLvyuAZ3KUGdwSSn5Hg9UVnJ5/b1ULVYmWmaELmN+trSr/PNhXjsVYS/tvnZF6DEVoTcFmijzlCEQeISK/kPxEE2BJiQSn8PHjvYdNLuacdCM7aVncVNjka+twAYGJAKp4qJ4slInPUKHFPmm47Chh3F48eFAT0I3y/8TThWdJ4Lq/6bLN7HuTNXk2mpu0YfkYkXoaa3YnLqTpvwm2r3tVoSeoaHnp/bXF6Hn5JaBgZx9rkJ/7HMBywhs5cqVvPDCC1m3+TQwYAm99aOnqf36txm5vIERI27B8fvzeabgO2xJfB+tQqOw8GgAPmoAHlalyGNHjYRRo6Cmhr/FlhIUQeJa3CL0Vwr28pN3n+HSZTDy/Jvweg6h3dtO2/hqwvFyRejBJiqGVFB2bhlelyK2UExJLnEjTqGrkJ3tO6l31CNRhD2dqyx5wmygkF4tGheqV6at2EZ1YTVdrt4J/YIpF/D4KSpVsbcIPe5Wr0sE1JcztDVE1wddJEKJXptbpCNbhO60OfnFWb/gTyf86WNH6KF4KEfon2Pk7HM/nn3u5wkDltATDV3KN8VwoGk2Xl5xIufX/IZ/T9mMscegsPBIXo19nxUtwC5l3z5x8mTr9WOKlX9xm7eNeKsiudV5rXTEJNFGcOeVUiTVZOXy+39DDWejeTWaAk2UF5Qz6YlJ+Nyq2rMh0EA0EeWEkScwvnQ8O9p2sNe2F4OeGnM2g66YVPuxFdqYVjGNX37ll2qbLIQOWPp4b4SecCUytovWRZFxiX+lX+1T7/nadDgqHNhKbLiGpRpNu2wu9pTtoamgKRWhe3Uws4j6K7nkior6jY8+mtfjr7ZW+ecmEsGs6+vqHgAgGm3usa4/yNnnfjz73HA4zKxZs5g7d+5nSvoDltBjzVEKKWT6tnMgkSAc1bBrUapaqyhsLASg1FedYW4wddYsWLYMTj0Vd5PSwtp8bVaEvrZQRcbnl0DL3uc4ctmzAHQlGznHfXHmVs1lfOl4AH5+1M8B2N2hvrTnTT6Pw6sOp7arlq1sRabZBaRPikImoccNH3qejmZXp+OwyYepY0zKI93RG6GbWS7So6IiI2BkROVdy7qIt8WxF9n71LGFEByy9BCGXTvMWubUU454ZoQuhEhJSWkTpGUe5cqYk1wGHnL2ub2jL/vcXbt2sXz5ch577DF+9KMfsW3btgMy7v3FgPVyCbYnKEXlZEe3blWELkKUdZZhG64Oa7BvsHWEAjj9K1+B999H/uc/bEz2VGrzpgi9zqsmDk8aCw3+rRyxeTffXngmM/51I3G+ijfvByy+cDGRSD1r1pxGte98APZ0qJarCZlgeOFwDGmwRW4hQSrCtYgvqTWnt6GLJTzYilOnwpRDPm6ELt3S2s5s+gzQubRTFRX1oZ+bcI/KjKSdtjRCt6cVTOXpGGEDzallbFvgLMgqueRy0PuPGTPe7HWdrnv6XO9wlPa5vjfk7HMz0V/73MpKZQUycuRI5s2bx0cfffSZNLkYsBF6V1ecYooBWP3yu4RjOjYtTGlXKfmj1STjmOIxoIEQcKTLpW6dAgHa3BDVQUjBrG2zLEKP2hT5BTohXCap8MOP3h7K2A83YafLItCdO2+gpeVf1DYpi3gzQr/8hcvpiqhoPuKI0O4aQ4d9Ou1M7VNyicfdGWmEn5jQkxF6IpAgWqeOSc/X6VzW2afTYl/IFqGDIvR0ucVEubecxmAuQh/IyNnn9s8+t62tjUhEBYPNzc28++67TJw48UAdxn5hwBL6+EPHcVTRLAC2fLiNcFynVAugS52hM5TPyuiS0QBICZ2VlQSDQQgGqUkWYU4om0DUFiXSrE5GyB5AQ1AThbCnk7huI+xbzo5CMHCwOLaYw/4yhrr6Bxk06BLeaFaEvLN9pzWuY4YfYz2WRZKa2JfZy+k9JkUzNPS4OyNC1106mkvbb0LPdyYPLMmZ6YRecmoJ4W1hQltDH4vQTQ8ZyIzQbXm23gm9e4Qey02KDiTk7HP7Z5+7YcMGZs2axbRp0zj22GO55pprPjNCH5CSiz8U5t9X/5LwPe9w6nPQVBPgZtuv+F31TFp3nMi0Sap4yCS4k398Mi/d9RItLS140ghdCMEbk9/glA2nIBCURsLUIGkMQ5RmaisquOzUpZQH4HeP2qkTdcz2bgVpo7r6Rkpq/ki+DXZ27AQUiU0eNBld6CRkAldeCxV1r7KHczLTFukWocdceIszC31sRbb91tB1TSfPkYdwGjD3feL+cVYRU+lXSml8vJHQ1hC+Q3z7/ZlnSC7dInRbuOfXqNxbzpbWLRnLcpOin2/k7HN7oj/2uYcffjhr1qzpdR+fJgZkhP76svc55j/P4I60sXboWhLBCCMiG/laXRNn+s+n6Iik42GycnNVjeo86vF4IC+PzdUqTXBTyybeH/c+IqwmOgqTt017wwCSVTPKGNLhYU8BGNhpp44TK6C0/ELc7hHMcbzMr6coDV0TGpPKJmHTbAwrUFGJs0hQwlLyxCY0jxqL7lOZIRlpi1Fnj6jZVmTrO0LXydCtQemEXx5i4+zJ/4LbrqNLvqki9CENFJ1QZGWk9EdD744MySUtQh904SAqLqvosX22CD0YC+Kx5SL0HHI4WBiQhP7Wkn/w1u/+zPBNO5hQM4HCDo1/RU/gH4nLeWb0LSlrWkAXOnuf3gskCf2KK3jtEqXdTRs0LaPJsyMRwy41XmmDI6fu4dGx4/F2zqVwpCAwo4VmGeDbHzkZPfIWAAznVMbnQ6UzgJSSSWWTAKgurAbAWaYuHKPkvdbsuNCEaq7cGQenEwnEwo4MyQWShN7aO6HrPj1jxj0c3sXq1SfwjeFtOBwlcONNOBvnEmrfA/d+g821F+GereQXU68PBNazd+99SLnvApIMySUtQh98+WCGXjW0x/bl3nKag80kjFShxhc5D11Kg2BwM1Jmt1zIIYdPAwOS0Gs3qtstl1uj09tOJOjhDn5GS6yclniJ5WIIZPiGuFyKlAbnDWawbzBV+VV0ejut9XFbnKK4nRo3GL4Sgo69fOWM9fzqEEnHxW/TkmgBWzkul5rRdhecRigBFw6DKaXDuXjaxQCMKBwBgKeiMOv4bQU2lUrocNBVbUee/ziR0S8DKspuaHgMvaqjT8klXW6R0mD16pPp7FzC2LF/5oQjt8PiY5ABQXxHPo7FX6O5+TkiN58P5z9GcMw/AKir+xubN3+TFSvmsG3bT9m+/Vr27r3f2u+KFUfy3nuVLF8+i2DnIuvztGnq4mMYUfbuvY+Ghsd6jLHcW44hDVpDrdayAyW5RCJ72bXrVvbs+V9rWVfXh594vx8HUho0Nj7N8uXTWbZsHF1dHyWXS9rb32Lr1qtoanq+h1FZDjkcDAxIDT26R9nc+nx2GvObkYlqwrgYY3RS0umC5mbV9hyl/YZQPtxCCLjtNi599l+s/uZwyr3ldHpShD53j4E9z8UrZRE+WnsKPznxHWQM7toMU5+Zx6RbKjPSuuaPPo0ffgAXDIPDS3czsVBFn+eNmcJ45zGEBr3A7i5IuEFuv46RI1WRhH1SOx3lL7B8zmv4vxUD/kqk/WLgu4TDO9iw4UK4UiC2TWT9+mkEAqsZM+ZPFBaqogeT0IPBrbhcw9A0B+PG3YfDUYnbXQ2A5tJU2uLeOHm2bzHi+itZ885FRL55H13hyRjGjxk16jfk5c1gx47rqa39I1LG8XgmMGSImuwpKjqeSKSGjo532LDudK6fAA/XqGNsbn6RrVt/SDi8PflpSAYNutD6bMq95WhAfccmSj2lSCTheBiP3UNb2yKCwQ0kEl0EAusYMuQ7FBTMZc+e32GzFTN48KU9znkwuJWWlhdoafk37e1vAQnKypQemkgEWLFiLqNH/y+Vld/NeF0otJPdu28nHm+nqOhYCgvn4XKNQtP276sfidSyc+cv0HUP1dU3o+t5NDc/x86dNxIIrMXjGc/o0f9Lfv4spDRYu/ZMWlr+CQhqau7C653G+PEPkJc33dpnIhEkFmvB5ep5h3Owoe7Kes+rzmFgYkASeqxVSQfVQ4fQVRehqKuIDt3DoHgnNrkLdu+2CN1tc9Ne0G62CIV16/jN2CaCsTIGeQcRtAdJiARCwC2L4KWok1cWKCIAmP5dG1eIOPl7xnL00d/N+AG47W4e3G1nUVOMy8aM4Di3KjgabtuE3fUWLePfokUtQq/9IyNG3IIQgtg5vycy4hV8rcUM+30Ju9/+M1V/UdkxLlc1hxzyEZsfeYAu28t0dCzG652GECoij0T2EvfHMea/wPLldzF8+M8ZPvw6CgoyMxB0n25lueTPycfnG8fkoYv58Jt/ZPT1F1mENmjQhRlEnI4RI24CwDAi7N79a44ybuT9pHe8YQTQ9TwmT36Bmpq72LjxMtzusdjtJezceRPlrS/x6tHQsvkoPtw7gxFj7sOlwTTxNKtW3Zwap+6jsPBY8vNn09r6Cm1tr5FI+LHbS+jsXMLo0f+LEII9e35NXd39eL2TGTbsZ1RUXIbHo6p9hbBRXHwKW7Z8D01zU1FxGWAghE5t7d3U1z+A3V5CU9OTyc94JHPnqsKPrq6PcLtHYbOl/OelTCCEjpSSjo63CQTWsH37dRhGBJdrKCNH/oZ4vJ2NGy/D6RzChAmPU15+tnWOotF6DCPM+PEPUFp6Bs3N/6Sm5nc4HGquoaXl3+zefTudnUuRMkZZ2VmMGNGzItIw4kgZBSRCONCS5m9SGsRircTjbdhsBdjtZRnfS8OIkkgEMYwwkMBmK0bX3RhGlFismUTCTyLRhRAO3O6R6Hr2/rI5DDwMSEIPdRoUUMCUEw/jjXW7KKwvoku4GRQXSNEAwVT/tfGl42ka1MSMsckUqWCQReMl1ULj+mOu56y/nEWbbCPuiCIjMGRPOwA7XFdx9YvXsWtLOV9mO6t9Wo9oJpqIItDY6odb1tZx3WnqBz1y5O0MG3Ydbf/xU3zhIbSXncGg3Y9aryv0X0TDlWcw/eg1+J9/h92UWhq6EBp5edMpafwRXTd9hTmxo9FsSkLq6HiPVavmI86eQGL4RxQVHJ8kr57QvBrx9jixphiOwUp2yptUyJyHfoxrpCvra3qDpjmprr6B45+9k3x3IQBlZWdTVnY2QmgUFBxFTc1d+HzTCYe309z8PE7fMdy/+kW+MuE8fGwiJvIJG6ALjZEj7mDQoK9hs+WjaSn3xcmTn2ft2jPYuvX7AOh6AUOH/gSXaxhVVVcxfPjPcbmGZx3fpElPsWbNaWzadAU7dlzPmDF3U1Z2JsOH/w9VVT/G6awkFNpCR8c7SKnmJqSUrF17OtFoPU5nFXZ7OYlEFyUlpzBqlCLtlSvVhbao6HjGjv0zTudQNM2GphUxY8bbeL2TLCI34XQOYdq0l63nFRVfY9Cgi6zjbGx8CsOIUFX1Y4SwU1PzvxhGDJvtNqRMEA7vIpEIImV6EU81DkcpiUSYYHADkEAIG5FIB/F4G273WAwjTCi0JXkRSP98XElCDxGN7kXT3NjtZcTj7YRCW/B6p/Q4hhwGJgYkobsOGceXC4Yy5fwv8+rff48v4sNlt+E2NDSjMYPQp1dMZ3F8seXB0BZqo8sJlXmVOHSH1U6tZmgNBWfDfS+oH8Pqpu102sLs4mImcRMxX89MDptmszoWDfYNTi23FWCzFeAuaWdH+PvYh08hvd1zcdkCGjZvIDy7lhhJY64sWS6gLHQdpYqQfb6Z5OcfQXvVm7gX/4Cp19+FENmnQXSvTmh7CCQ4B6cmibtXgO4Pugw3hbqKZNPf124vZMQIFXV7POM4/PB62iJB/vZCGdPHH86XDnmMPZ2qmrbJ+0OGDbsi+5h1N5MnP09Ly79wu0fi8023iMbrndDn2DTNyeTJz7Fp0+UYRgy7vTw5tmLs9uLk2Mbi8YzNeN3EiY/T0vIi4fAeYrFG7PYivN5pyfF4mDr1NYTQKCw8tscF3eebuu8PLYn0106Y8GDGusrK7yFlhB07gkiZIJHwo2ludL0ETXMCGrqupC4po9hs+djtZeh6HvF4C4YRRwiBpjnRdS+6PghN86LrbiAViOh6Hj7fDOszNYzBGEbooJJ5dXU1y5cvp7S0dN8b7wfOP/981q1bx2WXXUZbWxtHH300xx9/PPPmzePOO+9k1qxZ3HrrrVx33XWf6H1aW1s599xz2blzJ9XV1Tz11FOWnUE6HnzwQX71q18B8POf/9wy9Jo3bx51dXW43ep39+qrr/ZabXogMCAJ/Y35Z+KcFcHh8WArU4dw+pi72No4jSODuzII3WP3kDghwX1n3QfAzqjqLDSiaAS72ndxfdn1nFBxAm0lrXQ5obodnAnB2qa1xG1xGu1H0xRbiKewZ+62JjQEAom0MlvSYS+1U8/JlA/LPIGmPW3IX5BhnZuO9GpRk9B13cXUqS+x7PCX8VWP7JXMQUkuoa1q7sCM0D8pXDZXRoZLr++teyh2u9CERmOgESEEoViyn+g+Xq/rLsrLz/5Y49N1DxMnPr7vDZMQQlBQcEQPucqEpjkpLu5py3qg4XSawcIGNM3R54XCZsvPkIfs9hRRCqHhdvdebt79+6JpdkvG6Q4pJVJKNO3zlzdh2udu3bq1z+0+DqEnEokMGwDTPveaa67h9ttv5/bbb8/IbQdF+jfffDPLly9XPkiHHMJpp51mEf+jjz7KrFmz9mscHxefv7PVD5z06nPM+ehdAMqnl7Ny+EpGBoqY0qwzPvgBBALWthubN0IFDJ+mbtU3D1ORztiSsYTjYZ5xPcPO8p00FKsIfkQ7DIm5WNuoMmmERwBar+6EEpW9YBp2pcO0n+1eSWkRelc+MZJOi1nSFqFn+b+m2TFqSvp0SwQVoZuNOw4UoTt1Z0YOel/QhEaZp8zKRbf6ieYKiz63yNnnfjz73FdeeYUFCxZQXFxMUVERCxYs4OWXX+6x3aeBfhG6EOIkIcQmIcRWIcQ1fWz3VSGEFEIctMtRp7+Lf/3jP3jf3AHAzONnMn3XdFbVnsnb9mGwZw+kOaeVulUEU9NZA8BHFx4HqBz0QT4lhLR526gvbMAdg7IAVCY81PvrAaxG0vsi0CnlU3oss5XYQGQ6EQLYC+3YS+2EOnzEyUfo0mqHZ22TzBXPVlzUPW0xG9LXHyhCnzpoKlMH9V9mSPdzyfUT3X98NO+jHn+1f1RW0IlgIuv6ugdUOXu0OdpjXX+Qs8/df/vc2tpahg5NZSpVVVVRW1trPb/sssuYPn06v/zlLw96+uo+JRehBLZ7gAVADfCBEOIFKeX6btvlAT8Elh6MgZr45z+fxMDA41NEWzW2il22GtxxJ4WeIFRVZWxf5lVWriahm3YAc6vm4rK5cOCgzdtGY14jwzqVgFJJHqBSI3WfjoFhEXt35Dny6Ip2cfTwo3us02waY/80loKjC3qsc492E2r0AHnYvEYPfdaM0Lvnoksp+0fo5gVCgGPQgSH0Z855Zt8bpSG9WjQUT0ouOUL/XCObfe69995LPB6nrq6O9evXMzXZlzfdPvfZZ5XV9OLFi63Hvdnnmq99++23Oe200yz7XOBTsc8FCIVClpZ9IOxze8Ojjz5KZWUlXV1dfPWrX+Xhhx/m4osv3v8D6Cf6o6EfCmyVUm4HEEI8AZwOrO+23S+BXwM/PaAj7IYV/1EOh26f+mALSgrQBZxFLbUG8MtfwlFHwbx5AFYUXudXkcs537qb2HC3detfqpfS5mtjdvtsju9cCgQYohVa72fPsxMj1iuBzq6czRs73mB4Yc/sC4AhVw7Jutw92k37Rjd28rDn9bxq9ya5GBEDEvu+YzDX20vtls/6p41ybzkf7P0ASJNccva5/caMN3s3r9I9ep/rHaWOPtf3hpx9bib6Y59bWVmZ4SFTU1PDvCT/mLa6eXl5XHDBBSxbtuygEnp/fumVwJ605zXJZRaEEDOBoVLKfx/AsWVFR62K+FwFKvVO0zTaksVBba4Y3HgjpJnpVOapoXofehyk5JfjGnh5ZKrUfZhjGIYwOK/pPK7dpE5WZTIrwq7ZsecldfBeCNRr9+Kxe/Y78nSPcRNpdxChFFsWr6zeCL03Y67uMO8oDpTc8nGQHqHnJJeBh5x9bv/sc0888UReffVV2traaGtr49VXX+XEE08kHo9bDbJjsRgvvvgik9O6ph0MfOIsF6Gmzn8HXNqPbb8JfBOwbDX3F5EOdYIqqlPSSocrwJAO6HDHIO7NyHIZVzKW378EJ21ZDSc+y5pyieFMkeG/xv+LVdesInBKAHyKWSudZZCAIneRJV30RqA+h49B3kFZ1/UFc2LUz2gK83vexvVmodtfQjfXf9aE3hnpJBwPW1kuuUnRgYN0+9yhQ4f22z73/PPPZ9KkSRx++OFZ7XMByz73QEkq2WDa586cOZNHH33Uss81DAO73c4999zD8OHZ76xNXHPNNZxzzjn89a9/Zfjw4Tz11FOAss/985//zP33309xcTHXX3+9JefccMMNFBcXEwgEOPHEE4nFYiQSCY4//ni+8Y1vHLTjBVLpSb39AYcBr6Q9vxa4Nu15AdAM7Ez+hYG9wKy+9nvIIYfIj4NjTv6BPHH0T+Q/HllhLfvN8D/JRSyS/zPmKSnLy6W88kprnX/lB1KC3HrYeCn9fll+NfL4q8qs9a2vt8oHSh+Q3IR84iujpQS5+Lc/lNyEHHf3OLn23LVyEYvktv/ZlnU86xrXyTd3vLnfx9GxtEMuYpFcxCK5/viFWbd5d/C7csPXN2Qs61rTJRexSDY83dDn/nfeulMuYpHccOmGPrc7mLjvw/skNyF3t++W/7f0/yQ3IRv8fY/7vxnr16//rIeQw+cM2b4TwHLZC6/2R3L5ABgjhBghhHAA5wEvpF0QOqSUpVLKaillNbAEOE1KufxAXHC644m//Y6FO+/gvY9S+qDhU37GJXNawOPJzEN/5Q3Wl8F935pNV0cjjT4YkizmAfhX17+47Luq2nKoKASgMk/p3kXuIivS7S0inlg2kWOqj8m6ri+4x6QiVVtB9n1ns9Dtd4SevLNwDPlsI3RQvUU7I0oWy0kuOeRw8LBPQpeqTvp7wCvABuApKeU6IcQvhBCnHewBdkdFhc6XvqTxyCNgzpfYpmqsHL6SaSeP7UHoormZI74OL/pXcPuyuwAYWpmqOqyX9UihJiWH20oAGFKg5Jwi174ll48Le5Edm09p+fbi7MrXJyL0z4nkAvDshme57Z3bGFcyLkfoOeRwENGv9Acp5X+klGOllKOklLckl90gpXwhy7bzDlZ0buLSS6GhAV55RT0feeJxvNu4AN/wKbBkCTyWZud6xx0EvHZaQ638ZfNjFDkLue57T1mrBxWk9O/BDkXoroISStwl/YrQPwnc1YpsbcN7lhKDIv3uaYv7G6Gnl/1/2jAJ/dZ3bmVw3mBev/h1q+lIDjnkcOAxIH9dp5wCZWVgdp7Kq5rOM6FJhBNlkJenOgG1tYGRjIB1O3X+OtrD7bx+yUI8jlSUWFGY8mjRfEkpxufj/075P34050cHl9Cnqmwa2/DirOudQ52ENoUIbkrdcfSX0O1lKjvHNWL/jLgOJAZ5B6ELnamDprL40sVU5Vft+0U55JDDx8aA9HKx2+HmmxV3A5ipsW5Tlv7rX+Hqq2HuXLDZCM1SGRY/nPNDZg6embGvwSWqCmxuYi6YObh5eZw3+TwAanyqIOmgEHpSR+/u42Ji+P8Mp/GpRtaft54Z789Ad+n9JvTCYwuZ8e4M8mbm9bndwYTX4eWdr7/DxLKJqQbWOeSQw0HDgIzQAb79bbjoInjuOfjd79QylxmMHnssRCLw8suQn8/k8skIBNcfc32P/QwpGUJleyUX511spS1a/+GgaeiQSl3s7uNiwlnpZMKDE/Cv9LP9Z6qRRH8JXQhBweE9K1Q/bcytmpsj8xxy+JQwYAndxLZtsGULTJ8OVkrpyJFw003q8Ze+xMorV+K/1k+hq7DH60t9pWy/djtX/vDKVISeRuhmQ2VbwYG/mSk7o4yRvxlJ/uzeCa/k1BKqflRF7d21LBm5hF2/2AVCVQrmkMPnHdXV1VZxzYHE+eefz9SpU7nrrru44YYbeP311wFlV7t8uZrCy+YDs794+umnmTRpEpqmWfv9PGNASi7puPpq9dcDP/kJjB8Pp5yCpmkZunl3OMqTmSBnnaUi+7Iya13JqSWMf2g83skHvquL7tUZdvW+C6xG3j4SYRNE66Nobg3fNB9Cy7UOy+Hgwcpr/i+3z508eTLPPvssV1555cca66eNz9/ZOlDQdTjtNLDtxzVr5Ei4/npIM+DRnBoVX6v4THsvak6NUb8ZxYSHJzDu3nFUfrdy3y/KIYf9RM4+t6d97oQJExg3btwn/3A/LfRWcXSw/z5upWgOOXxR0b0q8Jhjjunxd88990gppQwEAlnX//3vf5dSStnU1NRj3b6wY8cOKYSQ77//vrWspaVFSillPB6XxxxzjFy1apWUUsrhw4fLP/zhD1JKKe+55x55+eWXSyml/P73vy9vvvlmKaWUL774ogRkU1OTXL58uZw8ebL0+/2yq6tLTpw4Ua5YsULu2LFD6rouV69eLROJhJw5c6a87LLLpGEY8vnnn5enn3561nFOmjTJen7JJZfIp59+2vrMPvjgAymllF6vN+Oz/dKXviSj0aiUUspvf/vb8sEHH5RSSgnIJ598ss/PJn2/nyYORqVoDjnk8F+CbPa5M2fOZMaMGaxbt47161Mmq+n2uaYny+LFi7nooouA3u1zfT6fZZ8LWPa5mqZ9Kva506dPZ+HChWzfrhIN+mufOxAw4DX0HHL4oiLdkrU7PB5Pn+tLS0v7XN8bcva5Axu5CD2HHHLIipx97sBDjtBzyCGHrEi3z73gggv6bZ+7ePFiJk2axLPPPpvVPnfOnDmWfe7BhGmfe+GFFzJx4kTLPnfq1KksWLCAurq6fe7jueeeo6qqivfff59TTz2VE0888aCO+ZNCyIPc4643zJo1Sw6EvM4ccvi0sGHDBiZMmLDvDXP4r0G274QQ4kMpZda+zbkIPYcccsjhC4IcoeeQQw45fEHwmWW5fPjhh81CiI87K1GK6pL0RcAX6Vjgi3U8n+qxvPrqq1Pi8Xj8YBSxJRIJm67rByZl5DPGf8uxSCmpr6+3TZw4cU23Vb32zfvMCF1KWbbvrbJDCLG8Nw1poOGLdCzwxTqeT/tYVq1a9UJ5efnEsrKyDk3TDujk1tq16Jkk/gAABQZJREFUaydMnjx5w4Hc52eF/4ZjMQxDNDU1FRiGsV5K2e9GQrk89Bxy+JwgHo9fUV9ff399ff1kDrAc2tTUZEskEqUHcp+fFf5LjsUA1sbj8Sv2Z385Qs8hh88JDjnkkEbgoLR1zN05fT5xoI9loE6K3vtZD+AA4ot0LPDFOp7csXw+kTuWXvCZ5aHnkEMOOeRwYDFQI/Qccsghhxy6IUfoOeSQQw5fEAw4QhdCnCSE2CSE2CqEuOazHs/+QAgxVAixSAixXgixTgjxw+TyYiHEa0KILcn/RZ/1WPsLIYQuhPhICPFi8vkIIcTS5Pl5Ugjh+KzH2B8IIQqFEM8IITYKITYIIQ4bqOdFCPHj5PdrrRDicSGEayCdFyHE34QQjUKItWnLsp4LofCH5HGtFkLM7H3Pnz56OZbfJL9nq4UQzwkhCtPWXZs8lk1CiP02jhlQhC6E0IF7gJOBicD5QoiJn+2o9gtx4CdSyonAXOC7yfFfAyyUUo4BFiafDxT8EEjPo/01cJeUcjTQBlz+mYxq//F74GUp5XhgGuqYBtx5EUJUAj8AZkkpJwM6cB4D67w8AJzUbVlv5+JkYEzy75vAnz6lMfYXD9DzWF4DJksppwKbgWsBklxwHjAp+Zo/Jjmv3xhQhA4cCmyVUm6XUkaBJ4DTP+Mx9RtSyjop5Yrk4y4UaVSijuHB5GYPAl/5TAa4nxBCVAGnAvcnnwvgOMDsBzYgjkUIUQAcDfwVQEoZlVK2M0DPCyod2S2EsAEeoI4BdF6klIuB1m6LezsXpwMPJZv5LAEKhRCDP5WB9gPZjkVK+aqU0qwOXQJUJR+fDjwhpYxIKXcAW1Gc128MNEKvBPakPa9JLhtwEEJUAzOApcAgKaXp5VkPDPqsxrWf+F/gZ6giCIASoD3tyzpQzs8IoAn4e1I+ul8I4WUAnhcpZS1wJ7AbReQdwIcMzPOSjt7OxUDnhK8DptH8Jz6WgUboXwgIIXzAP4AfSSk709clewZ+7nNJhRBfAhqllB9+1mM5ALABM4E/SSlnAAG6ySsD6LwUoSK9EcAQwEvPW/4BjYFyLvYFIcT/oGTYRw/UPgcaodcCQ9OeVyWXDRgIIewoMn9USvlscnGDeZuY/N/4WY1vP3AEcJoQYidK+joOpUMXJm/1YeCcnxqgRkq5NPn8GRTBD8TzcjywQ0rZJKWMAc+iztVAPC/p6O1cDEhOEEJcCnwJuFCmioE+8bEMNEL/ABiTnLF3oCYQXviMx9RvJDXmvwIbpJS/S1v1AnBJ8vElwD8/7bHtL6SU10opq6SU1ajz8IaU8kJgEXBWcrOBciz1wB4hxLjkovnAegbgeUFJLXOFEJ7k9808lgF3Xrqht3PxAnBxMttlLtCRJs18LiGEOAklVZ4mpQymrXoBOE8I4RRCjEBN9C7br51LKQfUH3AKamZ4G/A/n/V49nPsR6JuFVcDK5N/p6C054XAFuB1oPizHut+Htc84MXk45HJL+FW4GnA+VmPr5/HMB1Ynjw3zwNFA/W8ADcDG4G1wMOAcyCdF+BxlP4fQ909Xd7buQAEKvNtG7AGld3zmR/DPo5lK0orNzngz2nb/0/yWDYBJ+/v++VK/3PIIYccviAYaJJLDjnkkEMOvSBH6DnkkEMOXxDkCD2HHHLI4QuCHKHnkEMOOXxBkCP0HHLIIYcvCHKEnkMOOeTwBUGO0HPIIYccviD4/+9ax+8bcKAIAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#!/usr/bin/env Python\n",
    "# coding=utf-8\n",
    "\n",
    "# round to accuracy\n",
    "i=0\n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "round_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "for dataset in datasets:\n",
    "\n",
    "    root_path = f\"/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\"\n",
    "\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    for filename in filenames:\n",
    "            \n",
    "        log_path = os.path.join(root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "\n",
    "        # plt.title(log_path)\n",
    "        iter = 1000\n",
    "        phrase = 'aggregated model performance is'\n",
    "        print(log_path)\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "            continue\n",
    "\n",
    "        # print(filename)\n",
    "        # print(df)\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, round is {idx}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        round_list[dataset].append(idx)\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(labels, filenames.index(filename))\n",
    "        plt.plot(range(iter),np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linestyle=linestyle[filenames.index(filename)])\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.1),bbox_transform=fig.transFigure)\n",
    "    plt.savefig(os.path.join(fig_path, f\"round-{dataset}.pdf\"))\n",
    "    i = i+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.8896052631578948, runtime is 11679.5\n",
      "35 35\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "max accuracy is 0.8855263157894737, runtime is 3276.0\n",
      "102 101\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.8830263157894737, runtime is 5955.0\n",
      "25 25\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.8873684210526316, runtime is 19000.0\n",
      "16 16\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "max accuracy is 0.8809210526315789, runtime is 4392.5\n",
      "52 52\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.8822368421052632, runtime is 37832.0\n",
      "11 11\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.8572368421052632, runtime is 33706.0\n",
      "10 10\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.8747368421052631, runtime is 4584.0\n",
      "87 87\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "max accuracy is 0.8851315789473684, runtime is 1757.5\n",
      "108 107\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.8759210526315789, runtime is 8848.0\n",
      "17 17\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.8830263157894737, runtime is 61125.0\n",
      "27 27\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "max accuracy is 0.8725, runtime is 4390.5\n",
      "108 108\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.8789473684210526, runtime is 37825.0\n",
      "19 19\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.6713194090677534, runtime is 12470.0\n",
      "71 71\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "max accuracy is 0.6905756495160469, runtime is 1825.0\n",
      "105 105\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.7308201732042792, runtime is 19145.0\n",
      "56 56\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.7239938869077942, runtime is 27571.5\n",
      "37 37\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "max accuracy is 0.590728476821192, runtime is 5122.0\n",
      "87 87\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.5397860417727968, runtime is 16408.0\n",
      "25 25\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.7797249108507387, runtime is 136580.5\n",
      "73 73\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.7282730514518594, runtime is 15296.0\n",
      "85 84\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "max accuracy is 0.5230769230769231, runtime is 244.0\n",
      "20 20\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.7145185939887927, runtime is 7978.0\n",
      "29 29\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.43107488537952116, runtime is 2646.5\n",
      "84 84\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "max accuracy is 0.7316352521650535, runtime is 9058.0\n",
      "121 120\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.6220071319409067, runtime is 63846.5\n",
      "39 39\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.6578, runtime is 8652.5\n",
      "19 19\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "max accuracy is 0.6488833333333334, runtime is 1477.0\n",
      "25 25\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.65815, runtime is 11275.5\n",
      "16 16\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.6526, runtime is 22373.0\n",
      "11 11\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "max accuracy is 0.6605333333333333, runtime is 5101.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.6430333333333333, runtime is 29035.0\n",
      "8 8\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.6616833333333333, runtime is 68339.0\n",
      "18 18\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.6488666666666667, runtime is 11694.5\n",
      "24 23\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "max accuracy is 0.6724, runtime is 2222.0\n",
      "35 34\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.6515, runtime is 23679.5\n",
      "26 25\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.6593333333333333, runtime is 34140.5\n",
      "18 18\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "max accuracy is 0.66835, runtime is 10098.0\n",
      "35 34\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.64945, runtime is 38988.0\n",
      "13 13\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.59498, runtime is 2627.0\n",
      "17 17\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "max accuracy is 0.58536, runtime is 2041.0\n",
      "52 51\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.61142, runtime is 8976.5\n",
      "32 32\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.60974, runtime is 15897.5\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "max accuracy is 0.59538, runtime is 5648.0\n",
      "40 39\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.57784, runtime is 31683.0\n",
      "16 16\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.51584, runtime is 40108.0\n",
      "28 27\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.60974, runtime is 7955.0\n",
      "30 29\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.01.log\n",
      "max accuracy is 0.58922, runtime is 1839.0\n",
      "58 58\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.60372, runtime is 21144.5\n",
      "37 36\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.60274, runtime is 39587.5\n",
      "31 30\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.05.log\n",
      "max accuracy is 0.5986, runtime is 2859.0\n",
      "45 44\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/random_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.51436, runtime is 11173.0\n",
      "27 27\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "for dataset in datasets:\n",
    "\n",
    "    root_path = f\"/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-11.19/{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\"\n",
    "    \n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Runtime\")\n",
    "    plt.ylabel(\"Accuracy\")\n",
    "    for filename in filenames:\n",
    "\n",
    "        log_path = os.path.join(root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * 1 \n",
    "                infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * 0.5\n",
    "                \n",
    "                time_stamp = time_stamp + train_time + infer_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        runtime_list[dataset].append(runtime[idx])\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        plt.plot(runtime[:len(y_mean)],y_mean,label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4,linestyle=linestyle[filenames.index(filename)])\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    plt.savefig(os.path.join(fig_path, f\"runtime-{dataset}.pdf\"))\n",
    "    t = t+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "c=0\n",
    "for dataset in datasets:\n",
    "    fig = plt.figure()\n",
    "    plt.title(f\"{dataset}\")\n",
    "    plt.xlabel(\"1-Acc\")\n",
    "    plt.ylabel(\"Runtime\")\n",
    "    plt.scatter(1- np.array(acc_list[dataset]), np.array(runtime_list[dataset]),s=150,color=colors[:len(acc_list[dataset])],edgecolors='k',linewidths=linewidths[:len(acc_list[dataset])])\n",
    "    for idx in range(len(acc_list[dataset])):\n",
    "        plt.text(1-acc_list[dataset][idx], runtime_list[dataset][idx], labels[idx], fontsize=12)\n",
    "\n",
    "    plt.savefig(os.path.join(fig_path, f\"sactter-{dataset}.pdf\"))\n",
    "    c=c+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['filter 0.1',\n",
       " 'filter 0.01',\n",
       " 'filter 0.2',\n",
       " 'filter 0.5',\n",
       " 'filter 0.05',\n",
       " 'filter 1',\n",
       " 'no filter',\n",
       " 'random filter 0.1',\n",
       " 'random filter 0.001',\n",
       " 'random filter 0.2',\n",
       " 'random filter 0.5',\n",
       " 'random filter 0.05',\n",
       " 'random filter 1']"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "labels"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# rerun mnli\n",
    "acc_list[\"mnli\"] = [0.7282730514518594,\n",
    " 0.6905756495160469,\n",
    " 0.7308201732042792,\n",
    " 0.7239938869077942,\n",
    " 0.7316352521650535,\n",
    " 0.5397860417727968,\n",
    " 0.7797249108507387,\n",
    " 0.6713194090677534,\n",
    " 0.5230769230769231,\n",
    " 0.7145185939887927,\n",
    " 0.43107488537952116,\n",
    " 0.6220071319409067, \n",
    " 0.590728476821192]\n",
    "runtime_list['mnli'] = [15296.0,\n",
    " 1825.0,\n",
    " 19145.0,\n",
    " 27571.5,\n",
    " 5122.0,\n",
    " 16408.0,\n",
    " 136580.5,\n",
    " 12470.0,\n",
    " 244.0,\n",
    " 7978.0,\n",
    " 2646.5,\n",
    " 9058.0,\n",
    " 63846.5]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[15296.0,\n",
       " 1825.0,\n",
       " 19145.0,\n",
       " 27571.5,\n",
       " 5122.0,\n",
       " 16408.0,\n",
       " 136580.5,\n",
       " 12470.0,\n",
       " 244.0,\n",
       " 7978.0,\n",
       " 2646.5,\n",
       " 9058.0,\n",
       " 63846.5]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "runtime_list['mnli']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "c=0\n",
    "show_index = [0, 1, 2, 3, 4, 6, 7, 8, 9, 10, 11] # dig out filter 1\n",
    "colors_tailored = [colors[i] for i in show_index]\n",
    "linewidths_tailored = np.array([linewidths[i] for i in show_index])*2\n",
    "labels_tailored = [labels[i] for i in show_index]\n",
    "\n",
    "for dataset in datasets:\n",
    "    acc_list_tailored = [acc_list[dataset][i] for i in show_index]\n",
    "    runtime_list_tailored = [runtime_list[dataset][i] for i in show_index]\n",
    "    \n",
    "    fig = plt.figure()\n",
    "    plt.title(f\"{dataset}\")\n",
    "    plt.xlabel(\"1-Acc\")\n",
    "    plt.ylabel(\"Runtime\")\n",
    "\n",
    "    plt.scatter(1- np.array(acc_list_tailored), np.array(runtime_list_tailored ),s=150,color=colors_tailored[:len(acc_list[dataset])],edgecolors='k',linewidths=linewidths_tailored[:len(acc_list[dataset])])\n",
    "    for i in range(5):\n",
    "         plt.scatter(0,0,s=150,color=colors_tailored[i],edgecolors='k',linewidths=linewidths_tailored[i],label = labels_tailored[i])\n",
    "    \n",
    "    plt.scatter(0,0,s=150,color=colors_tailored[5],edgecolors='k',linewidths=linewidths_tailored[5],label = labels_tailored[5])\n",
    "    \n",
    "    for i in range(6,11):\n",
    "        plt.scatter(0,0,s=150,color=colors_tailored[i],edgecolors='k',linewidths=linewidths_tailored[i],label = labels_tailored[i])\n",
    "    # plt.text(1- np.array(acc_list[dataset]), np.array(runtime_list[dataset]))\n",
    "    if dataset == \"mnli\":\n",
    "         plt.legend(loc=\"lower right\",bbox_to_anchor=(1,0.4),ncol=2,fontsize=12,frameon=False)\n",
    "    plt.savefig(os.path.join(fig_path, f\"sactter-{dataset}.pdf\"))\n",
    "    c=c+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['filter 0.1',\n",
       " 'filter 0.01',\n",
       " 'filter 0.2',\n",
       " 'filter 0.5',\n",
       " 'filter 0.05',\n",
       " 'no filter',\n",
       " 'random filter 0.1',\n",
       " 'random filter 0.001',\n",
       " 'random filter 0.2',\n",
       " 'random filter 0.5',\n",
       " 'random filter 0.05']"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "labels_tailored"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-ablation-filter-comparison_wyz.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#!/usr/bin/env Python\n",
    "# coding=utf-8\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "acc_list = [0.7282730514518594,\n",
    " 0.6905756495160469,\n",
    " 0.7308201732042792,\n",
    " 0.7239938869077942,\n",
    " 0.7316352521650535,\n",
    " 0.5397860417727968,\n",
    " 0.7797249108507387,\n",
    " 0.6713194090677534,\n",
    " 0.5230769230769231,\n",
    " 0.7145185939887927,\n",
    " 0.43107488537952116,\n",
    " 0.6220071319409067, \n",
    " 0.590728476821192]\n",
    "runtime_list = [15296.0,\n",
    " 1825.0,\n",
    " 19145.0,\n",
    " 27571.5,\n",
    " 5122.0,\n",
    " 16408.0,\n",
    " 136580.5,\n",
    " 12470.0,\n",
    " 244.0,\n",
    " 7978.0,\n",
    " 2646.5,\n",
    " 9058.0,\n",
    " 63846.5]\n",
    "runtime_list = np.array(runtime_list)/3600"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "labels = ['filter 0.1',\n",
    " 'filter 0.01',\n",
    " 'filter 0.2',\n",
    " 'filter 0.5',\n",
    " 'filter 0.05',\n",
    " 'filter 1',\n",
    " 'no filter',\n",
    " 'random filter 0.1',\n",
    " 'random filter 0.01',\n",
    " 'random filter 0.2',\n",
    " 'random filter 0.5',\n",
    " 'random filter 0.05',\n",
    " 'random filter 1']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# colors=['r','g','b','y','m','k', 'c','r','g','b','y', 'm','k']# 'm','k'\n",
    "# linestyle=['-','-','-','-','-','-','-','--','--','--','--','--','--']\n",
    "# linewidths = [0,0,0,0,0,0,0,1.5,1.5,1.5,1.5,1.5,1.5]\n",
    "colors=['r','g','b','y','m','k', 'c','r','g','b','y', 'm','k']# 'm','k'\n",
    "linestyle=['-','-','-','-','-','-','-','--','--','--','--','--','--']\n",
    "linewidths = [0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5,0.5]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "c=0\n",
    "show_index = [0, 1, 3, 4, 6, 7, 8, 10, 11] # dig out filter 1\n",
    "colors_tailored = [colors[i] for i in show_index]\n",
    "linewidths_tailored = np.array([linewidths[i] for i in show_index])*5\n",
    "labels_tailored = [labels[i] for i in show_index]\n",
    "\n",
    "acc_list_tailored = [acc_list[i] for i in show_index]\n",
    "runtime_list_tailored = [runtime_list[i] for i in show_index]\n",
    "\n",
    "fig = plt.figure(figsize=(6,8))\n",
    "# plt.title(f\"mnli\")\n",
    "plt.xlabel(\"1-Acc\", fontsize=30)\n",
    "plt.ylabel(\"Elpased training\\ntime (hrs)\", fontsize=30)\n",
    "\n",
    "plt.xticks(fontsize=30)\n",
    "plt.yticks(fontsize=30)\n",
    "\n",
    "from matplotlib.pyplot import MultipleLocator\n",
    "x_major_locator=MultipleLocator(0.1)\n",
    "y_major_locator=MultipleLocator(10)\n",
    "ax=plt.gca()\n",
    "ax.xaxis.set_major_locator(x_major_locator)\n",
    "ax.yaxis.set_major_locator(y_major_locator)\n",
    "\n",
    "for i in range(4):\n",
    "     plt.scatter(1- np.array(acc_list_tailored[i]),np.array(runtime_list_tailored[i]),s=300,marker=\"^\",color=colors_tailored[i],edgecolors='k',linewidths=linewidths_tailored[i],label = labels_tailored[i])\n",
    "\n",
    "plt.scatter(1- np.array(acc_list_tailored[4]),np.array(runtime_list_tailored[4]),s=300,color='c',edgecolors='k',linewidths=linewidths_tailored[5],label = labels_tailored[5])\n",
    "\n",
    "for i in range(5,9):\n",
    "     plt.scatter(1- np.array(acc_list_tailored[i]),np.array(runtime_list_tailored[i]),s=250,marker=\"s\",color=colors_tailored[i],edgecolors='k',linewidths=linewidths_tailored[i],label = labels_tailored[i])\n",
    "plt.legend(labels_tailored,ncol=2,labelspacing=1.5,frameon=True, fontsize=14,loc='upper left',bbox_to_anchor=(0.01, 0.8))\n",
    "# for i in range(6,11):\n",
    "#      plt.scatter(0,0,s=150,color=colors_tailored[i],edgecolors='k',linewidths=linewidths_tailored[i],label = labels_tailored[i])\n",
    "# # plt.text(1- np.array(acc_list[dataset]), np.array(runtime_list[dataset]))\n",
    "#      plt.legend(loc=\"lower right\",bbox_to_anchor=(1,0.4),ncol=2,fontsize=12,frameon=False)\n",
    "# plt.savefig(os.path.join(fig_path, f\"sactter-{dataset}.pdf\"))\n",
    "# c=c+1\n",
    "# plt.show()\n",
    "\n",
    "plt.savefig(\"/Users/cdq/Desktop/opensource/FedPrompt/figs/ablation/filter/sactter-mnli.pdf\", bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-ablation-filter-confidence.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "datasets = {\"agnews\": 1 , \"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0} # \"agnews\": 1 , \"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0\n",
    "all_client_num_in_total_list = {\"agnews\": 100, \"yahoo\": 1000, \"yelp-full\": 1000, \"mnli\": 1000}\n",
    "alphas = {\"agnews\": 1, \"yahoo\": 0, \"yelp-full\": 0, \"mnli\": 0}\n",
    "gammas = {\"agnews\": 0.001, \"yahoo\": 0.001, \"yelp-full\": 0.001, \"mnli\": 100}\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}\n",
    "\n",
    "filenames = [\n",
    "    \"ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.1.log\",\n",
    "    \"ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.2.log\",\n",
    "    \"ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.5.log\",\n",
    "    \"ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.01.log\",\n",
    "    \"ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.05.log\",\n",
    "]\n",
    "'''\n",
    "\n",
    "'''\n",
    "\n",
    "labels = [\"filter 0.1\", \"filter 0.2\", \"filter 0.5\", \"filter 0.01\", \"filter 0.05\"]\n",
    "\n",
    "seed = 42\n",
    "\n",
    "#"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "colors=['r','g','b','y','m','k', 'c','r','g','b','y', 'm','k']# 'm','k'\n",
    "linestyle=['-','-','-','-','-','-','-','--','--','--','--','--','--']\n",
    "linewidths = [0,0,0,0,0,0,0,1.5,1.5,1.5,1.5,1.5,1.5]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.1.log\n",
      "max accuracy is 0.8892105263157895, round is 4\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.2.log\n",
      "max accuracy is 0.8752631578947369, round is 2\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.5.log\n",
      "max accuracy is 0.6961842105263157, round is 0\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.01.log\n",
      "max accuracy is 0.8760526315789474, round is 3\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 3\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.05.log\n",
      "max accuracy is 0.8571052631578947, round is 4\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.1.log\n",
      "max accuracy is 0.6271013754457463, round is 5\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.2.log\n",
      "max accuracy is 0.7168619460010188, round is 4\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.5.log\n",
      "max accuracy is 0.7257259296994396, round is 4\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.01.log\n",
      "max accuracy is 0.6320937340804891, round is 5\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 3\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.05.log\n",
      "max accuracy is 0.5092205807437595, round is 5\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.1.log\n",
      "max accuracy is 0.6558, round is 2\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.2.log\n",
      "max accuracy is 0.65475, round is 1\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.5.log\n",
      "max accuracy is 0.43961666666666666, round is 0\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.01.log\n",
      "max accuracy is 0.64655, round is 2\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 3\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.05.log\n",
      "max accuracy is 0.6482666666666667, round is 2\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.1.log\n",
      "max accuracy is 0.5909, round is 2\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.2.log\n",
      "max accuracy is 0.60582, round is 3\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.5.log\n",
      "max accuracy is 0.6045, round is 2\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.01.log\n",
      "max accuracy is 0.56662, round is 3\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 3\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_5_n_1_k_5_filter_0.05.log\n",
      "max accuracy is 0.5947, round is 4\n",
      "['filter 0.1', 'filter 0.2', 'filter 0.5', 'filter 0.01', 'filter 0.05'] 4\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# round to accuracy\n",
    "i=0\n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "round_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "for dataset in datasets:\n",
    "    root_path = f\"/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\"\n",
    "\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    for filename in filenames:\n",
    "            \n",
    "        log_path = os.path.join(root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "\n",
    "        # plt.title(log_path)\n",
    "        iter = 1000\n",
    "        phrase = 'aggregated model performance is'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "            continue\n",
    "\n",
    "        # print(filename)\n",
    "        # print(df)\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, round is {idx}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        round_list[dataset].append(idx)\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(labels, filenames.index(filename))\n",
    "        plt.plot(range(iter),np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linestyle=linestyle[filenames.index(filename)])\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.1),bbox_transform=fig.transFigure)\n",
    "    # fig.savefig(f\"../fig/a{i}.pdf\")\n",
    "    i = i+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "agnews:filter 0.1 normal ipet: 0.8988179115032155, vote k: 0.8965221251050632\n",
      "agnews:filter 0.2 normal ipet: 0.9014691516906022, vote k: 0.9030025329565008\n",
      "agnews:filter 0.5 normal ipet: 0.9070810556014379, vote k: 0.9087625138809283\n",
      "agnews:filter 0.01 normal ipet: 0.9019822762111822, vote k: 0.8770018555223942\n",
      "agnews:filter 0.05 normal ipet: 0.8956749925588567, vote k: 0.8924496857821941\n",
      "mnli:filter 0.1 normal ipet: 0.7465110163071326, vote k: 0.7428971243210327\n",
      "mnli:filter 0.2 normal ipet: 0.7388538545491744, vote k: 0.7485007323133639\n",
      "mnli:filter 0.5 normal ipet: 0.7388538545491744, vote k: 0.7415846921503543\n",
      "mnli:filter 0.01 normal ipet: 0.7921842163162571, vote k: 0.7908667941888173\n",
      "mnli:filter 0.05 normal ipet: 0.7681504223039564, vote k: 0.7578628395733081\n",
      "yahoo:filter 0.1 normal ipet: 0.6345341136327812, vote k: 0.6318260257158961\n",
      "yahoo:filter 0.2 normal ipet: 0.6353019357791969, vote k: 0.6329898015835456\n",
      "yahoo:filter 0.5 normal ipet: 0.6467237493236151, vote k: 0.650118438616395\n",
      "yahoo:filter 0.01 normal ipet: 0.7007122817944202, vote k: 0.6859066051031861\n",
      "yahoo:filter 0.05 normal ipet: 0.6346868105796831, vote k: 0.6309348247732435\n",
      "yelp-full:filter 0.1 normal ipet: 0.6737305735808153, vote k: 0.6803125585959509\n",
      "yelp-full:filter 0.2 normal ipet: 0.6779450667729744, vote k: 0.6831139799035513\n",
      "yelp-full:filter 0.5 normal ipet: 0.685361238199931, vote k: 0.6855880688887377\n",
      "yelp-full:filter 0.01 normal ipet: 0.7722665215684817, vote k: 0.7704327737291653\n",
      "yelp-full:filter 0.05 normal ipet: 0.6737305735808153, vote k: 0.6804775377735496\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXQAAAEICAYAAABPgw/pAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAEAAElEQVR4nOyddZhd1fX3P/uc63fcZzITm7h7sJDgTnBKKW7Fi5YipUihgmtxCgWKQ3CKhBDi7plMkknGXa/fc/b7xz5XJhMgCfCj9J3v8+TJ3KP77LPP2muv9V1rCSklvehFL3rRi18+tJ+7Ab3oRS960YsfB70CvRe96EUv/kfQK9B70Yte9OJ/BL0CvRe96EUv/kfQK9B70Yte9OJ/BL0CvRe96EUv/kfQK9B70YvdgBDiT0KIf1l/9xVCdAkh9J+7Xb3oBYDt525AL3rxS4WUcjuQ8nO3oxe9iKFXQ+9FL3rRi/8R9Ar0Xvx/ASFEhRDiOiHEKiGETwjxjBAiXwjxkRCiUwjxmRAiUwjRXwghhRBnCSG2CyGahBA3fcs1Y8f2rnR78V+BXoHei/+fcCJwCDAEOAb4CLgRyEV9C1ckHbsfMBQ4CPijEGL4/21Te9GL3UevQO/F/094WEpZL6WsBr4GFkopl0spg8DbwPikY2+TUgaklCuBlcDYn6G9vejFbqFXoPfi/yfUJ/0d2MnvZAdnXdLffnqdn734BaBXoPeiF73oxf8IegV6L3rRi178j6BXoPeiF73oxf8IRG+Bi170ohe9+N9Ar4bei170ohf/I+gV6L3oRS968T+CXoHei170ohf/I+gV6L3oRS968T+Cny0HRU5Ojuzfv//Pdfte9KIXvfhFYunSpU1Sytyd7fvZBHr//v1ZsmTJz3X7XvSiF734RUIIse3b9vWaXHrRi1704n8EvQK9F73oRS/+R9Ar0HvRi1704n8EvQK9F73oRS/+R9Ar0HvRi1704n8E3yvQhRDPCiEahBBrvmW/EEI8JIQot8p7Tfjxm9mLXvSiF734PuyKhv48cPh37D8CGGz9uxB4/Ic3qxe96EUverG7+F4eupRyjhCi/3ccMhN4Qaq0jQuEEBlCiEIpZe2P1che/G8j0hyh5okajIBB+9ftAOhenYKzC0idkIprgAuhiZ+5lT8tTDNKS8vHZGYegK57iUY70fUUhBCYZpiWlk/JzDwYXXf93E39r0Mk0oymudB178/dlJ8dP0ZgUR+gMul3lbWth0AXQlyI0uLp27fvj3DrXxAefRSeew769oVBg8Bmg0mT4IQTfu6W/eyoe6GOrTdt7bG95cMWAPr9sR8Dbhvwo91vxYEryD89n8LzCn+0a/5QBIObWbv2eByOQkaMeJXly/dF09yMG/cVa9eeQChUyfDh/yI///Sfu6k/CcyIyearN1P8u2Lcpe6dHrNs2d4UFl5EYeHZ3bYvXDiErKzDGTHipf+Dlv534//UKSqlfFJKOUlKOSk3d6eRq/+7+NvfYOlSePttePhhuPtuOP2X/XG2ftFK80fNP/g69S+o0p7TzenMkDOYHp2OvcCOe5gb10AXVQ9WsWz6MmbbZtP6ZesPupc0JG1ftRHYGti146XE79/4g+6ZjGh7lKqHq9ixDoHHM5Rhw14gFKqkoeEVQGKafurr1TaFnX+u0pQs22cZdS/W7XT/hg3nUFX14G61s/WLVhrfauzZ/s4o/o1+pPnddRRMM0Rj41u7fL+OZU1UP1LN6mNXf/sxHQvYuPGcHtt1PRUh7Lt8r58S0fYoG87ZQKQ58rPc/8cQ6NVASdLvYmtbL5Jhmkorb2qCQADGjoVQ6Odu1R6h9rlatv5pKysPWsmmSzb94OuF68MIp0AIZVYRuqDw7EICGwLIsCT7iGw65nSAAe3ftO/xfbb/fTtN7zWBCc5C5y6dU1v7DIsWDcPvL9/j+yaj7JIyyq8o7/YchuEnGu0gJ2cmAHZ7LtOmdQHg860FYNy4r8nPP63btaQpWX/Wepo/bKZjfgeRxp0Lkbq65ykv/91utbPm8Rq23tJz1VT9aDWLhi0i2hr9zvO3br2ZtWtPpLX18126X+PqbwDwr/P3mOySoW0dxdY/bcWMmISqQ4TqQoCBEAlRVnl/JfX/rv/Wa/yUqH+pnrrn66i4o+Jnuf+PIdBnAWdabJe9gPZe+/lOICXoOmRnq99CqG2/QGy+djPbbtuGsAnGfDzmB18v2hbFltbd+tfnyj4UXVrE+HnjGfHKCIa9OAwAM2Tu8X22XL+FtccrAbnpsk1IKQls+W5Nvbb2SQBaWj7e4/smI1Bu3S/p1dfVvcDcuelEo604HEX4u7ZQ+3groisXw+ggLW0vnM6intfaFKD+hXrWzFQEtJZPW36UNoJ6J2bQxIx27++KP1YAEGnd+eRRX/9vvvrKTkvLJ+q4yK6tqAxnAwC2Qe3fqt06nSVof/8TtU/UYnQYLJ+2nC3XbSEUqqKu7rn4cZuv3sz609YTqv2/V5g0lxKp1Q9WM1vMVqsxUxKoCBBuCP/09/++A4QQrwDzgaFCiCohxHlCiN8KIX5rHfIhsAUoB54CLvnJWvtLhq4rDT0G7ZcbAlB8VTHuIW6GPjsUz1AP0fbv1tba279h69Zbd7pPSokZMLHndV8yOwucDHlkCK4S5QSMfSgy9ONNgl9pX7GwdCHRjm9vvxA68OMJdN2jrucsSawQIhFl2rDbc8nI2J+Ged9Qfnk5nPAaIwd/yPjxcykru5i6uhe7XatjkdLytVQldDsXdva4X0zbzc//zW61s/WzVoJbggQ2dZ/whF2toqJtqs+iHdFuE0lX13KkjJKdfTQALle/XbqfNnUlfHEAeR98iiPHsdNj8lyXEF2fTfFVxdiz7eipOtHOb393HQs6vnfC/rFg+Awq7qzAltldMWmf007Hog4WDlhI1f1VP3k7vleqSClPk1IWSintUspiKeUzUsp/SCn/Ye2XUspLpZSlUsrRUsreFIo7w/jxyhkag/jlsjb639yfqRunUnBGAVtu3sKi4Yu+c5m8fPl+bNt2OwD+jX4q76vE8BsABLcFAXD1+272hu5WgnBPNXRpfHv7vsuMY5pKW0zYsXcdkUgbLS2fdtvW/0/9GfbiMNz93UnHNaDr6WiagxEjXsEph6o2R6DzMwCN1tb/EAiUdbtWx2LVbvPmmwHQ3Dv/nKdOLae09J7dbj9AuK67Vqk51D1iJpc1J6xh1WGriLSofurqWg4oM5LC97+vqoeqaHspDQREozt/F1Ia1M5XWr93tJf2ee34w6vorF/b41jNq9q49oS1LBm7ZKdC3Qga3zmR7y4q/lRBxS0VGF0GM+QMUsanAGq8t36iVin/FRp6L34kmGZ3rdyxcy3kl4TaZ2vxrfERrg3TtarrW49zuwfH/+5c1snmazYT3Bqka1UXwQol0FMnp37nvWIfKXs6D1qnF11ShGe4p9uuttlt33qalBHr/93/GNevP41Vqw4jHG6Ib0uflk7mQZndVjXhcCMORx6mGaGm5jnC7o0491fnrF90MatWHYqmOTHN7iaEkqv6wV+vJ2/gUQA9tEMAIQSdnctpb5+72+2HngI9rqFbAj22ctJT9B73zc6eids9iO9CpC3Clj9swX/74fDoJTSfcCzb/tIzO6yUBtFyNUakKVkxfQWyPgfps9G/v1IWYpOvjCYm7z6X98FR0PNbW3ngSuam71mf7AzB7WocN3/UTLghjG+dDwB/mR//JjW5xVY1PyV6BXoSOjqWJGkWPzI2bICamsTv/fcH56455v7bMDd7LksmLGHrLVtpflexXNadvO5bj8/NPYXYUOtcqswCZZeVsWTsEtq+agMgY1rGd97TPUhptN5Re8Y1lhH1kTvyHAx9Zmh8u+bS6NxQg9+/c+eulGEcjkIGDvz7bt8zNpZMM2BdS9LyUQvzi+ZT85QaC4HAFlpaPkTTXNTWPk1Z2bnIvpvIenIOeauexzz8TcLhRoRwYprdhasjzwHtGYSXZ+MocuAs7jmeIpFW1q07mU2bLtuttk9cMhHoKdDt2co0ljJBaaCY6u+Y5h57z37/Rpqb393ptYPBSrZtu4tAYCudCzsx/UqLF75MzPo0Qtt72r6lNMHQoU8VW2/ZqoR2aypmhx2bLQNQ2r2UMm6W26duHwyfwfzi+T2u5y/z4xrg6jFJ7in8G/x4hnlofKWRefnzkCGJLcuGDEnavmwDevblT4FegW4hFKpl2bLJlJVd9NPcoLUVupK0WE1TWvsvENGWKF3LuwjXhLHlKq1wR1trMjTNiaa5FAVwvRJy7bPV0rrqXmVXdPb97slNs1s29Mie2dDDTepjqvhTBTX/SJpYNeioW822bXfu9Lz09OkUF/+OnJyjd/ue+flnWH8p7TXaFmX10YqWZ7Qrk1NX10oMoxOfL6kNEoLBLbQpewt2ey6a5kDKhPCpfb6WuZlz4YUzaH82n3BNOD5ZxmBGTIJ+1b/h8M4pjd+GlAkpCKfoIYSKry5m+L+G4xmkVjnt89rpWtYVd5I6RF9YOyIuKIPBnqYqn28NW7feREfHfIwuI769397nIztddC7r6QsAE45/B+64Bd9yH45TFwEattGN8X4TIsGUij2/Ld1GtC2KNCVtc9pomtWkzIMGiH4NzL/g1p2aCwObA9Q8WdNj+84Q7YziW+Pr4UBO2ysNR6GDcI3qw3B9r0D/P0M02gZAMPitxUB+GKTsbjdfvx4iPw9X9UeDgCmrp+AodCDswKJFOz0sHK5H01wIIXpQ64xOA1uuDffAnQeTxI8LWAJw2bebdr4L0ebEcrf+hXoKzi7AUexAT9XRf/XRt543dOg/yMk5gba2r3f7npqmlvoxc02oKiGQYyYX01RLdZstg/DXxXDAl+j33E3rxGuI3H4+zDoGn28FQjjQNCVEzYhJ2SVlanKrLUTWZAI9zVZzHHPYdOru8/aNoEHlPZXk/zqfrCOyuu0ruqCIBSkLOOSuQ2gLtsUnpuBW9RzBJ6fDZY9irC9Wv4M9qY/BYAUAbW1z8G9RE7wtV1e+DAM6l3QSrAx2O8c0DbjsYbj1NhAQOfVByK9DaJLox5PJrb8Duz2baFfiPW+5YQudyztBqnG2YvoK1sxcQ+eyTqJtUQLzUog8ezhb/rKMsovLqH9FUR1DNSE2XbGJsovKdjleYfAjgwmWJ7VZV4Fx4Vr17jMPzmTgXQN36Vo/BL0C3YLTqQZgjAv8o2NHgd7cMyDHCBg/iJb3fwZr1GQckIEj34FnmAddC8Hhh8NXX8FTT+1wghlni5iRns837PlhCP17jOPW7nDjnmk5MSds/J7PDSPnmBwwIDL+fTo7e05Gq49bzaYrNlFd/TBr1hy7W/dbtw7+85+lAHGTQHCbL74/JtCjUaWNjh//DcVBlQZJfrkPGDra8v1gySQikSbC4Wo8nuHqWToMZEBiz9eVGcJCsu04ho5Pdm881TxdQ/mV5Wy5fgtpU9PInJHZbX+wKoj3VC+j3h5Fk78pTls1g+o+ucP2U21pTLfOEJgRk9rna5OCkWLvWuKvVkI02mjQ+kkrIqcLDGh8vXtQU2B9CNaOgsq+eCZJZGYNIhWoK0HeeS2Nv9oPKU38GxIm04aXGmh5XzFwkh3fqw5fpf4Iq4FceWMntc/Wsv7X62md3UrDaw3xKOXW/3z3hGiGTDS3Rp+L+2DLUqtVYReMfnc0RZcqqmnJdSWMeH0Eeafkfee1fgz0CnQLscAEKfdcoJaXX82WLTftfKdpdhfoloM0XBuk/Zt2/GV+5uXP22l03n8dTHCVuhj93mgA3EPcCBlRZqUZM+DCC7sFTTU1vUsk0ohpRpDhhNAZ8uQQJq+fTM6ROd97S92rBFfy+bvV5C71Xm2ZNka/r9qtp+lE2iOwbjh+/4Ye5/hW+ah+uJrqF9b0sF9/H044AT7/XAlDm039XzdX2XJt2VqSQFcTe1PT28hWpWGbAdVWGdSgPo+CgnPVb8vkEmlTqxzveDsc/V6ivasTEwYordA96dsdcXV1L9La+jnNzR9Tt+UtutZ1UXZBGbVPqjCSpllNcedeDAsHLcQWstGnuQ9N1U1xXn1MoDv2UaYdX/1m6wxJ1QNVbDxnI3X/7Gn2MSxHYZ/Hush/Zx7yiHcRdhF3MsbQ9mmCNeM+YxlC2HGa/QguSrCjGhvfjJv+Mg/LZMiTQxj8mHLIrz5qNa7+6thoU5SaQZY5pbgS+0Fl7FWxF64BLsouKqPqwQS9sOK2CrbdtS1ulvFH/Nz19V28se4NAGqeqGGOfQ6R5ki8D/r+oS/ZR2Ur2m2pi87FnSwZv4Tqx6u/k2b5Y6BXoFuI0ctcrj3PMVNVdT/bt9+1850OR3cnqCXQVxy0kuX7Lafx9UaMToOGVxt2fv5/CaSU6Ok6zj7OOKdaRiXmjoI2afIKh2uscyPd6IOe4R68w3bNyRmj5O2pDd3wKQ09/8x8so9SwV22VBtEgOt27vCMB7i8fvJuO89OOQVSUtrUvQ0fXWu6aH4gDYBos0n2UdlEox00NLwGgMPRh2hL94/d7NAQ24fTv+RvADQ0vG6dr47TM4HSLfHjk81KAPY8O9Em1V/jx3/To41bt95MZeV9rF59BBtGulkysjvjuOXDFlYcuCL+W5oJh+PErRMJTPCx6TLlTI5NQh1d6j7p0ZMAeG/Vn6ntfEj1g2UvT9i5Ja5R6nquoTqeccC5T+Me7OrhGI1p2EXvrif35DyKi69ET7PE13FvgzAJd7bFJ4Ksw7IouqCIzIMyKbq4CGYSZ1R1ebsoKi8CISGnidFvjcNZ6MT+dzv+cn/CLKhDuCbM1pu2Un5lOfVd9fz6zV9z0xc3cc2n1yCljNM161+tjzt3U8amxNvtGeqhbXYboYoQmy7ZhG9V9wnyx0avQLcQEzoZGQf8NDcYOhRGjkz8tgS6q0TZWbferGyNLR+1fG+ejB8KM2wyW8xm/Vnrd/vcaLQFPU3gGpDQjDoWdmCQJJjPPXentEwpDTJmZKB51LN/WxKmnSHGojDDe7aCimlPyVxtPc0yV/i9YCoh41vrU1F9jWGMDstMs7kUwhpSdjfbfBfOOgtGjpwHQFfHCjaesxHpCsDMtwF4/g0bdXXv4fOtAMDhKOpuFtIhZWIKMihp/0QJotgYjWn3mgc4+n3EvkoQy6iMj53OpZ00vNxApMLO3nvXkJo6JX7pjRdupOKOCkKh7bS0fKg2BtW7EM7upq94HwAP/jXR9wKBiCbMPeFmtYJp/lf3lUzIt5TA0FcA4tHAmZkqhYFp9qWmzVo5penouprwHH00QpUJgR4OQ9eqDgDcQ10UFJxBaenfCegrVT/480FqBDaGCFWr8xyFavx5hngY8tgQlrUuAyD3ilw+3OdDVhevJjBgM6K+H2lpqm8mrZnE0wc8jelTbco8IBPhUv1R+XQll797Oe9uVMydAZsHMMcxh5p/1CCcgvJLE6khYhx0UAI9GT81F71XoFuIRNTS9ydL8mOaKlo0Brf6gAbckgjpFg6BDMvvDIL5UZpiCbdYUqzdwZo1pxD2tyBsiQ9fMVCSBEFtrUpxcK4yFaSl7RW7MzIssaXZKL2/dKf84G+DsAkQJNHjdg/uwaq/0/dKj2/rlm4gkIKUknW/WsfqI1azaFiSTT1qhy0D4zznXUEwCKap3nfrrAidSzrx3vApXPI4UpM0f9rCpk2nk5V1DKCRmjouzuV2D3KTck5J3Mlptqu+jd3flqPanXPYAOzuHLxjEiu/K86J8MUXCcEx+qPRdHYupqbmsfgxrV+04lv/LQE8O0TimgEV/m+acNuNO5gLnEGqR6v+dI+yOOJBO7j9aKe/zrZIKcvagFTlJ4gxYT7+OIUbb5zFc8/9io+fUhNGp92HzZYGr/yK9q99BLYFeHjhwyxYV0laqkmgIgL2EBH7ZoueaCJS1URnfroPHPM+ok9DnFFiz1TfsZSScFOYgrIClvVfxmenfcbYNWMxvAZtE+YjG9JpeLWB9WeuRzM1/r3Pv+OP1xhpjAe8aQGNsq2JwK6U7SnIqCRSH1EUxQz1Toa9PCw+mYAyR8ahQ9ah3Z3MPzZ6BbqFWPBHdfWjP80Nysth8+bE7333xcCOlpb08mMa60/sF92Z82xXobXnQXMagbKE918Jd6HSk5x7LqSmQkuLShcM5OX9St1XGnQu78QMm5T8rqQbxez7IIRAT9PxjPR8/8E7Qcz2vqXy91RUKJpbXEMH8DsxzSChqhCBigC2DBspk7xQolhPOVV3IkRiAqj/nrnw2GOhpWUsALVzlSAUfdrBESHqgsOpZ9UqcEQGoC85ENoycPZxggDfZUOZ/HQp/ynsD8CGVRIQSBlh2zYwrK63pdiIVOUTaXLgsFIJvP9ChCefJG42COcsYc2amVRWJiJFg5uDNL7SCg9eAQ255OX9ukf7Yw49UKaSBx6AQpQArcBanZ33DK9VqL9r69W7lEEbOEN0dMynj72GgAHMUg5lOTSNU0+Fd9+dz8iR83jooSJKG9TKbtxrp9EcEjgcJcggRBujNO89jYvHO4iGoU3qkNvE9u13M3duBjU1/0CkJxygxpFfYrobiTRE1MRvBTwZnQbzcudRVFdEfUY9c5+cy9DaodRm1NJ84is0v38RW/6whfoX6xmiDcHUTUS6oD63ntPHn064LaFR1zUlfACDrWC5mF1+5Bsj2T+0PwWnFaC7EuMqpqGnT0sHQ6Uj+CnRK9AtxGiL3bIm/QDMni2YPTtJYHV19eChl3Mpi8eujG+SpmTAnwf85G/lhwj01gaVPU84Es8Wix6UaOD1wquvwuWXQ0aGdYSOpnkBSbgqHF8h7C40h7bHTtGuNarvg/XthELK6XXjwhvj+3PcZyOEXXGWg5KCswsY+Ekn3P5HQNLxlpd162w8+igsWwb9+sFNN4FvB5NoWxv4/Urg19ZeCEDlF2pfRUMfANp1GzYkRZuvom7S8RjX3UTHwg4izRHsOXY+KEvFhsnr76qB8OX87UipEY1G6d8fnr1DCbJn76+CYBuh14cStuzvGYRZtQoiTUqgV91XCzWFdHbGIl6T+u+d42HZBNZ9GsFIKiAyfu54Sq5JJFB97mGD666DTJRwe5V+8NzZcPBn7DtD2fXr5ypnvoh4oC0T84bbsckAUwPDoD4fkHy9xs5rr4Hfv5DTT/8Lgwcvw4mBBEb0HUWf/GPoN/zK+H1nyDbuD6/H8DQR1AQMTgR/2WwZaP0TBILW8mxan9uPQHmAzEMyyZieAYCemhCubZltXPrcpQBsT93O4mCAt2o2I9MkrgNcRDIjeOweCv9aSPCuIA3pDXEbOcBvhvyGaSXTOGLZERy9WMUl9L2xLwP+PIDMgzJ3unpMm5pG/m/yGfzoYDzDPXFfzk+F/68FupQm5eXXsHjxaMLhWILIPVePx4z5lCFDulP24qyZHWmLa9bQTvdMhYGNAex59ngQzU+FH2TSiailbPLgTQh0O/zzn3DLLTBrFvXBdBYvho6O+Tidhdjt2UhDdqs+1NYGb7zx7bcLRoM8sOABIkaEaIcKaNoThKuVMDJDfmpr1Tua22yFfp/+Immlg9C0hAbuGeaho+Nr6F8J0xYT9rUxb95EctzDOOOoEKEQ3HUXvPZa4h7l5ZCfD88+qwT9Rx+p1VewVfX3q3MLAKiTHgSQ25lIamV0GrR83EKkOcL4Z5bxBEtpXaZmi/p1IUIhO3V1ii2z9jOlKW9e3xo3Z0Sl6tNsEaasDAK1ShD5XukP2/rh90dZfukWym/f3r1j5uxPzlPTu7G73v/kfeqeVdro12Rz1R9tHNm/nVtQPpeywhD03waZbUzZ5wMAGr5oUieHlMZqzh8J913F6Esfh4VTAUH7q2pZY7Opd3HEEc/h1UNIYXLLkEdIsWWwsrxn+oLCU44iVwahKBHoo+tpRPMTAt35/Ln4/1JEp9FJ/vX5BKOqj55bkcjC2Dgscbynv4e316eS8dQlhFaG+Ep8hb/Wj+gUXJd+HY/XPc65X5yLFlHjfGvuVgozCpk1YhbXz7oefYsONsXL73fjtycg0z06w18cTsroFKasm0LOsd/P6Poh+MUKdJ9vLY2Nb+2Wo2pHhEKVVFXdRzTaTlubUqN+CG0xK+sQiorO77YtGrV4rFJ2z+XS1oZAaVV5p+exb8e+pIxPoeK2ih4RZz824hr6nuRFsQR6svMsZYxyApnYoKMD7rwTamq4KvQX9t4bWlpMYkNNGjIWOAnAYYfBySfDpm9Jq37nnDu56pOreGPdG8iI3Gna1qoqmDABvvji25sdY2HgCAEmdXX/5MCh/dW2ARXUtL9JR0vigw9sCbBtykTcnfvhKcqCTidDhiwj7/d38GhdIpR848a/MHv2FNrb4YgjlAPvTivg85hjnlDP7E9BAvXNE5g9+2JqDMvMVtE/fh2j01DamwnFIR8hNByosZ3uy6SrK5MtWxTH2xZV28O2KKSoCc7mV2PpxIMiHGzU8ewTJkGnJRzbMrDZIjT/o5KqP21lEykE0ficPBYtO5hgSw66LcpGhwNDmPS5ow/b7txGl8NOOw5SifC7utW4MGm1O/Bc+FtmfXIqTz/9Z2r9RwDQuN1JeUs5A353FBV5XjA1eN8ytbRlAFCyWkWN2u3KcTl4MLj0CJo9wpXnpHHuNV/RFr6m23vrcHVw/tIjsJs2oimJCNK7vnmINxoSgya1uQDTZnL/8ffzyh9f4ciHjuShhQ9x3qzzCNiVjco9MWHPvvucuzlt3GmcvOBkAKq7qnn5Ly9zyoZT2PjFRtzb3Zzx9Rm8P+F9AP61/7+4dtO1NA9pZp+GfQDlOwpWBTGCP63WvTv4xQr0zZt/z9q1J+5yvuWdITYZDBhwB336qKVeILDnhQzWrfs1ZWWXdtsWDjfGbtaDhy7RQUD/J3Waul7Enm8nXBX+yZP4OIudTI9OZ3pk+u6fHFLCSHMmhk7MTiix8Q8u5Fej1xA852JelSdjGNDe/gmBQBnhcJPS0G0invWgj7JCsORbcnS2BFrQhMbJI08G0XN10dgIJSWwfDncrnI0Ed1J98UiTXGrj3vDhrM5usS66dqRBLevYGPZOjqsqoxCCGRjCgFWEq40oS2DUNCJaFKVtt58U516+OF/ABaTn680dEjY1wsKTNrbsynMsiE0+N3vwsyY8TjRNOWAN6r7xNtXvzXazRQVERqdqL5OMXUM007//koQuixBn1VigCPChhHbeIciTMAbCHEDGzi8swpXyOqItgx0PcpabxYVmpcnGcg/R3TRfuBXEHJCVyoiYsdIaSIiExpyCw4OFvU8wxJ0a8LIjISRdVXcr83iLcdCGvvMBqCrNcTghwfzcnkb/S+7ulvfi4h6DnfYpKhAYrcrDX2//SLYBWCLEok4+OjV/hRN/IZNpQ2sxcu80kWkBdPYd92+ALyYnmBlfbD5K75uT+KqD1uHHtXJ3JrJ+HnjWV21mis/Vt/0ttxtLBi0gH1G70O7WzmDM0dlcv6gBfHTPxn3CeH0MFMXTuUfT/0DV5uLiC3C8FwVzHXblNs4bthxlKSX4Mh1xE05C0oWUPn33c/E+VPhFyvQOzvVxxiN7nlS/1iwSDjcTFvblwDYbHvuhW5oeIWamse6afmxXNc4ncq+HIOmEev+RYuGsXHjefFoyT21E+8qhBAIXXx/dOZO4MhR/ZPsyY9Ft5o4uJxHeHX1SI766FJMdIQAr1dNuqbpQwhBMKqh67BtGwwfrrpi3rzEPbZuhZNOUsr+0tql7Nd3P2yaTQnZHez/yZr9V18ps73drsweyYhH4LqCpKSMw2bL4bMma/i/fQIsnsz9D3XSiHIu+msioJng7UT6XSA1nDLRX30mL2RwIokkRZYPMTapAEyaFCQ9vRl/KIrm0cjOVtr01nS1yjDCLqJZbQAs+NLACCaezZulE7CWMi4M3J4OUlNVigK3JdD3O1wJ2bSbbmP8NBsaULqtexyDFCYtm4dx8snVDOlsY4Dp47faBk5t8XPsVhcj6cAWUquuCoefexlKuzWpmWGJS5pEEaTtl2AH+XQf/TMCXHLwLGrCKn2t2wyR5kvDsfljsDTyHWEDstp9cZNLpE7H17cO8uqJRh2EAykwoIKPx9ZxC2O57ZgHeHnfl3Ea6p2sFA180ejkvRqoCYQ5eO+piYuPUdGfJY3K9n/S+JO444A7mHP2HN6c+iYfjf+I6X2nsD1/Kyv7rcSeZscwOtEHt+Cb7qOsqAznFCdDa1XitvQ+6bg8Lko/KQVA3CN4JvsZKq6oYONFG7Gl2+JjMZaw7L8Bv1iBHktr+kOypcXyTPh8q/D71ey/qwn5vwumGSQjY4b1yxICJSWq7FwMuo6TevSUJOeiZVv+oSaXmprvLoYUqg0xW8xm4eCFSCmZLWaz+brN335CEjIHjAfAUZiwm7QvUFpPNCUfYVfC4IvKIQDMPDbRECkNPMM8rA0pE82QIcoObZrwySeJe9TVKQ34oUeiLL7nFuasW8vTy55WXbmD9t2yw3zebrHxXn55h4bHmuEOkJl5J6YZJlw5PeEx8Xtore4ikzCVuJn7cQTT6wdNErZbN+1Ihdv+SPne5Vz7wbU8mkSImjHDRNfhmmuUHT0lzaDVpmapNkcT9gEe5s1Ts0xLlhLsHW4D1+FLWX3m29y9vKDbZJVZoBG1xo5dRJCGhsPRjs0VxGE9zMTp1kRq6myuVJ9ypKr792BInQVfnoRv0JvxiaC/GSKtOQ2tshgvBjbLjFbVPpTPyOc3TOXvB5bwNcreu3BGI7fsf3P8mhFngOcmw9FF0KSpFc+YUIR3//4uI/7ZD14/mYArBMLq3UM+oWFkBQBj8wI8/PBfcVYdSMuBZ0GbDlmtRCIOolHVDl2P8EfW8Nh7dzC4ITFrPrBfF980hnihOoeuKEzK/0/iQcetAKBvowoMfPC4B7l5/5uZ3GcycybMYeOUjXRuPZHRtz5A4aOqOHgg0klruJno6igOzU6JO6FpFxUXYc9KCOpIY4RoS5SO+R2EqkK4h7rjaZh7BfqPgFjCo1hyox8CTbPHJwjD+OG0IilNxo37khkzJBkZyu7ZIx96aioOWtFT1Mfp9Y5OcLt/gMVlyRJlxnjxxW8/JhYBGSgPxCMva5/etaqBabaD1TWMhL05Zn4JaJlEIoKJE+GN4bfwJidw8vFR5s1TjIC77jLZuskkYFhpD8Jw0UVQWtq9It+ECeBwSF56yURuPBqWn8e/1/wbPUWP09FiKFB+Rq6+GtLTIS9P0f07d0jYlzpZBa1UBsZx+ul9MM0OTjz8dfyxT8DvYZARJosI60mjvsLA8FiJozIsc01LFuz/NQ+d8RBRW5RDDklc/1//inDllVAd2MSv//Q+mZcdwbomlU4gwwXOdJ0Ua/I2bCZRAQs27I387cvoU5upjzi6fYwDLtU4eKafqGYgCpcBNjTNxMxYy5AT1cSQN+hQnM5xbNs2nE0VibPt+XaVP35cOhHgszF1XHxsYkDoCLSIAy3aXRAFAsqc1OX08+EXpbyBym+UW1HB9tqEM1VzJyirfQuVAA1p6uWJZi8M3IJj72+I2Kx++81L6JaZaUhOGFNEWFm5NwCuzjSkhKuH7I3LEYagk/PeGcs4OogURphWOi3RQK+PUemQItSsXWNUxHc1T+ik+fGrWNVPaep/XvhndX2bi7H5YylJK1FFSvpv45SjTlH9ICT+rEbSW9KZXBEhd9Yd8ev1L+nPpsc38fdj/05IV5OkGVB1TJ19nJh+M04GsGX3dOT+XPjFCvSYueSHaOixQI3m5g/i29raZu95ow74Eg7/CNMM9AxC2b4d1iZVV5kyBQM3oDFo0EOMGPFK/G3sLIHVrmK9ZWZs+I4MAsmaYOU9lXhGeEjbK22Xrh/4Rh0Xrk/0e4zxstpQrJ3SUjixcB4n8DZHHxbhiy9UZOA//2ngag+SFQ2SnQ3nnw8PPQRXXQVlZSqh1TffwIgRIFydVHdWKS2v7Cg2tWxCG+BhSaWTDUlpV6qtcuS//rV65o8+DTJwRAs2d3c2TFOd6tOqOp0DD7wvvj2oa0S1KPi8HNjHirLExtpQCv7JKrnWqgplZupati/ywicwlhosqF7A0pql8etceqnBX/8KQx4Zwv31xxDJWs0qa7WQ1eYmtD1ISorlGBYSXcIIOjBNP30bBrIXSuD9mxKe7T+CqU3jiJ5xOdVZVbRn1ZKe7kAIk8OmZFOSp4Sr7tKx23WKigx+c7alzefaidRHGP7CcFqHZuNG8pf6Rk75+HD1DMkeacAQCYdeGE319z6Ksx6wTC/jK8ZzxIoj2DBJdbzmTihR+2etB3uYZrfSQoJpXeAMoXemotmidBQ3wG23krphoLLx6xV8tvo66mrmAOAMemlsKOTGhRW8Nf05Ira9WVqkJowBWQPILFHMnswLdNBNju8Dz02KsPyi5ezXb/94O4b2GUbJhCjXHX4dLd4W3t70Nr9+cH+ue3oSebZGAtHEJBTLU68hWXjlrdz9xN3c8QWkUM72QhV3MGTgEPoP78+HEz4k6FDPG22PEmmI4Cx2JpzY0E2T/7nxixXoQ4aoyLc9qSQTQ+zcBGVxz1kucX5vyEVn5yLmzHEwe7agosKa9UMhRVCOQdPoZAiRRpOcnOOIRJpwD1SUr1giqj1BzNl4/PHffkwyF3brTVuJtkUJ1ezaxFhVrvJyKLaIQkyg/96nDMgjRhCPik1zR+jTJ0JXVxqGoePBIMvdyiOPHM+TT0ocDjjmGHWdM86KMn06bNkCIb+DzsqBIDWo3Je6zTlsrtSIhmQ3c8oDD6j/+/RR2QaWGy+xyfwPq8u6q+iVH6uVV0ZWPdnZNSxceDiNjUW0ZTagC8maqlRyW5S2eSLVrCCD9pPfoaZmAGUtahlgqy1GbBrCo888yvW+8Vzw3gWMHv0RI0e+yf33e6j3q9nlgP4H8OTRTzJvXR68cSLSryMNSSSiDO2TJqcjbFEG4if66EmkvTqei/PUuetJYWFKGXpA5+vtXxO2hbFFbITwo2mS065ZBOtGANDun0tX11JGj66n/8jPsBcLBj2oKgTZ0m2Mnq78HI7aAlis7M1GkttEagbLDlrGypEqFiKMrvp7hOJiRtCIaEpQd3g7+Pzoz4neGcXp2uGb06PkBgXN2NAMDZwh5JqR6AE3aVV5sKWU0JBy2rBT27KYNdueY4Y7ER6vOww0YHrGWg45+Esu+OoIMo/IYup1U1WtWR0G3pPe7ZbjCsbhtLmx3fgs7icfRgid9NXXU2Gv4MTrTuRPM/7Eay1fc9SgpVw7oIKr976asWO/oLDworgSWFBwNvUih7TMNA4o2AvhsHHwewfQ97m+HDjmQKb1m8aDhz+I4VLfS2CzmhScfZwYXQYp41IY+vTQbqH+Pzd+sQK9oOAcpk+Pkpl54B5fI2ZmAeJFbfeUh56c8yKZDxizzfegLa5aZR0n2bLlelasmIG9SAnBWP3MPUGdFcyW9x2ZOncM7w7XhPGt8tFYvwvOWIvlgjMh0GMUxhjN7uCDSRTEjkSYMOHfVFYOo6hoEALIyqukoOAdotF2WgOtnPXlAeBsY/lSG4YBxSVRiFrRiHoYpE74kaV4Gn2U4O9mTikrU+aa2POuaVgDbX3prMtn1qzESsWwVhTDx84lP38bjY3FCCHZPnIuwtTI3Tia6GdJVEwMQLBhwxTmOpRjLM4aAY7wprK8bjnCM4Xc3BMAeGn1SwA8dcxTTCicwG1tt8HjF0NUgCNCJE8l0jrjomZwKq1POPwEXO1keBQ15hAaeGJNlDPnnEl7azuFrYUUtBawvbMFKbw8seEWqFETQ9BUHuFhw56ncdK5RF6cEVcG9HSdrME9UyukW8yuiC1CVU41oaEhxq5Vvp2YE/be0xNFXu47+l4AvAVe3uANrsu5Ds+OCmnUjt2wkUEEh89Ds2lAuHvBErc9SiithlwZIhDpgq6EEEyzhZRXwEqHkdvPxtgPx5Cxn0rPjAHR5p1RAzW0oz4jMPgtMjMPJvLBeGruUVz1IwcfSfBO2LAVGiNezh53NpmZBzB06D+w25XWP2jQvXzZiMqceOGFcN99FE3sy8CzB+KwchFdMfUKiguLsefbcRY5yTgoA/dQN9HOKPZMO4XnFe56xLNpwt13Jz7SnwC/WIHe0PBv2tt7lpbaHdjtCalXWvogsOcaenLSHdMfE4xaguWyo0D3+VCLPpOGBpU/Ikati1Ps9gCxyMULLoDf/EYxRnZEskknOfz9/vEV33+DkPpQpT3AOefAb38L0QEqj0fIGk777gsUFsZPGTvWpKBAY45aZaPFnIwY3DvvXmZXzIbBKknUpElw2j/uAK/6MM+8sI30octh4uM4MHELk7uSElq2tYHHk+jaNY1rwLSB1Jg5E4480nrm2CTmiCCEydFHP01OTi1VY2eD1MlvKaa2NEFZ/RuryP3oMDIydG6911rBNScYUM3N6pm/WHER8+f3JRxu4qttX5HpyuSrbV/x8uqXGUANSAESwpQTSdGYVQPZntb4hKilddJMI6JRCYWRqJVEmiONiBEhJZRCRjiDvOsepvHjySypL6Ox04FEsqV1o3okR268XbHEXbZ0mxKGMZRsp0Ykfuffnc/cI79hWbtKWhV6+hwa7zyVDRvg6r2v5syb5sGkx1ndT1VYmjhSlaRbUbeCzgho38DUpVeRk3McUjfwO3zoCBYUbOPxkXPUc6e3EchUAUdaZTGFHbkUtBXgbc6FN08gcJRi7dhKKpQK5HSyePG4eGoGgNSJqp83HR+koOAcklFYeB59+lyuRpLRhb2vQb+mflz/0fW4bC5seQVMNwdTnJKFFo6wpez3VFU9gmHlTjDNCA8e9gCXT7kczjlHsdDefReeflp57A0DVqzA1lxJymgvfX/fl3GfjSNjvwyMLqNbFOouYdEiuPFG5Tj6ifCLFejr1/+GFSum0dGxcI+voesJGmEwGEtDumcCPbkST6BBCXGXq293nnwPHrpQKTxj51nl2WJRjXuC229XZJpXX4WXXoJrr+15jC9PaUefZPcl8+BEAYO8zp6pPevrFX0wjpDSouzewTz/PDzxBKysV9r0Jflv8fHH1nFDFf0r7NAR2lwyMxdgGhvVh2uPhaFH+aJCRQO5DroX17h3ufaRz/n74tvRp6pozlOOyuPOf34Dx1yCblcZY1wuZTtvb1dWrMykGgyr61dDSiLRytKlcOKJ0N5svVfdAFdb4vlK14EtjHQGaDv0DR47NJHEypvXwYQJLzM6dxEgYUsppKrOSAkoQZMTeoNQqBLT9HPRxIs4acRJnDfrPK7/7HratxrKhIEAd5Aav49ji6Cl+V1wWO+4M5WClRNw+JSw9WWpGdgwDAxNTexuw036xlF4lk/E68zCRRYIk/Jt9wNQW/scrByDuOHBeE50W7oNe34sgldCaidj/5EQ/BmnfMIxl9mYXDoZAC3kZMyQrNhr45zzw3D0JexVphKrHTDxAApT1CS92QcNL4G7ZC+kNJC6gW6qFdmqkZ/w+4O2IqQyvdiz1He1PkVNipn+TLLXToCGApx9lJNBDLOcIvffTyi0nUgkqaj2Pul4RnjwDEpl8ODEuwHIzT2e/HyVh2br1luoFyoN8tEbrNX24MHUl25SztDp06lf9jfKyy+nsvJepDSYM8fBlJSNPHTEQ2qg3323Eub/+Y/iw1ZUwD77oNdvxWhN+A3MsIEMyR6FsbshElFe/2Q0WspdW9u3n/cD8YsT6KFQDU1N7xHjoe2sMMGuIpG/BYuHruHxDNuziyXJ6s6GNUCsUo0lSOz2pNwmgK6r3CfJq7WYU3QPU8SGQrV8/XUWGRlr4ttsO3HAl61XfVdvdxNsNog61cBs8Hc/2O9XLJKYjRuAfkpz/sPdieRNz/1DCZ5FTcP5dSzPk3XjO+bdjTTVRBUJWjODK1Y02aC8RWnFwcxlBI87jlcrHuWKKVdgTL2H3/2pgsMOg2n9FNPB0EMglTP10ksT3Rn7vzXQSr2vHtIS9LMzz4S33oKQTyrBJmB5SHEdH3nuBoQzBCe8BUD2hnF8PvrzxLNmqMlYMzzEX9R+c0GP4vSnoInE53Pdp1dzxKAjOHfruTz25GMgwd6SFNOQ3cQiK6lLe7ARhirtmlVj0KSOsK7vd6i+CoVDylkLOE21KvKWD2O/olK80oHQJFkONU6qa//JrfPSkQvHkH1MNpNWTsKebUfLiCL1KBGnH7aMJK0rkfK4vv4F+jvr+O3036rXdeNfGO0fHd8/oXAC+xTvw6GrDsWWZSN3/1xOGnFSfL939BDWjXoHIRwIexRnVLXxpA2HYN9src4a8rEF1ThZuK/q45Sgl+xt4wDQlygnuvCGYPp0EAIh7D2KiUQaImhuDSkjpKXtw4ABisESCtUQeFnlitc0NxQqP0SsLF5iMIJcmFD8QqGqOGkhnl118GBlvysvhzXW97N2LQQC6AToXB1ktm02CwYtIPpXxVfVg98R1PjEEyr25IYbEttiwQrJ8Sg/Mn5xAr2l5eNu5cB+CMslFhVaVHQJ/fvfhhB2HI6i7zlr50ibkqbsoultpI4spKTkOjIzDyYtzQp+yMqCceMSJ2gaLurQspIMwroStHuaa6Wt7SsMo5VBg16Jb9vZ2Kn+WjFATqsro/2rVprCalAXOrr35eOqIhpTEqm0aXaoHwESWvAIzwoAmox+TJxobVy+HIBvyr+MHxfEp6I9Ryph1uxvoNGfoD8KBG9veJtX1rxCaUE+9/2xHzYbjC0Yy8EDDiasd6IhefZZtTKOYeLUAKY0aQ+2c/dBd3P83hPi+1auVBTOKAIpICrtPF2h9hlTHqQhBI2//YLomLXkfnUIw6uG8/FYa5mRoQS/nmIJwj7VcP3f4Zj3YFA54wvGx+/z7oY3Of7V4wleGWR4zXDSAmkYzqR6lCPWc7wVGOqLajT0tXj/q8bSlZYoR+jNVC9sctFkpKYmId1KwyuiNoakpaLJdrXSsLC5dSthXQkoza2RMiYFoQvsjnRaMtqpSW2EIGy+JhFrIKWhqnRZjybaMxivt7J58/UApDnTuHXGraQVpaH307Gl25g5dCYAp/cF98VlNDS8QlbWoQh7wreQVT0A5u6beO7qYshs4ZwTV4G3C03q5C9XjBu5SnHMtSxD2eleeMEqhp1Y7UaaI0SaIjS+3sDcuWn063cL/fqppGrl5VexJv8xMppLcLn6YeYnKg0BcVaZxzMCPC6kJbtDoar4PTTNocyhscR55eXEaVR/VhOHTkAxwwyI1Ecws9SEpXftQCWrrVXafVeX5SNDLRFjmDhRfRdPPslPhV+cQHc6+3T7/UMEeuylut2DrcRMIpF7ZTfh3+RXiYnaM3D5x1Fa+jdKS//OkCGPxxra3YaekYGdTrR0P5rmZtSoWeg2q6jwHmZD9HpVmHJZ2UQcDjW+/vGPnse1bVJ9ZkfyNbm8KVWfilB32/1jjymyyrx58P77KhFVV7WyWe67/5vx42aepJgvv0t/kY9i9ZZ1nWWFMLt5CR9aJujHFzwMElZHCnijCl5cpTL1pTnTOGbIMbx5ypuUpJXQ6G/kxOEndnM2FacV05rSjLmTEfvi+odIuzuNAQ8NoDitmDMOnMo++yiz6MqVKovvRlIxPSYbAkUMz1ZMkCtHBqgMwLTJc6BfC8LU+cN7f2D+EOWbkZZAt6daOUB8XpDgzimBzw5j45aN8TboAuZXzUcUCOYMn0OHp4P2sUkfsyuxZG8wCnktbwmGpYEvvezfXH3G1cw/ej77nqqE4aGHH8r88+Zjz7Yn+sHQKfBmwujVkNPE3JZUVnW4kDLE3ePVtZreaaL2+QRr68+n/5knfns9qXerIKe8X+VRel+p5SvSuXPrnTT3V3m++6b7aGqaBYApTWo6a9DLdELLQ0gpGZI9hD6pfUhJWsiZZgBG7ZCIJ6nOqTjqJfjD3SpvUbaypwdjctfiwduGtiv74OefI4S9m0C3ZdoQdkGfO61JLWlVJEyJoxnGPTtakRqKt+AZ7iFjRgZUViIfeQQMyM09AeFNxUxRq4hgsCJ+DyHsyvEUY6lFowmqmFX0XCcQ32/LtGGMUFqL3tXU/bm/+AIOPVRF9sXyPySn42xthTFjoLiYnwq/OIHucPz4Aj2W51rKEB0dC77rlJ2ifV47my5NDOqG5/xEozsUEGhqimutAIwbRxQPNiOXkSPfICfnGITNKum2h2XWysvV6xRCRS2OGaPC4UGNx1deUc1ob0pc/xN3H2Zn9kECLosBcfXVKmni1q3KLzR/PsycCaeeKil7Qg1UuyeJ523ZxPvYWhI1POx2tqcpw9jnliLz9RLVt9Ubwjy6Ge5b9DQAi85fxKzTZnH88OO5fl+lIZ4y8pRuz3ZI6SGsLVlL1JV430ccAUPo5PN5Uxm+Xk1mszbMInP8bK575h3GWMksv/gC9p4k8aS56Qx3cfOgRJCMRxPkenJxDlTvyx1wkxHIIOvILMizGp5qcfS39Yer7yXw9CTkvCnc9tpt8esYEvQWHVknWVe8DoD3pr4T399RmU+7YbE4op9x2dEbeO+hU+Ceaxg+eih9m/sy+LbBFF1cxKh3RpF7Qi57Fe9F3il5ieybhbWcNOxolSDNHmF6370YmjOCFLs9/g5qn6pl+1/U862o+g+H7b2cQ8cLOuuUcBr0wCBKrioBlIY+dexUXhmv2tnqm0UgoCYpgeCcd88ht1PZ3YUQlKSXcP9h95NmAys1OuXlvwOnUoJyjrMyCQYTph1PuE2tar7ZF85NysegWZWKsmzs9Xp/lQciFCIr6zBSUsbFDxOaYHp4Ojnnxyb3JJEVNtTPDz9UmrZu4hnuwtnXCU1NmHZAh5aWT4i+9hy6MwNQZtrY9ymEIxFeDD2XtOnplkBX99dcGuvPVt+6rbW6+7Exzf6TT5RQh+4RbgccoIT5/ffzU+EXJ9BjGvqOHu89QQ87GrvPcqm8v5Ll+y6n7Yu2+LbmrzexcOEgNm26ghUrLFqlYagyNjFoGn76E6lx4PWOpqnpfZwDlTS05+1ZoMLGjeqj3XffeQQCygdz8cVq3zvvKJPirbeC15kUYh4MsHyVFfGGpKxMjbc//CFRYElK6Gd20Uf4OGS60qqdKV2sXKmOqW1VPG1JUrvtdv54gPozzQZd8yZz3GuXATDOY+eSUmj0NzClzxSGZA+Jn3bJ5EtY9dtVTCyaSDL277c/hmYgZIR33oGTTonSOP0k7uyncgac23kuI3NH8vr61zn33XM584KObukESsMdRDujHD34EGx6CjdZZtLfDnayYH4fhh6o2qZJjbO/OBt7sR1SOtke8DDt9Zl0ea0JbMUEyK9FZLQzqHYQf92UziXLYK8BJ3NIUIWOHrnsSKaWTaXTkaDUhh0hmoNW1j8RIGrCcSNbYeIyijeP4Xcf/o7pzuk48hzkzMyJh5NrLi1BMz39JRwasH4Y+N3k2+pwhpeR404Hjx/6VRANRLGl21hVv4pTXj2Uwwrg4O2/ggd/p67nTdJwhc4BfQ+gsEbRMuOO2rvvjq8KLjnvEhpvSJjFjhl6DCe2pOBKTrlgJSzzl1lxFl9PAytfi883Tm2TAqZ/Tf4f78J+wjNgTcypk1IRaxSThlCIIUMep6Ske3IvBdNqc1L7I1ECxbDwReVgLy29jxGvD2f4c0OVkNbA1gGdnYsJTCxi7xGrmHCZzsC1eyGEjRL3OaSu6Ozu9S8q6l5ZrL0djSAxH0pwW4Cu7UrT1+sq1DGvvgopKWo5CEqIx/iyrUnZVjdvVsvmq6/uGcr8I+EXJ9Bttgw0zY3NlsmMGZK+fXdC49hFJOxoyQJ09wR67dO1OIqT+b4S0VCMrqcSiTTFiyn0oC2uXo3ibBhs3/5X1qw5Bj1LCXxb6p6FEldUqNwSaWmJ/BebNyvF4aab1O8tW8DXljCtXC83cszEIBJFonzkEeu5atXq87TT1Fh9liX8Sy4By97u9HaSkwP9+8Oq9SqM28hPWkrabDRZys5prjxSbvobY6zjCtPCnFwM/T1QmlnKU8sSOeQ1oTE6P+Gci6E4rZgxVWNwBV0ce6xk36seoazlPzRFlbAp+KaA4R3D0UyN+vUuOueewccfQ0nJBk491UekKYIZDtPc+G9smiBWfD3fpRGNtpB74FCik6PUlNagSY2uxi7AoF2U0irhm9uUqYnSTTBiHYQdeEIeztv7afYZdB6vnvQq/7r/XxSsKKBvc19GVY7imtsTqWBzsjvJtIMpoSHswJY0FB5dr9LsLj89aQVnoemdJsywSf7cWTB8vXL+tWSjk4M7bTogSOn7LAzZBM+fQ2RgBFu6jV+98StiKevTKIhfL1bYe+rUTQwf/iJZWhYnLjxR7YzFFjyVeB9yxHoyTp0b/z3lqSlsyvbjaAVHzPTfroJ+/Ossgd6Sg9hrJYxaHV855L3rZtj1Gbhe7Qv5dRBW7TAHrWHz4RXqvGSFZwckFK2kjgupSSNQDF7vKEpKrkKLmCqy7Te/QQ/BSGsRZXz2LkQipJUeRd/763A1SEpnfkja0dcrNkpMiG/alKDcTlC+GJEk35PjGPV9xqk/KiqUaeW999TvtjalwMWeqaVFCfbkAjfVO2j3PxJ+cQJdCMGQIY8jZYRQqOb7T/gOuN3Klup0xhJyCXZXoIeqQ4Sr1FtOmZCCsGvIdg+6ngJo3TX+ZIEeDCIRmCJETY3ymsf459HOhJNpd7Btm+Lvzd+hPtrFFydSAixYAPX13QMhLvyjiy6vk214efhhpaSkpsJeeyk7+r/+lXSwlchp6IgQzzwDo0bB+oASGI7UJBt8YSHtTrV0z/pE0cha97e0Fesjf+OU1/h86+fdQui/C+laOprUqOuqo7qjmg5PBw8f9jAAri4Xl/7hUu7957188MRjHE4dDofJCy8M5/rrZ2JEjHiyKN1s5qKB6pppNtA0J81tb5OKgfRI0gPp+N72IWWEFIeHzlAHhzmt2enCp7CNrwK/F5u0URiez8kp/2Jz/ccIIcgr2U4wu5689jzcnWGwqIekdbD3gBPQBNRaaXJvWwRrGvelq03RSO3j7cp++9xzivaGRYc1wXfv3nD/VWRk7A+mju50sqFxDb6oJNebENiB1gB6us6Jw0/Eravx9mWLckz3e8zerbgIJBXNPvOf4LUEcpL2eHpfsLc9FP+9sXkjs3wmWWty2eckcJuF2DJ3UhD88Hfg4StISVOrxqJV1aQv9lC18Tgij98ER3wEmESHf0XrUMvOrOusWnUka9ee0uN6Llc/+vW7FZerf3xbwahrKZmrsisaRhc+33rMm2+AjRuhuhoJ6C8qX0/k/ttYs+4kmqZECTdvpuOEEUR89Zg6yklpJI3d4cNh6lRVmgooOsDH8NSHmOafxsTrN5HJYtXcJst0F3OAxrB2rbJtAjQ3q/q606Z1P6ZXoCdgs2VRXf0wq1cfQ23t8z/gOund/ocdSnTtAuw5dtL2TmPU+yPhgauQtjAyItH1VGt5mDRQkgW6rsOOPPQtlsaxKYkdsRuIpSXd5lGh21kWa272bPW/w6GUhwXtyiacPi0dz3APF18q8GbqGNayMj9ffdOjRilK4MyZUHJtCZpLgJXbevWGK7jtNsU2GTlNaSZal1qH3z//fs5wfYjfARn2VLJND3i7yD/NUm8sTXBQ5kBaAi1ke7J36flyUnMQCNY1rKMrrLSdlLAShnpEqVHjLEpcf3wMO+RrADo6PqelqwVTJCbKkWnQGAKbPRchnNTWPoO45lFWXdD94xygLSTdbsLl1tIlow15wMdxlklk+zM4tRCd/hoa32xk1fUv4SpoZETVCERjBlgMFTx+itOU4jAyVbXjvZth8gcuPh/1OatmrGLve/eGTz9VdVkfszjX1mKt6+1cWD0agROkICqayInOxmuD7ZX3QX0eocseJHV7Kl3OLs4ceyY2awJrc6q+0rMSY628/Frq6l5AaALhMiHowuMZTkZ4dLy499j8sbRFwO5IBImFjTCvV0FR035w+eWYuoxfN/u4bIRT4PjNHJiiBLlz4keMzTyTDFYSHVzDiP3PVeyh9gx45deIvVaiBU1V5er994lGO+IF22OQUrJ27cm4XH1xu/vHt2dmH0Res1rNNTa+zeLFIwjvOzQe79F1QAnLGtTqI5wBTfYFBOqXUXYVLLvHxzfvQdO+JPo6hhkzlObz+uswbhyOfUaQ3/k2uhkkVWxmFH9kBLfj+eIFZdrZpvK/xLX8Dz9UqT5iyf5BJSoCGDBA/f99RWn3ELsk0IUQhwshNgohyoUQN+xkfz8hxOdCiFVCiNlCiJ/OjUsigVZX1zI6O/c8sCgcVp0ac6zabOl4PEN3+zqugS6yjkiny5gLzk4QUez2bITQExq6rquZOoadCHQRoy3uIcslElEaw4EjN3LaPU/y8MPdb3eSRSPWrVVIqCqEe7AVKBSOko3qh4NVQkWefjrpGfu7MIMS+qrB+5d7JmMYkJMDh8ywcn9YdS2v/vRq/tWhluk5jgyEtwtSurAtsWyxXqWRvbb2FaJmlGz3rgl0txUavrJ6Jeua1nHItkP44+t/BMBhOAh4A0gkhs2gX//3WD9J2bBXd6Yp6p8lhLcF1HXuK4NB+QehaU6E0NFKqzCHmZx+xek0fZT44LqxSHOaMFLqlOkFwK/MXLmeTJrfb0b/4FTIbSS7c4dn6lONZrapvtaU6SUlAlPLg2y/dTtXfHkFriwXDFKrxths3C1nfUMeddsUJVXaEuyJ1paP+Mvm8TjXjuGpw5/iqYOf4s11SjP1GTo17gwAmh9LOPwaGl6ivf0bda2gBq+dintdJ97UUfDXvwIw67RZnFg6lkhSrqNjhx6LWwfbsOGsvagOHE6MKtWfkcYIMiQJn3gfGa35pGyC5umw8q1KKs6E7b+Gzec3o49eBXOmQ8CNGe1ApGYqrRhl/vT71+PzJeJLDKODrq6lbNx4HqYZpq3ta0KhGoJf/pvONPWedF21wTzkgLhANxsS8QgRS2fTttdhTzKZa6kZST8scThqlPr/pJMUkWHCBDZwPbNTFlP5nhudIHkl5VBZqWiKlZWxhqocFJNVsFZcC/d6lbZ/ww0qGx10F/Y/Ir5XoAshdOBR4AhgBHCaEGLEDofdA7wgpRwD3A7c/WM3NBl1dTFvufhBLBefTzljYkUyNM2D3b57Nf+izVGC24IJwV26Ba2klYKCs0lNnURWluLc4nD0yIfuoBGtMCE4hLbrAr2uDk44QXHFpVR1OdesUYOkM2rSXvguRUWJMZqXp4JxAIahltTBrcH4asBsiZBnCfR9LRrxTEU7pm1OG+VXl9PnqgIyxikH2qBhatm5eTMqrSwQCCUiEQFSQjDFKIRznoeb/oz/GetDGaT40PcvUHlCdlVDN3XVxx+s+4AFVQvQO3RSQomcIG6fG4FAj+pMMkajW8cva40QtoWRriDv18LfN6hnFmikpk4gN/ckhLAhpUGaI42arBrachKOwKnF+8Cw9TBlIWRZZqNpSvvHmhxcNocymWkCszkLZ6R7LhO8ftraPgOgLggLm4UKjauuJsudFICUbkkei3kRT6kMYOh0Na8FWwTpSEilQMTH0iZltkrJSuHt+rf5wxd/oNbox83lo2m2aJftcxJsjjgPPQmpn1cRqdmgNFbTpG96X0L+ldbxqi//fcILfLgfVJ7vpbXlP+R4DyX9nq/Rf/0RtgxLQ23KQTo07EnkkYpzlF80kmIy8msru2lLFkaoFTFmgjJNXHedylMfrqWh4RWqqx8nGNweV7wAWlo+Z+XKg9i8+Tq219xL2QFLyc46GqdTJVYz530Vpx1adTEY8GkJWWrBgOZOQz8rEXov9puRaOQIS6zFBHoMEycSRU2Gor+lq8byT1x/fcK8AnD22YrumJqa2DZ6NIwfryJR91KRt90Ybz8idkVDnwKUSym3SJWe8N/AzB2OGQHEKjp+uZP9PypKShS1zeHI/4G0RaVRxlguUkZ3uwJStDNKuDZM3LSimdi1XHJzT6BPn0sZOlQ5vDCMHjx0GwFI7yQjYwZjx36BzaJVffWFZMwYNcZbW5VDs3//7uyqRx+Ft9+GSy5RY2vJEli7Vjkd64Pwn83/Ydo0dY7brYKD9t5bKYA5luAu+X0JY/8zlr/M/QsmEs2Kvi0tVaaZV19V9wpsCSDDkuCvIqRrRwFw1XU3ctZZkJZGnB1hShubmpXmevjyw7nrXw8xSiugb98b47UvATSnnS5yaQ5BqiOVPO93ZBJLgrOv+kI31G0gbITpq/ftcYxrpPrfFrARNOGcxRBxjKUmq4bGgm2saIOYjLxrtEkk0sLgwQ9aAj1KhqXN+sIJO/JVe1+veOSW8E61jVVOSIhr6FJGMAMmRpuGtnosGhrstR4OtCJP0zqIRTd/3gCPbslDjBmjCqJu365mz6YmRUeC+DLeXZqog4mpQ3or5DRB3ypSUifxab1GrjPK69PUWJ751sx4Xpjjhh3HiroVzG95C8c+VXgnJbx7MR46gHArAegrhRbXCjXzV3UP0olFb2rSyhFvy0R0+IjMfgd7fz/GBX+j5cJpiN89AaWbac+oJGepB1vEo/L7GxDOhkgaZLKEqZ6ZTL1vGd6mNJzOQhXs8M478foGra2fsmnTJVRVPUj403/H29HQ8CJSRmhp+QiCIWztMHr5SaSnqzqf8vKLE2222JNZb1YSW9CIW+9ET1IgxPm/TTzkYYcpB1L//t2enYICTKuSlW32+yrPy+mng8uluL1+v4p0BeX7iESUzTL2vT/1lOL+trerJe327XDllfwU2BWB3geoTPpdZW1LxkrgBOvv44FUIUQPtUsIcaEQYokQYkljY+OOu3cZffvewPTpUWy2rO8V6Ibho6Nj8U5rjyYEurILR6PNdHWt2O32CE0kilVXFhPermMYSQEFUipP+uLFiW0jRhDFgzsymNLSe8nMPADNyvA2623J6tUwcqRaed91l/q+16+3NGIUWyXXUojvvVcpBVKq16kLiJgRNE2i6zBsmFIMhFBC2maZXLKPysZeZOcPn/+BqIzEsxD07asURael4cRyy5zx+BlUP6Q+9KK+IZ5/3jrBihRstEsO/dehFDUXccq8UxhdOZqcgJe2x4vhsUvij242ukihkfYIPH7U4xw5+Mhd6ues/ZUm6/cpoTLAPqDHMcGbfwXeENGuKI8e+SivzJjKvt6l2AwbFeEoxW54YBzEsisYRmyi0ZEyyox+MwB4e/3r8Wu2BDtgxXhYbRHbO1rjzmG6lOZms2ViBsx4TANA5t864JY74dNDGDD4pm6rvwE5g+HyyxWVaOZMmDVL2V5jdDerMGrx75Ksl2NXqHEVdiBcJtIMsX8/ixtqOZo9QQ92Q7Xt0pHj+OTQvXjnpKcId7SCO/lbMeMaevax2biyO2mcAVGvtTpsVnbsDI8lKKU6Nxqw4hCWbERgo2FMI3V1z6lz0jqRM/8dz5IQ9gQx7Qb2LkHGKgj0EaDDin+46ZzUgbsGxtxiY/ihs5UjMxTCbleDOhYP0lH9KeH7b423uqHhFXQ9lWi0lbBoQ+rA2WcjrFqoNSd7qLGGU0xDb94LOiY4cDr7Ysvui/7BF/HrabakCfPuu9VHpu0gFm02TKdaCdr8dYr9IoTSvGM2cSuqlH/+U9HCAAZanvdTT4V99lHpAEBVL9vVDI27iR/LKXotMF0IsRyYDlTTzRuoIKV8Uko5SUo5KTc3d8fduwwhBELoOByFFpvk21FZeT/Llk2hoWHHmmTJtMWYl17stlMUiTWABampkyDgQQYEDQ2vsXnz9SxcOLR7FFoMmkaQfCKVXhyOfOrrX8FeorpsU5cbtzvhN4mNr8cfVxr20qVqwt9/f5WCorUV5s6FGTOU3bTIDVVXVSGEwO1W8uIopVgzYQKccZpqjy+8lObOzdZjJDT0tB1qXQQrg7S727n9tduItqo2Sj3B39Lt6h0sSwlS0VbBIasOYUCjGuipHV6CawRsT2jTmq5uMDizmBdXJSrpfB+cLktLshJBDbAPUH2fnCPJ40c6QoiQYML7owieezrDF+/HoNZBjI+M44zRpwNw2NfQERFUVv6N5ctnMGTIY4wfPxevQwnoVfVqSWw4J3Pdf27g6jOvJvMUtWTp9GwHK5Cpj+c2pk4tJzNzBmbQRIZ0GLUK+5AoxYHzycqaCfYo+rV/RIbURFTqhWuKVyvN7s03Ey86FEokbrLsY3EWCsCttxFamA/t6dhlET7falxBawXgSLwPI9+gJK0Ep6zHEVrA0JxRsGY0vq8Tk42upygKJOBfEyLYnGQigHiaztx/KHpUTHGK+FXqV1t9ABH/bnZ4TxZrbNsZJiYhbIWlZLsPIpKpxlf70ADN0+1sOw1CDeuhqgqZm0PNvq3sKDY6o+sI5Xe//qhR7yCEjYC3DSMF5s4Co6ueIY+6aNgrwLYz1WfproE+b8G2szTarzucvffeRk7uTLLvW8CA//SnX8lNijXzyCPqI7Hbew5+C6bdmrjxxdP8MmKEemf77KPsn6D8ZLGkXDFhv26dMrkcuWuKyw/Brgj0aqAk6XextS0OKWWNlPIEKeV44CZrW9uP1chvw7hxnzF8+PPfeUwsc1tcg05CbFtyYNGeZFsUmsBmS2XixMVoNg9Igd2eg2H4lcc+FkqcPPOvXYvyAQSoq/sn69f/GulVqxY/Otdeq7TyJUuUBg7K6Q5wxx3qewsGVSZBIdQqLydHXX9NO2S4MuK3uvVWpUzEoFlevk3bzmfLRstTukOesGSEq8N0ZnXSUJD02u0Jba+w5Ey1yVAC4/C6w+P7BncWEA60gCfB3DHt6p2cMGAgn2z+hGB018oItvxHmcNsUXWflFEpuAa4ugs9jx+8Al3qBG83Yc1oWDcCW9iGM9yC3qlylk8r2YfslBhd1cRuz8LhyKUzpEwtMV9kRtZRmBJOOXY5rRcn8igIq9CzIzgMt1v5FYa/MlyZFyYvJlJmY/Vhqwl+rqRR+ZUQjjQiJTSFwWv41Ys94ABF+j/mGDj5ZCXQCwvjztGq+9SKqPi5TkhrR6vrD4aNlKzRZGfPxO4axtUr7eCIwLQ5eIZ5yPBmMCR7SNx8oespcOy75N+WMCPtvfd2SkuV81NLD2PL3iGM/eGH4ZxziBhqZWv+VaW0jWvoegZuU5nKNKHMThkZB+JyDSAvrzvtMDVlEnm/ftLKPKnQ1S/C1gthxf2w/VQIjsik7KIuWls/63au1E1aJhOvCTu678tkevaloOBsfPnqeaKpULHlNgLZQQyvQShfmY/SNsLgOWPRIw5aIvOJRNT48W6DfndVMKDgD7hcfdXkGTN1fQty+qmx76RZURpBfYhLlypzamxlFfvW//AHOOigxAUWL+5pm/8JsCsCfTEwWAgxQCjbxK+AWckHCCFyRMLD8gfgWf5LEBvUmubqsS8WYmyzxfKvChLVhHcRkm4aoqbZQUJb2xxrSWsmNPNkgR6NAoKo3kVtrequGA89jQgnnaRMHxMnKqHt9ULAkomxxFT5+WrSLy1VLJa99lKCbkMn3Dr7Vp5cuvMkQMJhSStnCIctk3WXrCN1XCrVuLjxxp7Hm0NNvhnwDfedfjMcpD44QwvSFe7ijXVv8G7TGnB00JTWhCvkIq88j40DVWKkAudgiCqGSfp0y+FnRQmeN+5M5p07D5et57v5Llw78VrOHXcuA84cgGe4J17UwXSZYDMQv9kht0jYARKkHkFaIdzXDQnhdqpEbJrmpKlpFtu3/z2eQTEm0Odt/xwTk72SDIjCFGT0U5GsbZVLmDMnhYaG1/CvsXjcIxOlBv0y4fxyG3louof9C/vgjAhlp66rgzlzFKUoI0MJ9Npa+PxzqK4m8uUSAKrOSYXj3sXZpu7rys5ByijtoS7MWO6T6j64B7kZVzCOE4efiGEEEMKhVqBXPUDWRTuPTix5axvRN07uvnH2bHj+eZoOVsLaccfDEArhpg/9XgDnli5G+28BoL/7QqZPNxk37nP22msLeXmndrtU32uW4Dz7WgpaJse3aRadM1ACvkE2wiXJKwS1L90KvGwbDzafzkDHFaROuwCuuoqBN23HHkrB2ajeV9CsofJXiSs0H+TB7N8H/7zXiDqChLRG5s/vS0fHQiKp0LQX+KjoWSryW9B36bXMWODGTU2CoVJSotKRdnUpYZ2fD+edp/addRb8/vdKSz/11O7Rpz8hvlegS2Vovgz4BFgPvCalXCuEuF0IEUt7OAPYKIQoA/KBP/9E7SUa7SISaQOgouI2ysuv+s7jTfPbOd02m1pe6XpMoOy+ycWWZSN9ejqRSDNLlownarQAgurqR2hp+UTZPK0gkW4vNfa3ZsYpV4FKNbsPdvgZOTJxaEmJMq2A0sZj6SaOOELFK3y5qJ67Zv+dCdOUNnfmqBOYVzmPe+bdg7mTVAZpU6xlZYqP9OwT0ISGO9XFpEmCm2/ucTjXjLmGfxz8DzpTWqGgDmwmT2zPZtpz07j4g4vZ1vI6Mj1IWI8wqnIUmqGxYPx81vVZh6uoQGmttghaP0uLsdLn6kKyd8neu9zXsZwmF4y8gGdmPsPwnOEY7QbeEV4GPTSIrIOVCcBWuINfJeRUE6/NIGSq95saXUpurhUhiU5z8wdUVd0XZ5zEBPoQ7WvqurpXmJGaJOxWvOLWbd9gbiii/YsA2/9mBZoMSmQ1TM0bQb83lVDUI3akGSSNahwhqbS5kSOV7ewvf1HZz2IJaP74R1i0CC25YnhXKpEaNWn75BJaWj7AI6s4PWbN2lJKpKuTl497kosnX4xpBtA0N5rmxG7PVfb9f/0LPv6Ydet+Q319LCtnYlwWWE7vGOwhB2lrQIsAW7bgNfsx4DkIvfEYZcZ9APhtdcybV0QgsB3TjCTKLlpw+7Lg7bfp+6dNOGKus6RAHg2d6JnHxX/ruMCE7AXgqgZpA2eDQd9jX8JR44PHH8f+5qfsdWwXQ/5m+YMarfQFJrhbvLROdbLtQi+LFg2N62im6WPFioNYPqs/a+6GxYtHxTOufi+cTuXMhEQa3KYmuPNOtdqeOFFNzqVWO2JUxtWrE0vs/wPskg1dSvmhlHKIlLJUSvlna9sfpZSzrL/fkFIOto45X8Y8KD8B6uqeYf78IjZt+h2dnUtobf3yO4+Paeg7c54Gg6rTY5Qsp7MIt3twj+O++wag6RqmGVYOVY8fbFGkDBIIlHWveZpcF07XVYELzYyvHurqVTsOnC67yX4pE2Y7p1M5Q4VIMKC6jFZ+//n1bG9TgiTQ9hbDc4azqWUTX2/7ukeT48m/dIPVDesY9ugwyjaUQWs4fp9krG5Q9E5dAFEbpm7y4sZlrKhbQZO/iRMKNURUJ92XzqC6QSqP9/7tXHrBpWQN80FePfSpJlxtTS4ev/Vcu1fIQ3Oq4drZ2omUklVHrKJzeSe2dBvFlxcz4F9WTpqGQYmThImDgeqjtkco6wKbTanb2dlH4/GMRNe9VsxANG5Djwl0lYUzufPUDh+Kw82c/eGiJ6k+rR8dCzrAbqBnJYxXIbEZf56a0MO0Es9JEpPTMQXisceUUL/lFmWPbW+HPn1UlsIktH9h0UxtbfFto9Lh7iVjmPxpER3XHsKyZWqStNnScLsH4XL1Y999G0hNnUjooVvh+edpbHxV0XaXLkVs3gKAt8aFd8ABStO0EMwK0TEKwulAWRlRfISK3TRMh/qCFeqYwFYikToWLuzHnDlumpvfxdkAjjZlytw8U/HYPV1phC2GpshMOIiFO41IRJl88vJ+gzBg7LXgrfOQYi22bGEnfnczZtLrCGdB2wn9AUhdbWUQbYE0bSSBIW4ih04FCc6kLLepqePxUxH/HQhsZZdRUaHy/MdYMKGQel+QcIROm6YcVcm5z38izvnO8IuLFM3IOJDs7GOorn4Qv38Tfv9aotGObz3e61UaT1bWYT32dXXFlsOWILClx7X2XYXRZRDYHEjY6IeUQVYLmqYEg6alKGcLdLeh6TpBTOhfQTispOjW7erj3ntK91WCEMqWDkoBiEYVwyqWhbM9qPiM9VYdx6gEX0SxbNY1Kk0ybIQ5/F+H8+XWL2mfb/EfbRFsHcpZ7G32EmmM0NY2h0BgS/zekbYIT9/yNEcvP5r2CKxtsRHWgszI1clwZmCPCbzWbAraCii5roSJ2yfyXP8LkH9CLd2vvh9uuZNIlZqltFwlpHaXchozFc3850ycdzqJtEaQhiTaFmXZvssIt1vJrxqSHOX9KnF5SkAHkdaBdI6jtPQeq1/t5OWdSlra3khpImUUt8V6iAl0l81L+w1JfNFYIFj/CjSvCR0Z8V1myER4IthsqXG7fljfROM0JdD9zoSmn73comBMnqwStkcisGKFcpykpamEURMmoNG9j2S9Mk0E3ImAOpuAxopVeE7bG7z+eMbEAQPuYNKkJfHjFi8ew/rTtsCrryKliRA6TJqEuEEl+sla66G56X1kn0RkaCBL9WmwCNi0ie36ayx4LoCZlnCItoUXJbVQfQemDaTXSgftsrST1layFoGQGs5RCfuy5vAQWaHSgtqkC2mG8bZmsPpWPxGre6XLxqIXIViYmCzrjoDKvSvIqxhEyhxl4/ZUg2fIQYSiNbQbKwAY9jcYuE35dQYPfozMzEPj11iz5ijWrfsNhpFUwP3bcM01ylYeC8HOz0+wVQ6z5EthobKrxzjt/8f4xQn0lJTRDB36JELYCQQ2ImU0STD3RP/+tzBjhsTjGdJjX0wIx1gucSfmbkBGJOH6MHFnqmaCqTNhwgK83lG4XCU7d4pmZRFBg/R2mpv34qKLFjN7rnLSOWw9zT6xqjwFBXD88YrxFsNX29THsN6i0AUNVfsRYGntUiJGhPKWcj7Z/AkHvnAgkQYlYFKzJlNp1T81hYk0JStWTGfhwtL4tZuqmkgNpmJ32WmLQHmrHZtDcsNwO1EZxSa0eCrU7K4s9mvcDz9vsM79ECv5K+Wzh+P8+ly48oG4MOw/WEV3ulwDd6uvXaVqJaNJDYfuwOwyVRCWBh3zOth2thUB60nkhkkfMpzC21TEZcqEDE6ffBfbtyuLYEPDq2RmHsiWLdfR3j4HKQ0cuhoLMYEuhE6as/sk7wpmQmoXeuYO5iwDREqEUKiKfu80YzvrQ4t/bsGa/PK1Ixi0ej/18S9apIq//upXSlvfay94/nmloes6GTN7UjN59BKi01V0bm7ur7BrcN9JsPKmFmvbSd0Oj0Y7Wb16Jqbpx1Ubs0CYxD5/K0MAgQJoa5+NXLMioYRYMD12KCtDmiq3THTcEEUmMAGhUl0kI5IFUT2EprkRMZPO8ceTsgWkMDFNP3tvuxdvOTi2dhLprEJEQTOdSKKYQ9Vz+/urU/WAFn8fANjtCEuHGj5rFJ4yKwlY/SjcOeMB8PnXoIUhczk43YrXoWlOnM7+O/RPc5zx853QtO71Dm02teq+4IIdynr9fPjFCXRQmnRm5iHx311dqwk3hdn6x607rfbT2jobv39Tj+0xHnosYUYoVEUgULbb7RF6Eg9902BoziIlZRRe72h1D4vTS1IZLAYORMPGxiWHsnLlpZSVTaKmQQ2qnT1DTBufOlVFDyczoGIaejAawpSgCZVEaXLRZJ5Z/gzPLH+GLa0JrbulU334reEmTFPxsKWQSHMHAQWsXqfMLVl9srALGJ4+AEMP49LtVF1VRfkVG6wFjiQ9kEHKIylU/6mLhktPIUImgdYUwveeCKvGEt6gtFKHPQNQNVd3B+lTlVM1qkfJcmdhdBgQBVuGen+RWiWF9VyrcMk5bjq+8rHx1+XIsKRk/2OJhOvidtOGhtdYt06VKYtEWpAyGk8bmxDo6tr77tvMhAmKGy3bWiFiUyXtAEYmSv45s9UHH+z3Cf3vLImze6ZEnkXvUO2Sn3ykxkTyUjzmNIlVhO/shCefpP/Hv6b4/IzEcVktMGI9wirx5/evj+9qHw0g8HgUpXLLlj9QVnYZYNLcrHgMtk7idCYhdDjrLLI2ZbLvTGgarcaFFMT9PsUWs8r0OlSAzAv/RBhguGKOfvVffu7p7AhpFfAQfSw20fjxiBtvttq9AaenhMkXQN/HW4hsXIytAzLEKArfF5h5qh9FFNJXgKfWEuThaKzx8TKH8t130GKf8tTJSek7JLofOi86iJoBa3C7h6DrXhXIZCEj4xBGj/6wWzGV3UJenkqbG/OT/czYszyt/wUoLDyf9vavMQw/Pt8qyq8rp+HfDaTtk0b24QlKwsqVh9Da+hklJddRWvq3btdIaOixbtgDHjqApmZ+XU/BCDrBotX5fGuV8IixXJKvrWm4AWdzCvfc4+boo5+kc+7+0Abe4d4et4hFEvfdiQxsCagPsYR5aALc1tgvzSplcc1iPt/6OeeNO4+DiwqZMfg83O+5CRPCFt3ICEv5lEJimmYP6mLF5gqGMIQZE2Ywr/4Zhui1RG15CEzSXel4bVBmnS+kIOqJ4v8kGyr7orOCYFcWsl0l58KnTCGbqi8FG7tdHSpmxrj91dt5quApIq3qI7Jlqv4WulUBJ139TnPaCORXwVpl6gp3daElmXl8vsTKLiVlLKNGvRX/HRPoeXlK4Nuff5Po5rlwOIQKgICNaJW6X9ERM6hZq2zAztwUpKsUw+iiuPhycrrGUH/nDNz/Ph/eUhNm+2hYmbucsa8lWB9xZ1oMV1yh2BOhELKtAz1Vx7SZeO8sRNe/Qksz4iarWLYAALs9C5/Pxvo5cwh7DwKbTllZFenpqpRU54WwfiZkpAk6OzNYf4GVI1nK+HU2vpuwLJl2df2a2wT1QUkkFVLdYGAnTVhxHEEIh7JIT995gHggI5X1X98GXi8yoJOevh9C6Kwe6ELM/gg9oGz0Xhs0+jLhiA/Ymu4l3XUdIhWcKRBKd5DuCrP1n9ZEJARRjyTdbbByiUrlmwO0lRbSvt0Wf16bXVBxjgNsIVKdxWzZ0oFhHEV6unJAaZqXDbHCFHuC++9PmMtSUr738N2By+WiuLgY+w6rpe/CL1ag5+YeT27u8axYcSBdXatwWflPZLi7QPb5ugdGdEeMhx7zQO4BbRHFQ3c6i3C5BhCwuTHj0YKaup41e3caHvz1ls+prAxBMSkprbzzThlSXsQjFR9Cmxs9tSfFKSbQS6yIgDUNa7jm02v4y0F/oTXYSqYrk1NHnkDltlWs6szAoft5fa1Sr2ZXzObicSdz0+Bavmq8m1DwwPjTAkwomGCZXHoK9G1btzGEIZTeUcqMkcdBYy7YjW5Rtv2yf8dW5eLFucWJrFSzTphsgm0Z6rgRW5CLlT/DEMpJ1tr6HzIzD9zlfvZvUHbOlFAKp71yGqZPCUh7liXIreAPR5aapeqf6ISBife+ue5cPNVWBGTGjHiSN5drAFIa6Gs3w/LlTO83nUlZTuBTsrMt1sdXX6Gt+xoOV1TUjGA/2qzr1tzThLAJZFSScmQ7bcHNeL2jCIVq0VvD5M6GFfeYRL2g+wXuWompRbvnADn6aGVPi2noS5bAU09RziV0fFrFpLXHs/btNeRPyCc9x8ST4yKg1QISl6sfweBWQCCEE11348aBryiKcLlxuwfT1ZVge6XaXcqkMmgQbN+O4dSIhhsJW3pQikyYYSKpyn7uqhHYPXkEZT2RNNB0FyYRwMBdBVpeCT77zoMZXM4B2EWa0qiFIBhMIxptRwgHpunCVUPcVu5ucoPXg5mbjt/TgIhASlY24T4phELb8NptaENHwtathNKihK2Uvx4ddG9mfGLs6ooCEu9miHoNgvkmHs8gdN1FNNoRX4k7HAU4nT8gl2BJiSo4MHBgwrb+I0BKSXNzM1VVVQwYsBOz27fgF2lySYbXOwafbw1Fl6hl1I7CMBptA3Yu0NPS9rH+itnndk+gx7R5YVejuLraIBwR8UvEqPnSihybueAGCgqUfI8p6zn5lRQUzAHAZrFtwnU92R8PPKAsNkccYT2XGeXTzZ9S0VZBS6CFIdlD4i+zIZrDtL7TMKwVSJO/idtnqySZQ1IFm/ybkJbdu7j4Kj4/63PW9F9DKLOnc3mVodLJhjaGOOWtK2H5BIRNEpsMdd1N2Cyl06pLKSsS/RegBGlqkNaBSPUzfv54Mi6rBitp1p46RQFyuhRLIuuoLLKPVpLInqvs386prXhGeEg/WkBuEsXBFYxP3j7fOkDg9Y7B5RpAOFxH+RNjkeeczfa2bXFud4x9QXs7TpmF262W8/lvdg/EEblKYLY73gNUSoGlSyexpeseDBe0j1PmDlcdtI1B2X+TNTqvtzsL6ptvwO8nipdw0AsR0AfZSNczcHSa6BGNWP5+GYmNF4mUQYxop4o6M6Kosb2DlE2xHPWRCDQ3I41gXJjviFAOaFEd24CRUFKCzZGFswkkJrrujd0WrboeYewgTqRyPNtbo8osEY0pATbLvGWZTDwOpF1DGBB2BejqF0LUK36jFgI0DV1PwdnhVqswux2GDMGWOxCblrBpR4sy4qw2uz1HpVrIz4GIGm9+/1rLGZysx+5ZdbAe+JF55kIIsrOzCX5H0Y+d4Rct0OvqXqC5+X1M04dMayNlfAqaI/FIphnFNH3W3z07JpY2YE81dCEECMjYPwO/v5yUlE0Ycbt80nUNJRy+bFBL/w8/JF4/FGHGHTJeiyPtW5OUB8bCoEEqwVbM1DevUhX93da+jfsPu58jBx/Jp5vVMvOUoQdyyEDlY7BrdjShsbhe0bM2+tJYn72ekFcJb5/3FNqCbehunaip8WUDPJkwt1MvVWTg6A9Gs266okDaXJmMH68KKZtmlLrG90kPJTnF3KocGkBq/xCkdGKKLnx9XyXtqnXxw0xz9wp5xGtrArZW9VEOe3EYqVNSyT0lF9fJavLJzNqfSHMEW5aEjCSGijNETLhFIg302TiS4q0T0TQH0WgbVSerYMat7RV8VaHosBUVt6lzGxshJwfNoi229+nuPI9Vm5JtFrNDRpVJLxiOa7sAoRypGDdReoaZFxSwIwQGoXA62+8ot6J5BbZoAEMPg0VpDEfVOxLW/ChjVEehlAqVKkP5L4SpIfNy8RcYifxGSZV0bLYshDPJQShBw4FppR622dJwtIHEIC4+pFJatB4C3fqeYkIpVo4NGyAT30d+QVygCyufEVGJu1rHmTUU3G709ZtxhNwIlyfR57orwUrLziYQ3RonNTidRUSjbQTsLYi4mFN5OpIFeg9a6u4iVgxkJ/6nH4o9sev/ogV6KFRNMKi4176VPryjvaTvm064KcyG8zYQ7mqLH7szanzs3NjAcruH4HL163bMffd9e6ZLKSVW7TYqK4PYbBEMjy+ewzp2XelQgybXrV7+M89Ae8gKZtISAv2Gm9SgkOb3TyrVHYqm1RHqIM+bxyurX2FpjaKPTcuo5YjBSpWPmBEun3I5Qctn63UV4hVeHE7Vpt++dyanv/Vrspuz0bsc3L4eavUZgKr8PmzLMABVxONQ1Tei2kta2iSrDyuQtk+gRi1bBzw+APGnv5CyVxg7bYy7aD2UboaSSgyjk0ikkVggi3z7tUTei11At1SyFlo+aEF36Yx8dSSuQ1XgR4ptbyL1EfwrZKKsGoAzhNOKDgUY9Ns1FJ76HEI44/6UWHR6goduaXC1tUS/+Qy/T01IdUcA6W1q39HvoWVYAt2QpKSMY/z42YCJCIYT9mg3RC35Iwy6G79BZfEDlWpZ3TzOQ297ZR1kNaP33YaZHkDWJyiQUkTxbgFPZffLiYjy7YBih9m1LBVzUbkdw2gnarYTSUMlZweQKApwbKIZPhycNqK2AH7fBmTZRkxfO0aaGzDj35Rm+QMNZ8xXpDpPw4mUUUIuixIYW9HGBaqwNptIooisXEhTfSKdGpQOQNjdYJqYkSBGSS6yf+L7NM0QUdNaVebloyqEJb4dKU1EMISIJIStmtxsSb9/oIYee1exTHY/M37RAj02WAG6lgZpelctg7feuJW6Z+tofLmFnJzj6Nv3RkpKft/j/FhmxZjgtdsz0LSEBhAIKOqpVVqwB0yrlFigLMCsWUog+PvWgMW7dTgK1YBJz0ACjQG1IvjgAzj0z/sTBhi0OR5YpNstqdsz7UwPNAeUJvLo4kc5652z2NC8gbUdajC7bA7G5I/hlv1V0MODCx/Ea4Na+8m06JMYWDUQvctL0BDcPWQTmgyT0ZKBM+RgQgbcOe1ipDTpCHVwwqITCDlC2DPtjDpCBayYXVBT8xRSGvEEZ7j9GFqUkgtLKP31iQy4OZdJnIc+93O4/VY46wWkNPB6R5GZqTjIsqm+Bz3uuxAzbSXDOyrhQI6ZcKKiFVumjdzfCrQctS3zyFTIaMNuj5k1dCVO/vpXi7ZqTaY6vBo9nls2K205/sG3t1vpA5JufvuN8MSFcP7TiBwrx3pWJ/EJSxpQXAKnqJh0M+mbz1pEdwocJIJRYpnUjjsuHimqhXxgi2I4g8opu8OXG8zrfn0AT1d63D4cCTQQMVuw+UD61ArQEAFCPdL/RzHzslSKTq8XGaPjCokMBwlrrQQKI8Q0GSHsaOnZ3Y06sfQJVobCeGizNYHFBGrMJBmL5hatHRBQE6PhNAkEy5XJS9OIpoI/uLFbTqZotI1otBWb6UW0thEzQSVgqsC/cHJ6j8R91d8/UKBnZ6s6Bx7P9x/7f4D/GYEeqY9itBvU/asOM6Reqs2VyqhRbzNw4J9JTR3X4/zE4FDdEIm0xhP4gFXH2cLJJ6vEeMmICfRIS4SvvrLswoBpOWjd7lI14E1BEznENBLTBN2hq5+pnXi9w5k8eT1pmVNUu3ahwEV5i0W98zXwUbkytcxrhtYwVHVsA2Bi4cT48c8ceSeFkdfp6zFwBVyYEXi1Rn1ghd5MTGEiENw7FiLbTyUYaqI10Ion7CFkpV3NHJuIwCwruxDTDCUEuiuIbtoIV4bxeIZTGbiPOs80vvnPxTgotfrbpLj4CgYMUMUBvBUkSnPtAlwD1MRXb1WpEU5BypiEHTpmVqtteJj9WvZj4G9nsP/TjzOyoZX+L4fpv/clOBwxgW71cZ8+aFqShq7DKWthrwYllOMf/IQJ3Zb7AIxZD0EXXPw4tv6WaccdtqrrXAiYiJx89JJSUpLYsBnLoPgdFPc8GbHixLGKN4WFpKDotiLJjAKAzeLLW/xvI0UVSwawh7xKSTYMVaB4yxaCUbV6cdYnriExkfakScrabuqGElDV1d1MCbK0H48+928mTjqe8867mQ8++IJ7730KWdyHPz35JA89pDJnvvTSO9TWNqJbWTWFwwmTJqn84SQEuqZ50TQX0ahSToQvhAir8WQiue66exgxYgpjDjiA5WstJkpSvVMQ3H77YwwZOoO0/oN6+MCkNBHZ2YjRo6332NPO3d2evofYRaXk+eef57LLLvvh9/sO/GJZLkDcLgggo1ZQyfYQ3pFKI7Bnqo5ub/9GFS/ImN7t/ES2RTWSg8GtCQGFivSN4Y03VEK2ZLppLIS+o0vgKlDX8lSUQCAxUZhmBLl5M1Wor+2885TJZWOVF12CbduhZGYeiN2eQcTVpq67CyaXtqA6dlLRJJbULEETGgITTaCCfVC0xeOGHcd1+1zHyDSN5ctvpo++jYCpY2Bw1dRLaan5M+eM/RXNmplcDY/y5lWERSaa1JAOtcMwO0nZ247Mr8YHVFU9SGenFYnYqjz8Hcta6Rr7FW2+uaQ5TiLi9yLOuR0OeR9uijlSlWB0NtO9asf3wD3YjdQl5QXl5Hfk4+rn6lb0OCbQd6Serlt7CiV5lzFwxP1s3BgraGAJqhtvRHxyMMQE+p9vg99cijxRqa7x1MptbWj77A98nLjw28fBQ1cCYAuosdh30O+oz26gru4FBg26F09nFq7PXmXiwny+ekVNRFJHMT5ipaFiiGnogwcrs8ejj1Jgt1MfOZgoqd20YP2ue3FvXGOlLOi+pNOiGmasIHZEA9PEbc1FIgAIgduV1EcS3ALM0UMI/fUatdLRUqC2FlcaBK15xrRJnnzhDWa9/ShF/fMBnSOOmIqpmd1MDi+99D7Dh5fSP6fD8jl2X1nFVqRSRtC0FEwzjN0swtZZhYmJw4SPZ89j8+btrFjxHmvn13P59Vfz+YHPd6f+AocfPo3fHXoKQ2eeQMzkEo12xRPjCd0OTifRrhZ2tvTdVYEejUax2f77xeUvWkN3OApwu5XWGAvGMXwGJdeUMM0/DW2/lXzzTS6rVx/Nli090wjKHomrRLdtseyGMTPZ0B3KjZqWbW7ON4La2nQiERci4ogrCSqCNYJhtFNpZSC+8ELFJW/v0LEB7lYvQggqK+8l4lWadcq4nfNZg9Eg725QqRZjSbcumaQKRxw44EAuLYV0O9gtj/uovFG8ferb7FOyTzxvSo5Wg1M40YWkpUZFTO7TZ7wlABIf3rEvH8Ijix9BSBGv5VlRcTtdd+1H6t1qRbB16400NSW42wBRZy3bt1vluXQrkKaiCNFegMcznPnz+1JV9QBg5QdJcsh9H0JVIYQhmJyrNFj3oO7RfSkpMduYCR0ddLQvYOn91yIP+A+VEw/F17gtznoaXfKKyim8fTuatIGwMWOGxHHlHyE7O6615uefqZIvbdjAjoIpJswBXOZw7Pl2PNl9SU2diJQhCgsvIvOez+GDDzCLVX4ULQTtY2H9NVGVVTEZ+++v0q4efrhKt1pUBF4vGmFsdMV8elZHWyaiZGEeM4ULM/Fl7+CsM9wo23zyZkG3yVzKcNz7ridFxF9yye/Yur2GE351JY888jIvvTSLa675W7deeeedz1m+bD3nn38Lk6YfTiAQZNmylUyfPp2JEydy2GGHUV/fiKa5OOSQmVxzzY1Mn342jz7+vEpt74vibLfz3udzOO20oxBCY6999qGto5O6uiZEN21YMGXKaNL2UpOvy9UfhyOPQGCDClxy9kHX05Pa/xeuuOIK9tlnH8aMOZ533vkCIVTsyXXXXceoUaMYPXo0r1qlumbPns20adM49thjGTFiBLNnz2b69OnMnDmTgQMHcsMNN/DSSy8xZcoURo8ezWar+sx7773H1KlTGT9+PAcffDD1P1FB6J3hv3/K+Q7k5BytAhRWH4mWlhDoZshERiSG6SMSacJu/7ZSdd1n7B29yhtVSoy43y6ZNgwJzrsJzJs3GMNIJ2rlBJcyYZs3oyG2oLikDoeiHj77hDo3Gq3G51vH5s3XMtDzAlCCnrJzCtTpb53OW+vfYu0la9m3ZF/WN63nuv9cB8DlUy4ntdMNXe8RdB3c49xYCTFd09GlDlryFxxEWr/DJjg0FZz0/IrnOUOegcvlQkpJXd0zVj8lPipdT6Gf7VxixBiRlPccW2I5Y3N6yMmZydq1J8UrRLVOhOLOTiKRNpqb36Wg4KydPncMRrt6XxOum0DziGYG/q176oDCwrPZtOlSZDQC6emEjvDSOfgQ6xHdLF4xCHeaZTbKSFPBOxdcgAhGEyuzWbNg27a4QM/MPABWbIRAAOFJ2OudoYxuWVZSpjgY9tS+NDa+Q0ul0uJ9f7kAZ7QVmR5l1Q3K5OFoAtNh8bxXrkw4QkGZJGK1KocMAV1ne/vhtDGBfTmGtf4P0X1geIEbbiBQFMARSYWUNMLhajUQ40JfYG+X6A2AEASGJN63N1CE2VJDsA9oUTvoOlogQtRj5WExQ3GBHk3SLR5++A4+/fQzPvjgH2RnZ/Dyy9ZqRWgQCqH73Bx33EE89dhr3PGXK5k8fiLBaCdXXXUzs2a9T25uLq+++io33XQTjz76R6Q0CIfDLF48H910wMqVyLxcZGYGNfUNFFuTICkp9CnuQ01NA4P67byoBpqWlD01FSlNHI5k1pBi1tTW1jJ37lzWrl3G8cefwhlnXM9bb73FihUrWLlyJU1NTUyePJn9998fgGXLlrFmzRoGDBjA7NmzWblyJevXrycrK4uBAwdy/vnns2jRIh588EEefvhhHnjgAfbbbz8WLFiAEIKnn36av/3tb9z7f5Rx8RetoUNCuPR7TMNR6MD0mWy6YhNzM+YSXGfZ0m2pO6UtZmTM6Ga2iQUCBYOKEnz3DqWue+Tbsb6RsNWNLpcRt+AtWgRx55gRZh0qtHvdOrjnHlj+qAojD2S0EAopeoIRTpiNdoaRueoaHaEOmgJNuHRX3DlamFKIy+agKQR2z5ge58Y0dAkE9S6kO4DLVcqAAXfjdBaTflg62MPUWd3k1uGssWcR0SPoxTrBYEK7TZRtU3+nizF4939ObfAkKJciSaBjl5Z/Qsbt2FIHurrYuPFcNmw4u1ul950hZWwK+4f2J2dmDkOfHIo9o6ftUggN/KoNMujrVskHW5QY1W/t6hOhXPkhNH8U0/Cz4Y9uwhf/Gv7+d+TxKjdHKFidCPbJz2f0aLU6yYnsjWPvd+OXrtmkCmdUVd1LR4eilC7d53mq+i9G6uDLVn2XWgbhXIvlsrPUljF8+ilUViI9qRh4kOjYPDm4asCzFYQ/qAR3OAw+631oqCGngfLgogTzjhGMHhfSrRQPd4sbl7c0LswhMfmbdgjFqfGa9Q0lJoZYAjqLH4nNB6mteUl+SZ1NmypYu3Y9hxxyCOPGjePOO++kqqoqzmE/+eRj1d82G3i9GC4Tn7lRTXgy4cAUUuBsJO47gFgyvSQeerTLStSnIaWBYQQTvhEZxDRDHHfccWiaxujRk6i3uO5z587ltNNOQ9d18vPzmT59OoutcpFTpkzpFtgzefJkCgsLcTqdlJaWcuihKtHX6NGjqbBstFVVVRx22GGMHj2av//976xdm8iP/1PjFy3Q29sXUFamisKaZoSM6Rm4BroIViipFK6y7Ih66k5pi5rmStDS4lACPVbyNPlbWLGi+5G2LPVRbBRp/OEP84FmdJv6GC67LFlDD7AOlV+jqAgikS/wFL9qNSKRPlcGLR76up48dIDDSlVGt45QB19s/SKeUfHrc75mXME4Uh0ecpywV15PPnN6+jRALUtzShoQ/SvxekfQr98NuFx9yUjJwDA0HtoED2yCqoC6j6EbRAdE6eiYH7/WjpnpWhs+xjdRcYylJ+a00nBq1eSNUsIwYlaxaZNyCMXqRsriAujbl+xsJTx3VoTE79/EvHnFBIMq13tynMGOWLPmJAyji7zIfur6Gt0FugDTqo5kEoS/WhV7/GEkUeoODGJkOaGrC2nROqsrH0gUTC4qimvyem4xOVMegM8Ogr3nEVmbxur9v8bsUufZLZs6bZ3dzBv+Q9U4EFG+W6B/+KE6LkuZDLYf/ybS7QSvB920IS0bSTglRFi3/BA7MaPIkmJkURG6no6wusJ06oSzBZggbI5uBaGVTbuLQGAr/j7ETTy6noJh7DyrqRACNA2pqyyLAk2xS4QDKWHkyBGsWLGCFStWsHr1aj799FNLmxakp/eNXUTRJK0EdkXFfWisAZerlGigherKKvql5CGSEtxpmqNbUrBwuIZQqBrDaEfKIH7/mh7pJZxJtv5dSfPh9Xq7/U4+X9O0+G9N04hagVOXX345l112GatXr+aJJ57Y7eCgH4JftEA3zQDBoNKytl9ukjI+heIri+POSjMac8LtXEP3+zd2C25JSZmIw1EQt52DMp2cdpr6e8f8OzHzZb8BguuuCwGSUIofASxZIolE1MddFUxnHioqtbAQVq48iG1RxQhAM6isfFD9HaMt7iRGYW3DWpbWqiyCHaEOmvxN8UjQARkDsOt2dGuZ3F7/SI/zbbZUvN5RIKMIQ0ezRdE0F4HAFiKRNjrWd6AZNpa2wbs10BCCt9e/jS1qI82TZmmd6nmam9/tdu2KtDfAEabwsE2QroTLXnttoah6A8P2/wYmL4I+1YRCSnDENXSbgAMOSArs6um08vvXEw5XEw7X9di3Iwyjk7S0vUgrsyJ0dbrz0KG7E3bIEMjNRUQT7AiZnQGtrchZbwMqtQHVVum9vDzWrDkWgO2Bp2idgIp6vesmtKx1NH9tIGu2kbkY9r1bMZZEl69brJo/qoxTwuC7uctWTnJtuMrP31bmIRyqxZ/jJ5yZCM0XYUADzw48dF260YLg9zQS0GvxeAbjbI7RBBU7SRggnC5oS/SJ01mIw1FANNqM7Na82EMkzJLKoShUA4QgnAW+1AZSs7Mw6x1ITTJ4cD8aGuqZP18pBJFIhLVr18ZzH9lsO6weGpVd86iTjubFV/+NEHa+mvcuqZkp5E4e2U0Im2aoW3ZU5SDeMa5BPbPXO6abNp+MadOm8eqrr2IYBo2NjcyZM4cpU6bs9NhdQXt7O32sxGv//Oc/9/g6e4JftEDvxkOfI2j9vJW5mXMxOpVgsOv55Of/hoED72bkyLd6nO/zre3GarHb0xHCRkeSInLEEfDyyyqIL7nGM0BnhUXn6/ITk8KdRUq1F8CqVUr7uOC+sQjrgygshPz8M9Bc1spg8Cba27+wHkjdYGfZFp9Y+gRXfnwlJ404iXxvPqY0sVlRbouqVUBRdvbR1tE9BaPPt57CwovIy/sVVBZDRT+ysg5n4cJSGhtfhTqJhkYfF1wx7ij+H3vnHSc3dbX/75U0fWZ7X/feve6AKaaG8BJ6CxBaIAkEAymkQRIgkOTF1BASIPmFFggt9BICAWMwzb13e+31envf6SPp98eVNDNb3DAEv8nz+YB3RtKVdEc699xzn/OcfBd4k17chhtztUlX12KCwSk9QlQZ+NexdG4sJq/wcEaNekh64YYBC+fD7T+G4/6FpuVRXn55eiE7KQfZ+vpH5Oc+6r6m62LumedrGDG6u1YQ/fE3ZHfGwGV7lVOWynMYcTyeAfhrVTj8cGhsRBlf5bRhFubJf+2CUi5fmpbWgzdueNIyD2annUPQjtDB3CodDZE0EAPTimr2TDF/GbvnLluMFzHEEu/p6gBdx3RDvEA+J6EN4LHWdUx31riBJkJoWg6GGUPXO4lENmLkehEpiCdkPF+JAx5PmgmpFRKL1aBphfh8o3vIG6tW8WeBHNgFqhrE7S6WYZGM1PdvXHwB3/nlLznksFPQdZ2nnvoLP/7xj5k8eTJVVVV8+OGHfd9zRwdYTthxx01h4MB8RowYzjXX3Madd/2YqFsuLlZVVcmu1ru54YbfMGbMyUQiEUaMOJzbbrvfasxO7pMmTlHcGY5DNk4//XQmTZrE5MmTOeaYY7j99tsp6yNrd29x0003cfbZZzNt2jSKinoR/T9XHNSLopkG3YiatP1TTq9SbfKB97vHMGTs47tpwchaCI3HG0ilOp3C6yedBI89Jv/2eHob9HCLNOIBRXeM0bARYL4HHs1kx47hDBkCy9YWUEEdLe5yQiENw0hg2HnagXT4oqTiDHawpk+DXt1ezaTSSTx79rOOXO6k0knke/M5ZIBUjispOZvt2yf0aRg7Oz9m8+a5VFRcBYmTgQS5uXLhR9e78VpUniMLFU7PfY32ChcvrZH9q3k0YqkOAoEJDBlyA01NL9LQ8IjVsuXdrphMOOnG7x+FEG6WL59DyZiJbFs5D1b8BCYvx+8fw4gRd6Lr0kgHFrfB0utoP20+QIaccRp2sY3u7pUEArsvGmAYMQwzSs1ZMOp3ULIAtO4VrHz3aAKRcsJA0pNCTYVB1SU9sLo6K+xmWvK3tkEXuOCcc+D++yEvD7e7Er9/NO3t72C4TEQKzB/eQ2LlZAQJcEPHBFh1tcVgMUBMP4xgsNDR7fd5R1L05Ft9pvo7sAxBYIz8DdRxwzBED7ZEYSFYHqrNQZdQ0F0mypAyiMoBTde7JMMlY93f1QXkWuX5THmxphkDDBKJenQ97bkLIXC7i1m37l1MM0kgMI5LL53GpZdeCsBN991HV9dSwODMM0/l3HMvQtfDRCLrqKqawIIFC3rd4vz583t9Z7NthDC5664f4zxfGbPW5U7sU/CrX13DnXc+iKr6iMd3OjM5l6vIykpO+6yPPPJI1rm6LYaVEIJ58+Yxb968rO1z5sxhzpw5/X7OvP7MbaeeeiqnntpbefKSSy7hkksu6fX9gcRB7aFn8dAj6SfVjqF3r5A/WHf3CurrH+t1vDR86eOi0U2kUm2OszFxYjrM6fNllUGU+3fJp0zR0hlq2ho51TrpRNi5Uz6dLlecr/I6/zj3EYRAesQR6yTtuWiaxXl2WffTR6ZodXs1Q/KGAFDXJY3FkNwh/PMb/6Q8JInCqVQHut7dp0FPpeTLuWvXH2RqtjDo6vrU2taF1y2NmkctARTGFQ3FZ1VSEh6BYUQxTRO3u9zJ9LR6Uf6TdFt9uIWursV0dS0imWNimB647m7450mYZhLTNB3ur7sd6OoiP/8EgsFpfRpsO+kkHt/Ra1t394osmqkTVlOQi2yLF9N9kRzstI2yz0yXQUpvk9mWf/oTDB2KuEOGvNSEBldeCe+8k/bQN2yF1ZbeeV6ede1WSM9txcKTsu/M4TuYcIuLIS/n0XoIDHhG1sV0FQ9lxIh70vekt2MMLN99yMUS6srL2YZnsAdXicdhngByMBo40Ep5z4YQLlKpJpIJKUwW2IycFQm5UOqUWQzlgN+PkgJ/dVrO2DRNx5h7a8ExqrtDOAx6dqzQEa/bW02SYBDhCeAWxQ4TyjmvJVzaV1syY9kkM3HIXufJzAr9T8BBfbealksoNEMO4H3Ugk5Ne5v33vNSX/8Y69df3MciSDb32s40s2fWmayWMWPSErY2Oqz1Fs2NRZESkJIv97AhJvn50iMrLd1OIS0cOWxnxsEWP7ax1Fmw7E5J5kvd8DqOfPhI4inpxZumSXV7NYNzB1N2RxnXvy2pigNysmU/16+/RGqr9GHQdT0jw86iLW7deiNCuDDNBG5Lb+bwAcejqkHGFQ7Bm7AqBHklwyGRqGPp0ll9Lo7luJciVJMdO+axdq1VQd6d9rg1vZSWltdYsCA99U3kA11d6HonmpbXq83dIRxew+LFVVRX3+R851TqEUBZGU2DdrAjpxmOfpeO69/MOn6kPhe2Su9fqZFe3YwjtxCccqas92rz0H/8L3joIfkhP594fDvt7VK4a9AzKuN/DgSsReyqpXhXNeLd0A5A2Sd5hDYDGzc6g43XO4xksokdO/539zc4Y4YsSnzZZbhL3LiKXE5KPSCNsaYhgtl6ML6WdBjHCHcgUgJFB1UEpBqikMZOiQtEZkZyPzbX1Q2K4st4d8y+d25qyuCyW5RHZ4DYy+IPqooyciye4OCs2Xf6GnueV36ORtcDJi5XIV7vUObNe5hDDz2Vww+/mGnTZlNVVcVtt31udeu/VDioDbrXO5CxY/8KKQ33iN7TddNIYJpxR1WxJxddeneZD0matgjZJIShQ3sLqiUsPW6PTxAMTpYtWNlk0YhJyip0oWlJfsvPMCxDlp9/glMEA2EQDFYB0NktF44+bPqQ93e878TG5304j65EF+9se4eGcANdcWmcjxuWzTe3DfmQIb/o1RdZi8ImoJrE49us45JoVgHmzS21qGqAobnl+JKyAxS3NOjplO3sl608eSKTlB9w1EI/hhFx6GymJ/0ie/zFFBWdjhBuOXCaVoWdjg46Oz+ivf1ffRbsLSu7rNd3kPbA7IVWed8/xxXzY7pdUFJCbN18Uqr1m6ekx+e2VBrNFktWNxhEdMetPkrI5INf/tIx6KGNpGPodh1AYPz45yl7wyRQAwTCKEU74Oo/suskaJ1lLU6fMZJ4PujDKli/XoYm3G7pUe9VhuLAgTQ+00TXoi7KryhHU4Iy7p0BDT8u0kY95TedOL2pmai6Sxr+RBJvcJR1bheBahOtQT5H5oAKYgMy48smLlcpmJAq8loGeQ9qguEwbks1I63VYssn9MMd7wOmaWZLSuwDFMWNy1XIz39+KwsXPsnSpYtYvnwFy5cv54Ybbtjn9g5GHNQGHayHx5Wi9Lf205TeFltliV5Z1Kae1MW8vKOlZrLTljz4vffk58zUf9OUSY2ZDKQC69DCAarlwZhOG9OqQNflAz2irJmzeQbFJT/renfaoGu6s9JvWhVgOjdLD/idbe/QFm3jN+9LQvyaJslnXVYvPf8if/aCi2mmCIWmk5PTe4XeyJzCqClcJR4UJUBu7lEUFZ1OzvHyhf3O1GsRQkNTBNcfL2cCnoEedD2a5gT3WBgNpYay7kboZhummUrrZAczZj+a5MI7qfRYtMKWNEuhLyaLXQu2J0vJjrcXe0+UjJAHHsAwEoicHMjLhZISzI6WbNoiMOgRedzmEos2OmaMoxa4+Q9jCC99AebPx1ABXYpeOTG4nByGD78LkM9O1yiDpiOAQBjDkPe843xoOly6qptmL6LxOKCwkERiFwD5+cdZfbiXolDWqc2kierOxe8ZQcA3Ph166O7GzGDuJH3p39nUQOlMyKmmz5cxEBvSQxkmFz3NkhIMLT2rE0LF7S7B5x9JtDCGy1XihGlkQYi0YqWD3FzcbRDyTHIWsO3z7ZtBTxAOr0JR/FaWp0AIF6oaxOvNruqkqqGMmZ3AMJIkEo0O00XXu/avAtlBjIPaoKdSXaxYIeO5bQ8FEW6Bf2x6ypmqcQGK84D1NAqK4soyMLYWhK3/k0lCqLEoYdu3p79LFFge7Mggzc1WSr612Hn4bBNdly/tZYes5hnOdQxDZ+dHoNtBWj3t0VrHVjZVEnKHeLf6XX73ye9oj7fz+vmvM+/4eQTdQTrjnXhUD2XB7EU109Tp6lpMR0dvFkFR0enWPQfAE8c/PYmm5eDzDSE39zC8fhm+KQ4dxogR91Je/m3OP1yWX/MM9FiDoRyECgpOYPToh522myNv0zIbku3bZeUfNUhOzmy8ZopQpaT8dccWU1t7X3owsJULp09n0qR/OtffE52di6y/sqfb9m8p/AHMxkZoaGDhwmJUNYeKNzQoKcHwq70MupYZmvP5YNo0px5l63RdhoEAM8cDKjQei5zqh0KgaY7n2Nj4FFuv9rLrVMAbg4j1jLlBi2toUfnbCwPwp6l5aYXPveMj2BrwdQ/VSY31gB9FS08ddbdBKteK5fcBNY4TqhBWcoWuRwh760nlWNeY0bWy7qafaHQziUSdtV11BnNNy0HTssM8AFRWYkwYg65meta2Md0XrXCbneLC6x0iqbaAEF5cVi1aG4qiZamjmmaCeHyHk6gn/90L6dL/QzioDboQGrFYNcw/ku43A5R+o5RJr09y3n0jZUq1Q8tT6BlyCYfXZSXJ5OYejqblYKmLkplTYMfP7YQjgEWfWIlAkXTbWpm0GIMGmOiWDMCkCZYVsdX0MNMeuqrTZVecsTI/FFNhzpA5fFjzIfcvup9RBaPwal5+eNgPqQzJRde4Hqc4UJx1P7ZB3Lat9/Qy1eCCdWMwuwKQ1BAuFVXNIRarIRbbTnSdxdk3QxQXn05u7iGkuiwaJXalGTkISW8pTcVrLbQKcOtJy0P3M3XqB1QuTjB01lNw5HtQKhkaiuKGSARbR57DD88wbr1fvrq6P+N2VzJkyM+zvrfTvFeuPZlYBfDWWxhGjKJ/Rgh93ArFxehe0cugK9ZHVyvSc50+HaGnLZrZJnmAhrV+IVLI6ZkVbtm6Vcowb9p0JZHyGMrI8fDd++ElyWowXZCbGMPMGitma4DIMOjt7Qusftg7D93WgA+vlTIW4fBK4vG0BoypWVnKze4eNEPrfmPITNedO6FNevKmmbJmbLahzVxHkg6OYUSdjOBkspV4XM6edD3cK7HMOpCoXk0kkn6ndD1qtbUviTXyflKpNutcUSfkYy/s2zCMBMlko3V6QV9qige5idtnHLx3++ijKKdai2Db5IOcMzMH72Avil/ellspp7LySoqKTmP69BU9tB0gGt2MrqezMm0jYRv0zIIy9t+Zei7d6+QD622LOSEA10QZLhFAe7tMGQ6UWIbc4harai6ixDrJ8C3c++kf5XktZoFiKJw6+lRSRoqmSBOb2zbz5ha5qPftad8GoMBXgN+VzWMuL5fx5r483bonN8FVf8Q8+WmIBEkuKkXTcmhvf4/q6puJ7pIhq2S0m87OxYTDa+j4QF5PfKe81mCwinHjniKRqKeh4W9WyxnGUBMMHPhDhg+/Q37R2opW8zH84haYsAZF8VJR8R1HMtdUIFWznjVrzrCuu7ebaRgRVMMFt94qFwkthELTmDpVeu/dI8DcsgnTTNAV3En3gASUlqL6C5zEotyjZZ8oSQju9JKz1S2F7i+/HGVYWnXNnP8v617kZ0WX95EZP8+EkjBBEeBOMo5forhDiEGDYaCc8YjjT0Acd4Kzv80eCYX2LnHF0YAXzv8cz1legJUsVFlMTyaKSFrXH41CZyfoBu4uL5rWY3XfalfT8olGN1jp82kYRjeplHzwY7EaxwPuiZ7RDY+nAo9nYL8JPX3Bdhp0vZNYbIvUqEE+0zaFNX1dUcuBsGR6swpXuK1/D14Ttz84eO923TrEa68jUCEmPfD2Be18UPSBUzzYow5mxIi7cbkKCQYn9QivQE8eeiy2A12PEbEckExWi11cpjUtl06yXRogn2o4U3FbztXUTb75zSEAaAnLc3BWVXWL6gjCE2dNkxTLrkNOLzU0Cv2FmJjMqpyFYRp8d8Z3Afjeod/jlNGn9GK4AJSWnk9e3rF9GvTuxWFZGs6CmRLW1NnENFMkDWs6Hg2zYcOlbNv2C4yovF7hk//6fEMoKTmXeHwn9fV/7nUOU1XIzT2UgoKvsGTJTDZfoLF00bPw3FkI4aW4+CwGfzgUZszA1QmB7ZC87zZHI6Yv6HqEaKqampU/hyeeyNrm88mBPFYCRlwOOu1ToOYc4PDDKSw9HVwpKl+4lfK/7mD0HYLgFugeECM5ewLcfru8vwFprQ5WLgekjglYHvqmTXC8FPnKzT0yoxYtKMvXOr+r94fzMIVBNNjN8qA1oyivhEFDsoyaovjJyZnR7z1nwjNQPtvegb1lEawrBCCu11qForHqniooKS2rfqhIJvEkQ9kaLA7sohzJPlRI0xTEP/zhMaZOPYkLLriAl19+md/+9reATKb53e8eAeDRRx9n165dViy+dJ9KqdmetlRAnMfEiSdy6KFfZ9mylX3e+y23/IHRo48hGAxmJQ7J2PqBq/NZXV3Nk08+ecDa+7xw0Br0d44YwKQrQZguWWQA0HI1Ui0pCk+RFW9NDAwjRSy2g50773OmjTbkg5vugmh0I6YZo9AqmFucEdGwHTSnLCIQj8iH3OdPe8XxhZLFYCZNJk2SBt/YaFXKsOQ1db0bvVl6E4PWne4MNKubVmNi4lE8VISkN98R78CrebMM+Na2rX0a9Hi8lmSyuU+DnlxdAtOWgMU8MZWk5dmYcjCyVwaTXuwivnrE0ou3SoulUp20tb3TI+NO9oG3FhSXn87OxXR2LiIa3crOc62p9gNXoqw8VPLkl0kmjxoFLSJIWbZlfMkDPfjtQH09hrV/+yQcbxSgsfE5liyRBTwShWDMrEof53HBzJkYAbl/c+kmmltfo/yGhXhfkOsLnfGl8kfdvh3lIympoHWCmHkY/PCHmNbYLwzrnN+VA2omDx0sL9i6ze3nJKm6axBDS39KRN9C8XwIPPWJ5QWYjidpGBEnHLEneIfIZ9s3OlP3xTKQc+agHnsSvpO+7fzn+tOzGEYEIhG8p14Bl1wC558Pl10G3/wmxot/xzQTiJZ21GP/B+bMQRx9DIGT52bonqTvz+sdgqrmYppxotHN/OlPT/HKKw/zxBNPcMopp/CTn/yk1zU/+ugT7Nq1a6/uz0YqI2vP4xnAP/9p66E/z733/oxrr/0l9KJLCk488QgWLpSz18yBQ84yDkz8PJVK/degf6546y2uXXIrq0rBbBsIccuLsSra2FXgY+Of5ZNPhhGJbGDz5muIRjf3aMjsMSWTfw+0sq29uemY3QhLdXXIkPTe8ahl0EMiXYvU4ruZKZNwWCakRN0WRU7NqILTKBNH9BYPhuVJRLo+xBAGuVPWUeaXBSPWN69nQM4AohujLDtqGX+f+neqt1dz2IC0l2hj9erTCYdX0PNBTrYlMXYUwOgNkGO9tErSCjEZMtRhLWYJw+0YdCNieWpe2V5n50esWHFCnwt6h1wI+b7D2Lr1x2ze/D25bqGlX1KvZyAtLa+wYubTUFiIoUC8IG3QtbKRvdrk5pvRO2TfGR6yDHoq1UosVo0wVRIFoLy3kEGv58m+Ly8DVaWh4Umnv3W9g87xKqkZ41AUHwMH/lA25POh7JLnGH0HFFRdDomEZPq0Q8HHBnzjGw4jpL39HUeorDLxNcbfDN4mCEYG0jIzibp8Ha4V1bKL47D8O2tZseZEUql2hNAc2YPm5hd7328fMFMmnkEeXAUu0gYt07BlGzmXq5iElVAk3D4pyZth6BLubhKJehQl2OvYTKQpqkEnBn711T+murqG0067grvvvruPCjyCF1/8F0uWLOWCCy6gqqqKaDTKkiVLsvTQ6ywd+Dlz5nDdddcxffp07r33XqcVt7uY119faOmhS83zjo4uRx0xEzNnTiQ/P5pxbDludyWmGevFxnr22WeZMGECkydPduRxY7EYl156KRMnTmTKlCm8+67MMXjkkUc45ZRTOOaYYzj22GP5yU9+wvvvv09VVRV33313v/3278bBmfr/+OMMdHeweiBM/+A4FilWCr5VqajzIxkDNFOGtSgqDX3vxZm+eehd3dJzP/+lM1h6nYypWlpJWdx0tyoNuj8oHC65zUM3UgbCUuwz7NiwZdD9/jGELc/vxbwPaI/Jxacgu1BUg2JfJwXe9BR7WP4wOj7ooGNBB4UUcmLJiVx/2/W9usU0dTyeQYwa9UDW9+3vtMs/Jq+Ad46BphJnUdQ0DQwjCR5rtVBXEJpl0O2Qi9dmLgiL8ZD92HiTxUATlJZitugIoUmDntG13uBQtNyjoHYN5OaSKmojHFRJFahAkk2bv8uYMY9mUy5HjGDM/8KKP/rQvVGIpEMBRkKGWAZETyaw+T3UWDvD5rXTNAkYLo2vzVEXQqW7ezlLl85i0qQ3rWQq6zcpLMRii2JoSH2Xa6/FvFpHjUljzR139Orr6dOX416zC1fXKyjxtFRA9UUQCK4HHVqPywU6aDdkVadUqtUJE+0tyyW6MUp8Rxx3uVQWzHJA5s+XCrqRjU6yl9tdiZmolRK57/4ToXilRkptLQwfTiq5EVXx4hs0Dt5Lp+OH7cpTAJh4PIOIxbaSSrXgchWRSNRyzz0/5e23P+aNNx5j0KBZvVLpFSXAaacdy//7f69zxx13Mn36dJLJJHPnzuWll17K0kP/y1/+AkAikWDx4sVZ7RhGgl276hgwIL32UFlZwq5dTY5jJdF7QPJ4JGkgmWx01sRs3HLLLbz55ptUVlbSbul73H///QghWLVqFevXr+eEE05g40YZAl26dCkrV66koKCA+fPnc8cdd/Dqq6/280t9ObBXHroQ4kQhxAYhxGYhRK85lhBikBDiXSHEMiHESiHESQf+UjPQ1kZrQOHY1CD8Uw+FYrlgkzNb/oD1D8vQSmJZEYridkIaPZXYcnOPxOsdknEfsjtee00a6mVNHyJuFvzorR85WdpW1ASAsoFyf1+hmk6EsEuipdJcY2ebZhe/0B2Wy7CQznkTpZhUUo/JtPzaSjQBl1RdwlNnPsWbF76JHpZecvO5zawYvMJJLsqEaaYIBqcQCk3L+r7gfwrw/f7PMHYdTJKxyOB0j+OhDxhwLe5D5eKTGlCRMcyUQwEVOXa/KVa4JTs2GYxXsvwuaIt/gmmmEELtlXwkNB1d70CJGzKt3e0Fl4aIyb6JRNYTi23POoZIBH8tBDtLpIceTi9gG+tXADC47HrK3P+D4YJkDph5uVAhF6EdamOmAUdB1zudqkmoKkpIzoZ2XABthTXg96OPGiL1wAvJEuUqL/8WLlcpweBkGnwLaTpSho9MTT4zdV+DdlXOzJJqB4ULodR/GgBFRWc5UsF7u1hns1zMpImq+ggEJuL3T+ixVzpEYi8i2vcKyAWgceOkEJdQ+oyRO0coPoRwW0ymISQSdSiKD7fbEgsTGh5P3xo0mhYkFJpOpqHdsGEDq1ev7qWHbuPcc8/t1U48Lu8hs6A3KLjd2WFGVU1z1XvCNJPZ2dHA7NmzueSSS/jTn/6Ebul4fPDBB1x44YUAjBkzhsGDBzsG/fjjj6egoKDvjvqSYo9PlZBv8P3AV4FxwNeFED1FN24EnjFNcwpwHvCHA32hWWhrI+5SqC8P8fqgm6WOiNtAC2kUfq3Q2U2vDyCEq7dhzUB2gofFIohb3eKSBuHuj+92PHNbj+eOO+DF5dLg5Yzx0dBgLdhZsWgjZThemGmHQCwPPRJZ7xj0pKKzcOcn1tl1yU+vrcQ04zx86sOcO0E+8EITuIpdvHXmW2yq2MTbW9/udS+mqdPZ+TEtLa+RSnXR0PAU0eg29E6d5G8ugsXToUgOfoN+UeTEdEOhGRSXnSnb0E2GDfstQ4f+Cu9gK/Xfb4VjhDTogcAEpk9PV9Bu8a2ifQokYrsA6aHn5R0tjxkiR8Dmtmfo7l6OiOuQny8Ni0ul6COYcVH6+rNQX0/dVyBalETLrYSMl9+ok4wXMXIMcZppnwQLX4KKiT9l0CBZbtCmktohJPseVDVIZeVcpy2lRHp14eEQT9RCMEhKjZIshM4xZBUBlnUwXeza9Se2tN5G87cnonhzMVxpo6J6cp3nKrgJxgz8A4rix+cb4vDQ9xbJVtn3zS81W3TDBIqS9u51PYaud2XxsdPIMHTNzZbUgUDXO+nuXpXF8LLh9Q5HUVyEwysz9FCy23QSx/YCpmkyfvz4XnroNnrqjcvzaVRUlFBX10UgMAlF8bFrVyODB4/ssZ9iOQ59m7GeM/IHHniAW2+9lZqaGqZNm0ZLRlJbX+jr2r7s2Bs3YSaw2TTNraZ0cZ8CekqJmYA9v8kF9m1FZF/R1saybSfwleFfob5zK2weDkmB3qUz6o/pkl5myrRSzW1ubbaHHo1uzBLAz8+XU7x43JKfsx5kv8vvOGl2Cczbb4dtlrcuVOEYI22AdQ4zw0PPt+gydtwGw0ksSiq6w3JR7RfHFBhGnIbuBo577Dje3fYulVdVMrtxNqeOPJWpW6cyWZ3cq1tMM0Uy2cCWLdcTj9ewbt3Xad3+AWu/vpZUrVuGW9aMg4qduItCzpS0s/ND4uvltSaaE+TlHU5u7mEkGq0qR6rdb8IKp2hZcramahtiw/HQR468DwwIXHAffOUfkNcOyOpAhMPQ2S1nM++8I7XB6YO2+O1vs+VKyGsop+rcnTB+vLPJv7yZovdh580T+OjyN0lY43jB3R8SDE6UV2MZ9PHj/87o0X+xjlQ44oguRo78ndOW+MrJzt+mmYItWzCb5CxP6TXGPEw8vpMtW2QMXpl2KOrsYzBdoFiJZG5/JSUlUkTftxOENYDV1NxJS8vrTl/uC/SwTirVRiSyJouHbnvnbncZbnel862q5qQXrw1Dpj23tlrnNaxEsd5ZlFJTXHrwUq1QXqsQmhWTNvocCDIRCoXosrLzRo8eTVNTUy899N1BCI2vfvUIHnvsEWKxWj7++CNycnIpKsouCGIYSYuH3nvx0+MZjNc7NOu7LVu2MGvWLG655RaKi4upqanhiCOO4AmLPbVx40Z27NjB6J7Fg3vc05cZe2PQK4FM4ulO67tM3ARcKITYCbwOzKUPCCG+JYRYLIRY3NTUe4Fjr9HWBvn5nLreJKGbGGE/mAKhCvRo+sd1KxWUlV2C3z+KWbO2UliYHQmKxWqyyqnZKfjxWAow+bl6DAA+zedkjXZ1yfejuRlGIeOWsZ0xx/v3TpBGRHEpTrzUFbKmioWFDv3LY9mmrvJqrFrTlkE3wRAYRoJTnjqFf237F92J9DUe5TqKOx+7k4JVvaeCQ4b8HE3LwzR1GhslTzxcXZ+OoS+ejlgxG3YNYOdNnY6HvnXrz+jaJcu/6d06nZ2f0t7+Pk3Pyd/ItARESkrOY9y4p0kmW9i8+XvpE9ua4KpgxIjfMWTILbLwgAKpwRvhmt9BqVyoK3nbgAULEAaYwqSxcDUrLdXSXgZ90iQML6irNsINN8CyZc6mkmebmfAL8KyWhjdi5Tl1ahudTFlbw8fnG4rLJS1+X6EO5QfpKKJ9DY587ry7svadMuUDxo59Ir1o2NKF0h5DCBdHli9HmBq4vUQi6+T2J5+RC5OoSEZR3LqmrGBwv8g7Ko+htw1l9IOjsQeBtKFNQyYKpQ20212evteMxWS3u9ypGNWTtqhpeYTDqzLaTxe1cLtLCAYnIuuA7v7dveSSS/jOd75DVVUVuq7z3HPP7Z0eun02ofGVr8xm0KAixo8/gmuuuY177rnZUdy09dBNM8nPf/47Rw99wIAB3HTTTdZ9Fju/uY3rr7+eiRMnMmHCBA477DAmT57MVVddhWEYTJw4kXPPPZdHHnkkqyqRjUmTJqGqKpMnT/6PWBT9OvCIaZp3CiEOBR4XQkwwewTrTNN8CHgIYPr06fstsjD/tfv59p3vsePWb/DU/97rhC+ER7D61NXOfm6tnHD4q6gqrF49NNPBs6+IzDEtEpEZj/FEAoTKo8nFoIBH8zgGvaFBOjqmCUHbM9DT4QKhWokeKQOPRxpyLWqdQ9cdw6+o0puLaSls0bu3G6FKgKaW4fePcuLkFaEKdv5+J12Luxj+v1LPItncO3xUWnoBLS2v09n5icN0MOusWcGgXbCjAtN6SZPNKSeF2zBidEeXAYdhJkyqq28mkWjAHZNerW3QA4EJ+P0jiEa30dLysnNeJaVguAxMFXJzDwVg0aIqeX+3/hGGbsPzm0cI+MdS8qakmHlrwJw8gLi/i1gFKFFQIul7iq9ewJbX/gdjFjRO6yJc/Wsmff9DePddmfloMSXcVqJXxGImbT9qB6GaO8jNfZ5QqIrOzoU0NPyVRKKRceOexu8f26vfMrVGTDMFzc2Ym0+E6GJERvELgNzc2eTmzmbz5uvkvT/2N9QgGKeVyjh1k2yjq2uR1bb87YuLz3KKbAPOs7EnCEUw+GcWg8oJj/dmuWQmGwUCvWvKAqBpTvp8z0EhHXo0+kjwSp9vzZp/OCGXTH1v25ACnHnmmZx55pnO56qqqr3WQ5fXoiGE4M47rwd+AMgFV/u6lmfUgvzVr65h3rx7cbn2nLz0/PO9i9x4vV4efvjhXt/31C53uVy88847ezzHvxt746HXAgMzPg8g49Gy8E3gGQDTND8CvMDnUqpj1Sq45a4KNr55BbHmKdRHhyGSLsBEqILAuIy4l6bzzjvd+HxdNDT8hq6uZT1ay6YtRqPSoOcXRMHTwQ5FeuAdsQ4UqyjLySf/gJqavwOgWMZRaOmQS2S+NJJ6m+5M+VNbrSlmfb0T9oluaQfgH5uDjod+4jDJw3ZrRaiqnwsnycWaQbmD6FrURfv8dqeOae3va0l1Z7944fBaS+BKd1KijU7Lk5wqPUaGymy7VHs6w840E5iqjDeaSVuvXMdMyPszP3rL6Z/W1jfpWfnFcBkENoHqyqO19U06Oz91+pIdg+G9OSiNg4hFt5H0Wxrx3aCoPkxLtnf2uS5Ka9Ix0p3LbqRxlpV6ngeth4BZb0XyVJVNTx/Bov8HbisMGhllFeMwvE7IQNe7UdUgdXX/j9bW1ygpOQe3O1suAXAWzbWYtVBcWIip2lrefafo232gJOSiaFJvZ82arzN16iLKyi4HwOsd6iQhjRnzZzQtPavKnBl+FvSVs5NMNhIOr8r+cvJkmDABXY9Jnro82tnsdpc4CV6ZfpjLVYaq+kkm24hE1veqIfB5wB4wFCUdYjGMvsI8wtr2xdXs/LJjbwz6ImCkEGKokK7MecDLPfbZARwLIIQYizTonyGm0j9eemwl7/51FrTKl//9T87ETLqRhccF/jF+564io5+ivPxsvN4wivIzOjs/7tFatkG3/y4qDEMo7fGcOVIuGRQVwemn30VHh5QcsI8UqiAQGGP9Lb81U6bDe48ELaujyaQUw1SgQXrOJ3SO5LZjZbbdsRXFaPkm+thPicVq+MnhP6Htx20UB4rRu3TUgIriUhCaILIuQvv89qy7WbHieNrb37GmxVI7xei2Xr6yBvjrBXD5nwBIdaScGLphJBwv3DboppnCiMkX2+ySg0N9/WNs2HCFE27QtEIUJYivLUjuWtjZ+iCbNs1l5867M4yGRHBBNZHYBrZ9U37WfZA02tPG42unwJw58NJLMGcOvh3p9Q6XdZtGRzN885tw7LGkwvXoPvBYXev3jGTon0AocnAHqZui690IoZBINNLW9q9eeiBgL/ZqVIz6PqWlF8jfVvETCEwkGOzb2xVCo7T0Qga/VUbuajDNOE1NT6Hr3U64JS/vaDye8oyjDNxu+TkrfX+v0RcPPXtw9XqHW4N6jwmwS8roxuM1JBK7UNW8PhPEQA5wdmarqvqsuHrSGoQ+f7GrNAe+Z2Z33wNJNrMHbrvtNqqqqrL++68eugVTznOuBt4E1iHZLGuEELcIIU6xdvsBcIUQYgXwN+AS83PSrXxzgeXtGvLHfuKvt6JrOvgsJoZLpDWHdOjocJNKpavpbNp0nVVL1L68zIdadkc4TFrFCWh691VaIi0ccmj2w6xaJxJamocubB66bqQXRe2XwOVC00LEDQPdChMNNNu4Ytp3revbiCE6SSS2Ew6vRBEKed48ml5sovmFZqlQaKS7VcvLjpiZZor8/BOYOPE1DCOOpuTi2yi9HNMfhspdkCtnHamObA8dn/V9siNt0OOWQV8necJC2Dx01bqdYvz+Ecxa82PapkBn9ydSwlZozqKgjcD6LtRIOiE1NsRNPLkL+8dafex8mptflrzQ995D2Sa98Un/bwzlb8jfRQ+3wl/+Ajk5GNs3I3QFLaoy9N3hDJp1L4NbvgJev9NmKtXhZANHImtZseI4IpEN9AUhPFmL5rreZumQ5PS5/5QpHzB8+N0oi5dTcMf7CCEZQatWnezIInR2fuQMrJ98MpJUqj1DUnY31Yr6gb0mkOmVK4rLOnc6dX93EEKgKD78/hFZ1NJMfRZF8TghoUSiSeYpOMa0nwIXBxD2IN/ThPSejfR9HTfccIPDqrH/+68eegZM03zdNM1RpmkON03zNuu7X5im+bL191rTNGebpjnZNM0q0zT/ufsW9x8nHlnt/O3L3QamRiq/HQZYgkIZz0Bq2RDaGiFlVRGKxaqprb2XWKwGIQSh0PR0OS7SHvqGTUFoS2svf+JrpWheEWu88kXt7pYrcBHrJVICSprilcFDd/jvNo3Doi1qAkhZFMaCaAZPPiV1aXZWZilDRtbKtiPrIiwsXohpBd3tkIgN09Tx+UYQDE6kouLbjNxxGgWPWZoipZZHWCYXEYvPKnaMVVHR6Zjj5dpDk/Gg5ZGlyD1ELhyYXmuh0CnzJa/dMKJ0dy+nw7+d6EDZ+YYRTScWZcDw6Oh+y6APHw6FJYCJy1WCt91P27AWoj88H154QZ6rQXpdsf+ZiqdRvuDdo2Hl74N0/uRUDJeJMmgEIpli8M2bcReMIv7SI5BfkGEQkg7VMo2+H3khXDQ2/o36+r+STLYTDq9GUbwkk+197q9pBVRX30S7ZxPqjMPJzZWl7nS9g9bWN+TvFVln1dmUmjRFRWdSWHiq9XnfGROK4iEYnIbf35M1nJ5p9lWqr8ed7lYjXNMKrDUFgcczAMPozhokvN5hTpGOzwtSA6aiV3ispx66onisZKu91Jb/D8BBl/p/xGSZzQlwyMRdfO/6i/EoKVJWyGDwjYOZ9A85TTZbQoiEiccj42+2FxKLyTiyaepZnF5nxDcUghkPfaOlfro58DBHH21y3nkyAabGJemInnIPDQ1/lTupljGxpHvleeR3L7R9yLz538elgGrRKPxZ++nSoDeWZhl0NZQ2SKnWdNzc9qDT0Ons/IT6+kcpK7sEvamWSLk8Nq90pozhFrbCu0cz6IeDnMIfkch6Bg2RmacdbZ9QWTmXsWP/iq/CSmrxpBwNEyFUXK5CJk58g3hc9kN16IV011kG3b4ntVJyO3dcbvHAk8Df/mYZWZOKisuZ/g8ZwjJjYacsXNECAzUMG8ueRB83jEBXMa3ToXV8N/XK2xgunAzgRKKBZcsOZc2aMxgz5mFGjLjL6s8kdlKK8wv3k9CjKB4SiV3E49vp7FwIQHPz830W3QDYufMudu26n0hEKkcOHPijHu1ZSVlO1R4FTct1DO6eqH99wQ57ZN6DYaQwzXhWvHn3EJhmjO7u5b3kpEFqt5hmnHB4JZmcCVsnRVUDqOrenmv/IITA46lAVXMIBCY5g0zP88oZo6x58F9IHHQ9cSSVeDwypnvaSTo5ufWI7YNRauSCk1AFBV+xFp90yHM18txzMssttl2WdAuHV6PrMWKxahKJdHKB7T1hpvAl4xwbz2Yi5A3dSm5uM4mEXIT5zW8so6+k6W7uIdZ3rkweuhwRrt38ex5YbFGeLA89JyGcl0W2YTo8dBtmUrY5+e3J5B6ZLi7Q06CbZoru7iVs2nQ1kcgGNk55m6YiSe0xlbhjAO3rUhQXxcXn0N7+HtsXPi4b2VVEOLyanJxZxHZapdm8ulVXMuUwEOxYqt8/nraRLVZ7QQwjjhAaw4ffySF/O42CaX+C058Hl8XuSWElFqmOpyiKy6xrBCxRJ1cnhAw5e/J+uJUZ01fgG3mk1XdJ8pdC4b/CIAQbn51NPL4TTcslGJyI3z/a6Q8hVMaPf5YxYx617r1vBT6b6bJ9+22sWpXmpfenW75jx2+t7XIm4vFUOEa1rOxSJk36R4/zKdTX/4WiolMZOPCHFBQc32e7u0Mq1UU0uqFPHrqm5WbQEdPhmd6w1njsZ60XRAYPvd75Tkpo+Eml2vdrMNofCCGIRNZiGFFUNYdksi1ru2GkSKVa6VmJ7D8ZB51Bp62NqwqvQc3ZzIWXTSDX2wEJN6R6xNMEuJRitm8bhqqaPPTQrzGesYsyKJhmnFSqDcNIsw1U1dZ8SZHSkmzP0bOidEMKy3jxxWJefFG+OJ51coEt1ZpyDLrXYsVpAc2RFbDTpi8deTY+q8fXD5EhjkLVfkgVedECMJSsh9RIyBcsZ3YOpRemp7v2oqWNUaMeICfnMHS9m8WL5Swl3i75zhF9NSCYM8fkyCNj8NZb0NKCpknjanRLg6smSmlq+jtNTS/Q+IoM9ZieFIrwMnTorxgz5lEMI8mGDZLJMXDgD5zzBwJjUNUQLlcR69ZdgIKH1KQ18PW/gUv2T/5i4P77HQ+9tvZ+lh/6lDyPipOV2TUKOnKkHKzuA/7xD/QRkmxl6ikGPQ1DlsjQg6fJtH6/HJqbX6Wl5R/WFWm43aVoWigju7HvRz6RkLM3l0v2r8cjqYL9TefTmafSoAeDkzn00F1WP0zMyHpVrP3sLOENDB8+r9+BZfeQT2NmMlwm0yMzlKJp2RxsG253UVbZNqcV4UXT8ujuXuKUy0uzR6TUciAwjnvuuZPx4yf3KZ97h6V588gjj+yz2mJPmKbJ3LlzmTTpa8yadQZLly7vtZAciXRz1lnXMX36OYwfP75P5ccvE3qLmR14HHwG/eqruWvdn0i1DaOgtAAFDXQFlN7eRiocZEOHzBosLa3hrrgMK0g9i7S2h41w2Cq8gEFbIMmWeB1TMxbQO2JSDN3vl4OA25b8FBlp61YoxUgaTgxQi0CUMjy7fHjs8pQeGe7IC8gXT9NyKSg4DqFoaFoxJSXnOee1Y+W7/riL8m+WU3KepdTYmb1IW1p6ATk5s7K+M3XpNSbM7c4gIRJJOOEEOOkkJ5SCle2piXK6u5exceO3nZmBOXMsiuIhsKiBHKuykR2KCIVmMOqpgdY95JNKtdDW9i4tLa/QOrCOtg+vgyv/SG7LIIK1AXI2ACtWEArNQNNkxaRuXx2+naCFhaM73jpDGs1BG2cR3AxLE1fQvF1m9Jn27KVE9oM7YS8Wutix4zfs3HknAKrqIS/vKOrrH6OzcxETJ76Wpd3TF0pKzmHmzA2Ul1/htNkX7N87e61ALsAKobJihV07VLXatReJD8Qrl2mI08lGdhGKQGBi32XikJ67qub1+j479AiZZIFMWdo///lZXn31id3K5+6PQc+UzwV444032Lx5kyWf+xOuvfbnfR53zTUXsmrVJyxbtoyFCxfyxhtv7NN59/f6vqw4+NQWhcgqJZRKhhCGiqFke6tCFUQxqLBiuDNnvsGWLTJdPhAYn04EyvCUbJqhxxOD0BZKu+C2d+BEqZ2FEcvmDru1NA/dZlZEFlop9LsSGFbhg1TdZpZzD4ddXcqrv5NFFSp2ybBQYfd46zrckmUhBIrwZr2Qtoce3xlHKILgtCCNTzU6Oh822ts/IB7PfpEM3VJtVBOYZor58wWl+V9nLEB9PYrikrFmKySiiSKieqcMH4TjgEBXIiiqn7YfHI2hQcHH6YFEUVyUfZpPw9gafF8dQVvbW468bFjfDO/cLPfbWUfnhBSpAg+az2dl8ZmAjlA0Zn0jCbNmwgAfCIFxxCzgY4ZOvJtY4jA6R+uoFhMyXqqy6B+VBFo/Ydz/A08irTMO0NEh9WxsHnpz8wtEo1sZPvy39Idp05awYcPleDwD8ftHOVV9elPnbJjWdmnQ4/FdbNx4JZMn/4v8/Dls334rQrgIBuUzN2zYbezY8Zss47ivyDz0un9cx/L65YDZi9PucOT71HcxJE3VTFphGdvDjzOhaAj/e/QPrDYUZH3YPIRwkUp18u1vX0F19U5OO+1ivvnNb5Ofn8/ixYv5/e9/77T+3HPPsXjxYi644AJ8Ph8fffQRa9eu5fvf/z7d3d0UFRXxyCOPUF5ezpw5c6iqquKDDz7g61//Oj/4QXq299JLL/GNb3yDtHxuJ/X1zQzPWBf1+wMceeR0DCOK11vM1KlTs4S/euKSSy4hJyeHxYsXU19fz+23385ZZ52FaZr86Ec/4o033kAIwY033si5557L/Pnz+fnPf05+fj7r16/noYce4pe//CV5eXmsWrWKc845h4kTJ3LvvfcSjUZ58cUXGT58OK+88gq33noriUSCwsJCnnjiCUpLP9+FZBsHn4feA90tozB1FXoYdC1PQ5v2ClVV8wEoK61m6lSrvJipZ0yZMz0Ru2amDsXrOWc1HJ5JGginOcxuN6gibdAd2qIlyGKmTGfqGsntII78QeN2cukui5/cZcWpjShdXYvRBiUwxq7MKvRsx8pVv7w+d7E0Mqm2tNdgmgbLlx9BU9PTWf1glg6zLjiO/XM3tb8ov5s+Pe2BWtrlLgqt6XsKw5oZGG21KMLDjvOg+uL0wmJ+/vF4PINQQnlM+aFGWdkl9hUD0F3Y7lyHb1sSUzVpOkoBr5dEosmqF6kjFFUKzQ8eDB98AKEQ5vFHI4QLceihuHZaGbMvw8Dc79CW+ohEMIlwy35wR+SglZNzKLoexjC6aW19C13vprX1TUAhFttOU9OLpFJ9J/SEQlOZPn0pAwbIKXFJyflMn77cUvPra/9Z5Od/xZGTMIwoLS0vO4ueLlcxOTmHOgOzDIdkZybvO6wqV1mDQvYAIdc69N5CZxYMI2mxf/qaeQirjYAVJpTiV7ZC4z33XE95eTH/+MczfO973+vjeDjrrLOYPn06TzzxBMuXL0fTNObOnctzzz3HkiVLuOyyy7IohLZ8bqYxB6itrWXQoMEEApNxuUot+dyGPs+ZTDbS3t7OK6+8wrHHHtvnPjbq6ur44IMPePXVV53ZxfPPP8/y5ctZsWIFb7/9Ntdff72j2b506VLuvfdeR4FxxYoVPPDAA6xbt47HH3+cjRs38umnn3L55Zdz3333AXD44Yfz8ccfs2zZMs477zxutypjfRE4+Dz0HjA6ZqErBmZOZ/YGzUQxTHJy5IKdUGD06EW0bppG0aGnOvzk7AdbvmwpXXrcoQQEknDKenh5DOAS2J5ZLAbrL7MMuksQCMjQjpNYpGewV0Q6HNTS7QYSCEMa51Sd5NUbRpxEYhcpvQEz3khr6z/IzZVZhmbM8gatWqlavvzZ9O70S2u/wJWV1+D1DmXLlu8xuu4iaoxiEsRBS7/EwrSMyvPPI+ZJZUL80rvVvHmybT0Ocbn42Tq5k1BXAlNBVrFPyrZCoemSeTBhAqxenVWkWFG8dE/0wrcehFdPJrBL3rfSEYUyL9HoBkwzbv0OKituilL03r+obGqD0lKLzy4NtqoGZGUqM0lq3adQAUYyjCiQg2Sw8BDGjPkG+fknsGuXFPrs6Hjf6pcUQijoegdr1pzOzJkb0bQ+imn0gNtdhNvdf7LzpElv9HAG5G+yfv3FeL1DSCYbaW5eSzLZgstVyKJFdvX6/TfosnRcAhDcc+I9zvddXUtQ1Rx0vQOvd5jD4pJSttmIx2tJJOp6bevK0EPXtBzc7mLi8e0kkw14PJX7PbPIlM8F0HWdcqdYet/yuZmQPHsnha/HVntNIcX553+da665hmHDhrE7nHbaaSiKwrhx42hokAOEPUNQVZXS0lKOOuooFi1aRE5ODjNnzmTo0LTI14wZM5zrHz58OCecIAX9Jk6c6BTH2LlzJ+eeey51dXUkEoms4z9vHPQeek55EMOTRB+1mfnzBbGYnHIl2xOIteMJhdrxNktDVl5eTcHIJQjhwusdgMczoE8eummoUDuTgBXReOkpKApD2HqAwuGxrFiR9pQVj+IU/3X0qzPpiCJteEMJK63ZKnAhlLQ0rWkamB0Bi4eekeRilYKTWuUQOkSGA1zFmbKuch+3u5yiolMZ8fF0Cm/+BxV5VnasK+WEDzINUXn5ZbIgxtBqAIIjLaZEMkWwcim4M9gpLovTrSiYZpL6+kfQ9RjoOp/e3UFDw2NOu6WlF5E0W+HrT8ETF5KYPjTdTkWFYwB9vqHk5h5G54A2ot4WqXxWWIhpJjKuV+AyQ9SeDs0eyes242GUymFgmrh/8CvKyi7C4ylzChx3d8v9etaW3J1BXb78WLZv/zVLlx7Ke++5qa29v1/OdixWzaZN1zga7pmOQTS6iWSy2fp7m3PewsKTGTRo/xNcFEUOojaLJw3TMbi9NOX7QX/35XKVIoQLw0g4Wa2ZUgBCaLsd6Po6z77K5wJUVlZSU2MnOwlqaxsZNix7EBJCRVWDXHvt7YwcOZLrrrtuj9eTKby1N7mPPa8v83hFUZzPiqI4cfa5c+dy9dVXs2rVKh588EFisS9OmuCgN+jlo9/BLXQUr6RSJZNy1DVTArqk4QuZo7KO6ez8lESiUU73Re+XXVF0cEWoyMj9KOsGMyYYOdLk5JPXcsYZEJwqF+PUkOrooQst00O3svdIvxAzvRaX1rC1QNJsCNM0IOyDtoJslkvcQLgEnkr58LiLesd17RBS1+ZXaWp8lsrHu2k8yU+kVWZG+nKGOYURRIaB8/mGU15+BdNnLQdkDB0Al0H3jGonFNOlbsE0Daln3trK8OF3k0jUybj1woVEy9JyAwADBmRPybfPlNchvjMX5qVZHpWVc5k06XVQ3Y7CIaWlDB78C6ZNkwJXXV3LSSgdGF5IWuQNU7Pi17ou/0MOaj0lkjUtr4cR7/+RD4fXEIttp7PzY0wzyaZNc/v1TLdt+zkNDY86A0h2BSLVma2kny/Jh++9+Lj3MM0kyWR7L0OkKAEnp2DPqfnyfrq7l2IYvRf6vN6BpFJtxGJbMzj0grR3LHazriDxWeVzAU455RQee+wxTNPkk0+WkpMTpKJiUNY+QghuvvleOjq6ueeee/bYZn844ogjePrpp9F1naamJhYsWMDMmTP3fGA/6OjooLJSCtI++uij+93O/uCgN+hBvw86c1DXSAqb221VUxEmWF6wryuUdUxT07N8/PFgKwkm3QVFRWfLQ4UB/mZydE1mNY4bx5R6yEtCbu42PJ4I27bhSAwIJS3O5Rkq21MDatrjzwng8r0CwDeKrBHfkC+Iy1Lmkvvq1nVn89CFKnBXuCk+U3rPRswABboWdzFfzCeyMYL9Ird3L2Trth8Tjq9ny4nVNLdJjRlDCzuJGV49zVcOty6nsfFpkpffAkBsvY5LFCJqivB/UIES063jU5iqFXL5zncwl9lqgi6IRhFGWn9cUQIEAmMIhXq/FErcvl+7epO1lqF50ga9ogK3uwifT66ANTY+RZahMsHdoZK7wQ2aRvj6szFNnWh0M4bRnS6uIVwoio8xYx5j1Kg/ZfRz35CSB3rG5/4zEFtbX7Pu1U7lTxs5IVSGD5/X43wGLS0v09q6/0nUuh4hFtvci74XCIzF7S5FVXOssEx/C6KQmcLf11iVjr8rWQO0EBqqGsQ09T3y0D+rfC7ASSedxLBhwxgxYgTf/e5PuPfe2xzxMFs+t6ZmB7ff/gDr129i6tSpVFVV8ec//3mPbffE6aefzqRJk5g8eTLHHHMMt99+O2VlfVdl2hvcdNNNnH322UybNo2ios9Fo7BfHPQx9KDXB4aCsOLUaTqi4Rh0f0L+OB9//FUOOeQNdL0bw4hZL2HaW7W9J1XVoWALrvoUfP/70NyMd/EvKShQWLx4GE8+Wcp559XT8rqMzxspwzEE3pEakELL0XC5cgE39aZGouJBvD99HtcAuVDqPzJM5F+gGXZVGJlubWtlZCUWJUwUd0Z2YNwAA1pfkzTKlldaqPxeKeMjP6Hlw99S/1VYbD3XyWYZUkoYO9E3wZxp2+Hvfwe+D0Dr5ifYErmDgqLJwFmk/t+TjDPGUbfAT2PjobhoY/xPpECW1m1d3q7n2TrX7jM36DrCkMZrwoSXHM+vsvIqtmypJplsRFVz0fUOAj+8H8QMxGTZ19u2/ZzOzo+lMQ146R4WY/057zCg/kkMI0JFxeW0tLxKXt4xdHcvJ5VqlXR9XaE4dQjhgbDoay8wYMuPHcqmXbDb4xlAbu7hKIqW4WnvyaCnCIWm09W1eK9Sym2D7nLlMXPmBj79dLTDEJGwNVbk5+7u5RQUnNBXU3sBO2bcicdT0cd208me7I+26HLlo+udlvRARpUli/HS3b0SkOyWdMq/QFX9+HyjWb36Rdxu2S+fl3wuSO/7/vvvdz6Hw+tJJptwuQoc+dwBAwbQ2bkIVc3B7x/VT0tp9KyB2m1VqxFCMG/ePObNm5e1fc6cOcyZM6ffz5nXn7nt1FNP5dRTe9YA6i3J+3ngoPfQA3lW4QKLdhcOS6U7A8AU5DxwDkXKkVnH2LVFTTMdFolGYceOFQAoShIqP8U9faas+P7LX/JxJXRa5ygoaGDTJjCsosWKK4PXbiU4GXEDVfUTMwzeTGyh1jeQ1bGEU4xZmFZ5t0GSwx0MTiIQGIOiBVCVPCd9HSDRmCBWE6PzUzm9V4PWVNgqe6Z4FRTFTXHbBPyZrBxTYBqWFK4ZwajeCGecIYsGWxDNMkml9UhLryVp0NXwPo1TpWchSFC41EXOBvDXgr8HvVgIl4x7GzLWWlR0CiUlZwCQk3MYyWQjo0Y9QFHByXhiuVIdsaaGggLJDonFthOLbSUYnIzHXUnbNOgO1lJX9xA7d95JNLqNSGQNiuIllWpFs9a+47kpjKCPlkMBIVPx6+rkKNbVtRyQTJVBg35Iff1f6ej4kKqqBbjdJfQH26BPm7aIysq5/WaJZh+TrVkjKwV5WL/+Imu7fMVKS8+39vh8XjnDSKDrXeh6t+xLT88aNNbZFW8/zB2Nvvjt1ifrX7PH5y8GhpHISgDsiXS46b846A26L5APCAw1M3RhhQi8MQqnHY160bcBCBBG17WMDLi0qNEzz8CLL1YD4PV2wsCPyFnwqeS8z5yJAk79Z5AMO1v5UBpWef6wjEQQ2x7DMBKk9BQezWDY+juZcvUTsFUuDnpqJL3KtIrQ2jx0oSoIRc3ysPSIjhkznUQfxSWv2ZOU1lUNqeh6jJbEB7KosQVF9Vul7K2BJwk0NkJnmhEkGiyVY2uwMl0+WRKupRBBEoUUnHkmJlBzNnSNzZ7Uie9eDYZBwRIFn28oO3feZ3l56ZCFEG50M0zc24HuAbxeR25YeooKkye/yZBxvyE6Wd5AKiVjxd3dUsPerj7jMeVAY7pNaoYvpvXC4fg9o1DVHNra/omiBFAUjfHjX2DAgGsBaG+fT2vrm+TlHdFLNCwTubmH4fePoatrObW19znx8d3Bbs8wUmzc+B1Gjvw9JSVnOeEmuwyaXcP0s7BcDoQhNYx4RqZppgFXrFlheiYjC0Z7EEKg61HC4dU9m/tCkNZp77k+YHPos6Wa/yufexAjNyhz7Q2nrqVVkaegAzF0G5ymILx+QDBg6AZMXc0w6JIyB/CHP0DQ8nyDhdsh0Ezydth8FfDJJ3h0gdqzt6xTClU4L3AmDz2V6iDoggovuFNWTHOVpDemaiwGR6d8uWKxamKxrWij2lBG1lBf/1fnNHaKv01bTN+nwfhv15J3dB7JZDOrhj5AWwYRQDFCYKrY63VKEjlA2Qbd70dskBQ3e/GTcEx2S0shCgmrcLVOMge2XAUdz98EixejxCC0Dnj8cSgsZPw9OZSUnM/mzdc4lEHbw9206Wrsly9WDvh8ji6HrnelFw7PPpvoyVMAKXUcjW6weOTg88kp9dhj32bIEBnvb2l9nY6c7RSVnkFx8enyNrQQpmlSXHwaK1Ycy8aNVyH10Gupr38cXY/SH8aOfYwhQ250sjwnTOhd4cZGUdEZ+P3jnUo5Qii0t7/rUAbd7hL8/nHOukU6+edAvHJ9a7AAeDyD+tiWRirViWGELS89c4CwwzUAKi5XEZkia2A6M9sv2kPvPUPIRrYUwn/lcw9qFNoGvdQq6GBYcT81BbqKJ2Cp3qGSX9rAik+OY9SoBygv/5YTctm6FT79FGzj7gm2ogB6CUStmatHB61Hb5m65aErgkBALsoKVybLxWLNCNBt6mLEMuymJeK/UYaIdL2TVKqTeGILiWhjWr2RdOq/TVuU54QYldT8qxjvQK8T8ql4GYoXusCEouAFoCQRSoaH3toqC6MCfPWriLWWPrhPGjpFDyNQpIcuEijCgGHDiFuJbp7CcTBgAO5W8Ncgq2Z3dEBlZUayllUS0DIGhhFx6KEiCXi9RKMyUSOVakcIldWrz2Dr1p852br2FLu19Q0UxevExRU8+DfL83R2LiQQmEh5+bed1HppqGw99DZrrUT22/r1F+1VpaBUyhYb67/q+7hxTzJ9+tL072H91tXVN9HZuZhodAuRyFpSKdnXK1d+Jatv9gf24LC7WUZ/Ri99ndI4er0Ds8Iqdl+BwOXKR9NC6HpXn6GOz5Dsup/o+4SfJev2/yoOeoPusihc2nhJhbK9CFd7CDaNQFki4+L2izRkzDICgfGMHv0gQsgX0V7bKC2V3RFpG0pQAzRokbk9eA1BbRSE4iMYnAqAu9JiNqiQSEjesZ1YRArs7lUFmMKixNgGXbcexqzFMwMai6G+LMMbysgUzTDo3kEKLlro3Oyme/52uFAaNC3ppvC9JAio774TjnsH4WkHQIkha3EOtCoKfvABhQuSVLwdhGJ5/T52IRIG/OBOfOoO6d3/9rfE3pJqjF7vYCgpIVYBDXZSXnU1i2+oceps2gNjpvGKxSQfW0kBJSVOcQ1VDZGXN4dIZB3R6CZisWw973i8Bo9noFUEGTp/chrJ30kPfdCgnzJ9+lJ8viHk5R3D4ME34vEMzNBDt2V/9yyfC7B69els2HCF83nHjt/0u29j4zOsW3dRn9sSiTonVGR7jy5XEbm5RzqZqPsDITRLw7+v5Bn5PMXj/ae+Z+63ex66hmEkcLlKSPedPM7trkTTvljmRnoQGtJrm6Rs9r0A/J+Ig96gh9tltXrFLVkhodA0+VlXIOZDCeUBaeNSWLyLxsbnME3ToWctWCDLy5mmNNAeDdw9emZ4u0JTHEZN2cL06UvkuabIxRihCJqanpHntT10w8QuLpSfVNEMa+oall6faRl0QVpTRvLQg9AZytaqFjI7VCvQ6Oz8lAULgqg5CgSlUaz73zWYi2QCUffABO1V8jC/f7wsoK3JwSFQbbW3aZPULmhowB3WGHVbN0fcJos7m0cfR8k3/8rMP0bQUnGET153XJVeq8czCISg/MMiXB04AlnJAuHUMbX7WlVzqKiQ1Ziamp6V2046Fb72NScc4/EMZPToPyGEZpWHMxzFQxsez0CKik4lN/dw8psq8TZa/ZqflqBVFI2hQ3/FuHFPMGmSFGiSeQY9i230/8jH47uIxWqcfdrb+y8KvGXL9b1kFmwIoTqDfvp8Sh8x4H2DaaZIJlv6bMceqPY8A5DPXSSSzQX3+8fh843G7S4lkah3EqMy+ecgWU2fhUu/f9gdQ+lzKYx20OKgN+ipJstrXTkJt7vSmZoLRQdTIPw51uc0T3jz5mt57z2FlJFgad1yLroIrr4aHn9cUq2mjn2+l0GfoZcRUCEcXiWzI0kviko9dIu2ONwq7JCnOnPTUhHkF+fcKPe1PHTF8uSFYRt0Bflw9tZD14IauUfkovpUduy4HcMIk6hrINktz6U3dGJn84eHQb0kkJDc6oYVEzGs7FW7/BsvvwyKPCD2k0vZdTJEXbJ/uvKmIY49l/aLP6JzaIh4sbyOWGwHiuJ3FifN//kKoqRc1gEFhDfgXHO6JqRGbu7hWf2ohO2Zh/zd0pxq1YmrFxScaH1nx4UH4naXMmXK+3jUUgo/gcOfv4L8/KPpCbe7xKnjaeuhjxhxF8OH35XRz31DCBemmdor1oSdwNajBasdlYqKbzl/g1wr6OxcSFvbu3tsuz8YRoxYbBvxeM8a7fK+hPDsxbX3HaZQVb+1/mD/Popl1NPPp6qGSCZbnepcXxRshci++O+GEXGytP+L/wMG3YxaTApXikSi1hH/NxUTw1AIWEV+Q8EpdHfKqZm9KCqAlTurOe44uOmm9KKoNuBVbJ/O1jL35hczowB2rv8KixbJuH3zC9KLWbf+Qjo7PwDAM9DiJee6cGshXK4BdBgaZScsxHzmbLhaKtPlHWe9eNZAIEMQwpIBFtkhl4ThUBTtOLUeTldv0VuieBpg0g8hb1lG57QUQksJpluGIPRMx8pKR+4+agAbfwDrzpaxdCNi0LZmLRvnbkfXfSRC8mUZNuw3zJy53pn+1rc9QSJVJ+lBAG4vHs9AZs3aRlHRada1mjQ0yFCN3y9ZLerf34AlSxyj39W1hBUrTgAMwuGVeL3DGDz4pwQCVY7gmdc7MH3dltKm5u671mdT0/Ps2vUgYMsJH2r3ovXvnnjoSXw+qSEfDE7rd9++Eneqqt6z/lIz1Dwt1pUVMrLXCPYPsu/7MmzpGefuoapBFKW/4hdpCWl53ekMZ0Vx4/UO4/e/f5Dx46u+ED30a665hhEjRlBVNZ1ly5b2MtyRSOQL00Ovrq7mySef/NzaP1D4P2DQLStlhVyam1+UnxUT01DwhmS8UVVDCGt6Zht0RYC3ezymCb/+Nfzud1KgaKevGytywijfTwH4wN+M5egSi1XLdixZ27b219PXk5A7LVi3gFgqQVgXrE52clXTLIQpIGi9jFbqvxg2BID8/GNRFB8udwlC+Jg69ROnzXhNnM6PJTPFFuxSMl7eTncHAihYguR5O31jGR2PdM2D1b37T+yS8YtwpUxSMpMmnVsto6MYDvtFvtADezdgt6NIHrPPNwRNSxuM1tbXGTz45xQWfg0lpaLoQDxOaemFlJVdaomSNVixX8HEia/h94/GMKKOx+/x9Dbo+Poug9bY+BQ7d94LwMiR91Faej4NDU/R3j6fadOWoar9ZVBiSQmnmD59Mfn5x+82xX3WrM1Mm7Ys6zshXLjdlaiqj23bbFaFrYd+vrXP5/nKyQo+u4OiuLJkc3sjzTUPBCbi843O2vbnPz/H668/+4XooW/atIlNmzbxwAN/4Nprb8lIGkzjmmu+wYoV732ueuipVOqgMegHfaaoGbNi1u6EzLO0sttEsAs96gWL551INuBW4uyqHU5F5VbneH+39OCnTYNUSk5lharTEoER94H/07mYO67EV9eMNrnHyR0ZlrQnE10jH7qFHy5keOMwmsI15EYL4ae/halL4Ij34bSX6PpUemwiL627bZpJFLeKUI2s+olGwkBJyfscOPCHVFZew6e8Aeh4h28h5tHYdhnkrIHEoBAgmRXCNugu6e1nGnsAjj8e8cIrcG36HkzdJNVghY1cuehqI7oeprb2j3i9gygpOSe7jRdegI4OCgtXoigetm//NcXFZ+H3j3KyFk0zSTS6BUOzOszrRdOCFhVRGqFUqo1Jk95y+OmmmcDlkhm+WQb9uOPg/ffhwgvpG0qWmBRAd/cy2treZuLEV/o5RiInZ7bDae7s/CiD3tobHk+5E9qxsX37rVRUfIvc3NmUlJzHrl0POLTG0tLz2bbtZ3x2+dx0zHjOI3Oytup6F6ePOp7vHzGdSDLCSU+c1KuFiyZ/g3NGTqcl2sbX/p59/PxL5jvtCyGlc9M8+yRXXPF1qqtrOeWUr/PNb17xueuhX3TRRaT10LvYtWsnI0akBxi/38+RR05D18N4ve496qE/++yz3HzzzaiqSm5uLgsWLCAWi3HllVeyePFiNE3jrrvu4uijj+aRRx7h+eefp7u7G13XicfjrFu3jqqqKi6++OJ+5YP/3Tj4DXrU0tKwMjANI0F7+/soQ6pJ6RpYammpVDuaP06qVZY+s9HaIo3XoYdCQ4NVbUgx6UxIWt6nj8OUzkX4DaU3bdGOoWfI46JZmuqGSkN3HZU+8NgZh0unQVMxnPYSsU1WjLxdxo27upZjmgnEmO2oNSG2bfsFQ4dKNgc6qD7Zbjy+k+bmFxFKKaBQOHwetWebhDtVdp6tU7qtFNugE7MGBbeVnZrp4LjdcNNNiKutGHeGQU+sl9eraXkECw5FCDe7dt1Pbu6RjkGXIRQF5pwGwAhk+GTJkukEAhOdVGzTTLJjx28ZN+5ZXGt3AR+D10t39ypHETGV6kBVg+Tnp7WsDSOBxzOI/PwQOTkZmjAnnCD/6wcyJCTv5b33PAwa9GMraSZGbe0fqKj4Nv2Vfxs69CYAli8/hrKySykru7Tf8/SFcHg1LpdkgKTre8qHxl5kPDAeev8LgZrWdyjKOdLRQ+97piIH4ESfNUnvueenvP32R/zzny9QUTG6Vyo9SD303//+99xxxx1Mnz6dZDLJ3LlzeemllyguLubpp5/mhhtu4C9/+QuQ1kPvidraWgbabCyEpYfeyIgRva/ZMLodPfRrr72233u/5ZZbePPNN6msrKS9vR2A+++/HyEEq1atYv369ZxwwgmO9vnSpUtZuXIlBQUFzJ8/nzvuuINXX3213/a/DDjoDbrms6bFZVbs3EzQ1fkJqDrxaPqhVBQvQoEFC87illtOIxz+K7W1v2NrXQeqahIKCRoaFHh3Dl73KkKixcm6TCabCeqqE3KxkV4UzYg1WrEaYQrmb1/AyW7IweJjl+9Cqa2Ejhz0LiuzdZPFA7eMUCy+AeLDqK39vWPQTd10kopqau6ktvZ3ePJfhrDA2DweRrxE/vvjaWMNZf4zaHP/lURiFwMGX0O10ooaiZMClDET4awT4M47QdOguRllyAhgE2gphCZQfSqtj3lASxKP1ONWilAUF7oezaosLylt2R3SV9EQGzk5syg515Ly9XoJhz92mC+63oWmFbBu3fmMG/c3q60kLlc+48c/ld1QZyc89hiceCJ9vt3IxWUZU05Y1yivZ9Om71JefkW/Bl2e16S9/V1yc48kFJrS7359IR7fTkPDowwa9BOHtigLHPudGqx2oe79gTw26ix8So86ja6uJbjdkiHkd/l7bQeZ4BSJrKcyf3yf2yUryNcH1z0zq3Tvr/mz6qFnn7u/xKK900OfPXs2l1xyCeeccw5nnCHlKT744APmzpVZvGPGjGHw4MGOQT/++OMpsGb4BwsO+hi6lmuNSYMlf9k0k4S7VkH1EPwd6cQQW3Nj2LCVxGIzuHWVHAD0WAifXxrTrj+OhFt+SdWCc5iSDxt+LI9NJpsI6CpL2iAsKsnJmQ2Ad7D1cmYYdFs+VzEVFtZ8iGmCW5cGve6I1TJ2vnA2qS5Zdd2O6zseXW0FNOWh692WUTLBBMWqLt3ZKWPr3qnypU7ExuB/40I4VApTuUKDKCqSWZMVlw7Cl9eNryOKt1FByS3GqeFVVQWnnELw6aXk55+Ay5dPaFaIyLoIZlRAygW7Sokk19He/r5lmNIGPZlscioyASxbdhSrV59u9XVvP0EIBewyXKFQL6MqhCtLy9s00wUusvDnP8PcuZAxze9xJivkYktBqFle8e485A0bvsPSpYf0ew97C13vdK7dDv94vcMIBCZQUrI3BqxvCKEQCk3fzVqGSTLZM67WqxXruvqukelyFVrhv+zt6SQeNaPI9J5xIPXQhwyZ2ms/ITxce+2de6WH/sADD3DrrbdSU1PDtGnTaGnZfV/1d21fZhz0Bt0u/oAqH8Di4nOIdK0BXXWKSACOd3nYYa+yZusNvP43aRCNhB9XqJ1UR4qOe2Q2Y1FnMcMytNCTyWaGRTzURGGr98dMnSoZLcHJcgZQWPw1Z99ui9KlGiprGi2ub9KqZD9JkzOJBUda1YZMsBOjrBqWhIMQ9WGaSdat+wZmygQFRwvdtDNhO+UUPtx1OJF7Lqa5XS4GJaYNJhyWyVR1dX8hqaTwNac45FwDz8sfgv0yWYtQqivI5MlvMnt2EzmH5BDfaVEPrSiRXvUW9fV/wTAiWR76+PHPM2HCi85nw4haPPJsY1hZaSfSKHDmmVBYCMXF2F6zyyW9NVUNZBmRQw+tY/jwPkp3WWXnSCZ7bwNGjXqA6dOXkky2Wv2a2yN80P8jr+vdDiXwsxh0IVTGjv0rM2asdhaIsxUY9w+mmSKRaEpnQ/eA1zu0xyJmn1cHpBO9ekJRvCSTTbtdP9jdDAc+Dz30RZYeem9J21tuuY/Ozq690kPfsmULs2bN4pZbbqG4uJiamhqOOOIInnhC1jLYuHEjO3bsYPTo3n2YeU9fZhz0Br17iZWaXDOQwsKTCQTGkkol6VVj1DaYQEj7Nc9+V8bwDEOleOpC4rVxqVE+Zh3bh31ATsbhqVQbY8onUuKBYq3RybIzU/LfCZP+js8nF/Paiiy2SKFJV6JL+t8DdtL56x8wZvzvoLIW1oyzZhZpg+4YECFpiwCNjU+QMmV7wUnSMJjd7QDoS6rl7rlBSGh05km2SkqE6eiQA07tfbUkOwMoJOxOgBdflH9bi0fJZAs1NXcRiWyg/pF62aYmGP5gGTx5Pnz1HySTzZhmKsugBwJjHLkDef2qQ7XMfOH9fksSQSiSmRKNZt2vnf2nqiFMUyccXsPGjVeRSNT3neI+RvYz48f33gZoWhBNy3UMltc7lEGDfsTgwb+wztt/vEBmSMayrm9fkM5YVFFVH4FA+hrj8V1EIuvo6Fi4z+3aMM0U8fh24vGaPre7XIWo6p5COruPl6QNeU/TIKxQj7FbPRw48Hro3/nONdx77y3OQGbroe/cuZN58/7EunUb90oP/frrr2fixIlMmDCBww47jMmTJ3PVVVdhGAYTJ07k3HPP5ZFHHsmqSmRj0qRJqKrK5MmTufvuu/d4/f8uHPQxdD1qeT2eBJ2dKwiH1/Jx3QQm9TDoxcVn09Lycq/jjbwt5AzYgHfY/zD2vVzWtf2E5Vu6GWA5i2Vll5GbeyTRykZOLIOyrltZtOg5ZsxYS9PfpVJhS+vrRKMyY3WXt54QRdSZMqTTkoDiYJhwwXJy8gzoCkI4SPF5xTT8udox6I6okrB03D88DA77ECMlxbKEW4CuY8bD4MVZ4VQGNMHOYgJrcxlVewipiUGIeeC3PyEVHQBJF7GKFCu+BxMeyEe1NKAJS/pkItHEli0/oLb2D+id/w+QA1X9itfgNEvv3Yhx5JFJdp+Vp5KTcxgTJjyfldxix8lBhQULIBIBw3CMfrpUXA6pVAeJRAO7dv2Rjo6FDB8+r7d2+HHHwZIlMKXv+HZj43NEo5soLj6LAQO+59R6lSGY3fsvkraYJBicmi6Usg8YM+b/sWbNWX16sLaGTDz+2fjZwG695z1BMlf8Di++J9KDRXZfCaHg8Qxk9eqX8Hqlc/FF6qF3d69wGEiZeujJZDtCuLPCgf3h+ed7i615vV4efvjhXt/31C53uVy8807/mcNfFhz0Hnqy2Zp+eqMkk03U1t5PvKkbSXhOQ1X7jocphzxA8Yjt4AZj5DLwR8jtKifikV0zfPg8CgtPZEeiyVkUjUTWy+mzNWasXn2y015ti3xhvQkvIXeIHA1oKmLL61+HZ8+EzaPBVGh/rx2hIHV4gUGDrueww5px+yrBFHDDbdAdoO3tdgAS76wETSPUUohIQH63FPXy51iVc1pd5ObOBlRYNgXem4P+qVw0NIJJ2qaDyC+wwh3AVBmPtD3RWGwLQhMoQXnf3UUvOPek62EURdutPrg0YsKJwdqIx3dRXHyurEP54ovw0kugKBQUnMjhh3dYhRoUcnOPJDf3CNra/gVAOLwyq3BxFqZO7XdlrrX1DXbt+gN+/0hGjLgLn28oTU1/p739PWbM2L38qy0TMH36EsrK+qNF9g9VDeL3j+lz4dMWD/t8eeh7hqQj+tlT8Y5/93VmwjRTmGYyWw7Dggyp7dmY/6fgy/Or7QOMlEFkc4SW11toeNRKwS6SMeWWuucYVfgG5HWgZ9AJw+FVAFRXj81qK99XQMgT4qKfXcTyqUH48+VcctNfSa0bwahRD2KaKVKpbkKrN2WxXEwz5agtZqL9ORnuKG8rx6t5eXqn4PX3RnP4y5fDH652Ss9FN0UxhenQKgHc7kJcgYx4b0oj0WCVdUvKxKKxL43nqK+AZsdRFelpdQ320Ty+XRpWi6ZIwHoBLK1zMXQkWLUO7QSdTCMtVJGujDR4OxMnvk5h4anEYjvYuPEqOjs/7XW/NgoLv4bPN5StW3+WlZpue70AVFTAKac432taDi5XEXl5RzNs2K2MGvV7Jw4P9L0ougfYxbYTiUYnNBCNbqaj4/0+xZ0ykZNzCMXFZ+52n92hvv4xQqGZ+P0je20rLPyq9de/Vw/dNHVSqeasTOS9PVcksvaAXce+wK6AtTdKmfBfPfSDDpuu3sSicYvY9dAuhE8+XClvDBGFmNFIbmkSY8g2Ehl3Z+uECI+9sGEpuLkCTP/9dM6/53x89SWwXi6IXPTBd0ml2vn007Fs3foTQqarBw9dJ56M0zMMEV0mvUrVUMnz5nHWACjI8IaEO/0yGLoGbW3w7LPsvHE88+ermKPXIPxWm0kXiSb54qmDJb85TivbL4BUnnzIPRWr4E+XQ2UtO0r+JT0rSwAMIXVhGFiMMBTEmWelDbpXepGZnpriV0i1phBuoGIXppli5Mj7GDPmL+za9cfdpq0PGvRDCgtPYceO35BINDnfh8OraW5+vpf+RzS6hS1bricS2Zjl0Wb/ve8GXf6uBuvXX8yyZUfYLQFQUzOv36MAysouZsiQm1i8eBrNzS/t85nj8dospk72Njlz+3d7vjbrpmelJRtC2M/F7hc+v0jsq0zuf/XQ9wAhxIlCiA1CiM1CiF65vkKIu4UQy63/Ngoh2g/4lVpo/WcrdQ/WYSZNWl5qITgpyCshhQ9WHY3pS8/EO8N5KCakrNHd7ZahhlrXTt6JnsyAAdfJHZcXMGPBDAJxywiukQtZalsBLS2vWw+2QUB4sjz0m+f/nJq2GsweBj1ivSfCFNR112GicEh92gsfcvNg5+8cdSPU1MA555BoWAsYRGIrEZoOoyQ/PdUqvVtXk1zk23z4crZdDskCy+tWw1BWj+vhGzDXzpBiWN2Wl9/tBQSMqkRoPjj3XBn2GDQow6BnMFLmSmPvGaGAarB69Skkk80OpTJzUbQv9NRDz96WvaYRj9dSU3MHut6BECqbNl3HkiUzso7dHw9dZoqaxGLVjkduG6fq6l/u8Whdj9LdvdRxAPYFHR3v0dHxXp9x8urqmwD6TNjZW8j+UNC0z8KNtmVw+y7FJ9UUA3sQMft3Fbj4L/aEPRp0Id+G+4GvAuOArwshxmXuY5rm90zTrDJNswq4D+i/1MtnRKo9RWhWCK1AvvgFJxawYFo7c07M1llIrZmAxxDELBEq2yhV+OCuJa+yoFVmDQ1eOz3rOCzOOKEuOjoWACaGEcOjunmtDpZ2lrKmy88dH91NbUEtupKm2hkm1Ptl7N6Ni+5ENwKF3IhsM+/YPAb/ZAgT35jIkF8NYWrBTWmWi81Eqx6C0anCtfdCcTOpNtme8pb0GNvGW4UoVCudf12UgpwjSD59BMaykQih4SuQg0ZwijQe6rIVBGs9UpBL02TqvCWq5HIV4vePobj4HIbcOISjjKMY8888557a2t5m+3Y5Xd2dDsrKlSezdq3MIu2Xh571WRrZnJzDyM8/Hl3vJJGoxzTTio17U9Oz93kEoGcZ9L2diFZX38Innwzt9x72FuniymkEg5Nxu8uysmH3FUIIQqGpeDz7X5HeNsaG0XfIRVVDu0l+UnC5ihwt+y8OturmgC/4vAcf9uZJnwlsNk1zqykDb08BvUtap/F14G8H4uL6Qsk5JUz9aCqhGZJJ4R/t5/Kzfg3AotVTqasbAkB3dz4Cgd8xQvKhGBKAl2fDMKSMaagxnaSRcmU85IaUCEgmm2lvX4BPcVPfCu+0T+a65QmumvEDdpTsIOFKEnw/fdiWQmmg52yBIXlDpCGzdFiEX77ohScWMuTGIXI6YZrw4x8TtGnBYVkujycuAMA9Qh6jkoLx4zHtldjhUgWysPJCSm79BxQ3YWwvJhbbjnHUayhzlhHvlCyVgpYSpp7fCvPmwSefwPXXy8LOSMM6c+Y6xo9/2vosyK0Yz5gxjwKyHmdz89+B3XvomV5bpjG09dB7sybkPoMH38iAAVdbSoc6bncFeXnHctRRScrKLuv3fP1hxIj7mDVrM4YRc2Zltp7KnpA5i/gsBt3m2GfC0bv/DDBNnUSi3pFv3j/I36lv+V+sNaP+ZicCUP6NHvp/tc/3hL0x6JVAJvF1p/VdLwghBgNDgT75PUKIbwkhFgshFjc1NfW1y15BCEFsi3yot/5kK4P/VyavrFh2HG++eRGxuI/2TumBR6JWok/GSrgigMi/0LR8grXpEEhjacZUubDZ+VPXO3FNm8kxOnj0zaSMFMWBYtSkimGaLHkJ2qyxYGNpKwk1gddo4aET7sPvCuI5ciPC10G70UMHwtIk57e/Jeefli64Tbf8cDZsGYZ/ti31m4IzzkiLj31NplIblUOIFwG5HURfG8jOP1QTj+5EFLST3GLp3IyTuiqsXStj9s88I2uBIo1EdfUttLenaWUyu1KGO2z9c3m5uwu5ZJTHy4i/2gJWvafwqnX+dJjGNFMMGnQ9eXlHUV39q/0yHIqSrl5vG+WysouprJyLpu3esGeHe/bdoLvdldaxvV+rcHgdyWQjXV1L9rldG6apE4/v7JeHvnfYEw89SqZsbiZUNUQq1fYZB5R9hxCqFao6KJf8vlAc6B46D3jO7CclzjTNh0zTnG6a5vRimz63j6h/vJ6Phnzk2I/4jjhGrpWVNmQjK1bM4atnVhPXpTF7daU0oumiCWkUF59NYbNcbIy6ojx7xANQZUmi+tM8Xb9/DAwaxFdHwdyhW3l6FuRoCWZvnI036eWar0K+Ww4ULcEwSTXJ2yNjdG9Zz/Sp7zN823AwXCihHunWQsiMzYUL8aQs7raS4YV0B0l1yZFCIQWLF2PaBQescnSL7prEtlNKoT0XTEHtDxX4xuPoz6eLP7SOb2b1r13wrW+BraPx2GPO9urqX7J27dedz8lkG5s2Sc/aNuizZzeTkzOjn19FvnR+/1iOPDLmFBkBaG2107z7DrmsXn0Ka9deaHmwsn8aGv5KdfUv6OrKlqfdGzQ2Psu2bTcwfPgd5OYe5XwvveM989ABQqGZ/caYd4fBg38G9L2gaGt5709svif2zFDpH0IIFMXX7/qErnf2e6zbXcIf/vA4EyZM/kL10CdPnsySJUv6pC3OmTOH0aNHO2yWxsbGz3TezxOPPPIIV1+9/yUI9wZ7Y9BrgUzxiAHWd33hPD7HcAvIpJf49jjFp6cHhFRQGvQjjniRSy75JYRL0O1iAO/pfJD/AV2fRGjszgwLeCgNXIXHUmu85exbaDzsE7j7+zBgB0ZrrlPEQFUD0NlJi2VzS7zgEnLhEwF/T9sNXEkXwhQ0+vz8etX9RHYliC/QMeNeh5HjYMIEyM+Hww+HYcOYs+BmgqGMogpJF/XXWxWXSMIbbxDYCsUfqJQffhzuXOvFfvRiaMoo27YrewKV9DQROXY4HH102qAPGGD1g105KP0C6nq3o6ttl4Prq6hCJhTFi2HEURRPloeqaXkEg1W9ypYFg1UcdZSO1zvUig1Pp6joDDZuvNopIJ15TXuLjo6F1Nc/zsCBPyAnR66PtLS8RlfXp0yZ8v5uj7W98smT3yIv78h9PrfLVUwoNKNPBklxsb2+8O/3MoXw9Mti2dPM5M9/fo433njpC9VDf/DBB/ne936DYfT9DD7xxBMOm6WkZN8H4v25vi8r9mZeuQgYKYQYijTk5wHn99xJCDEGyAc+OqBX2ANanrzkotOLKL24lCVTlkC+9Frr6wczefL73HrrKbTcKClq7o/dpNpTtLxbQ8d4KDRAVWQoIG/AZMJ/epXg5UHCnjDl9jPeWApdQSZMeIHq6l/JAtArVuAZmnG/mJZBNwlqsKwNRgWhIFyAP+mnrL2MxYlqVq66mbKuckBBC/Z4mfPy0rQc04QlS1Dc6SQlki70Lqt8nKw6zfRvA0X5cGMuh/12Kx/8wkXqH18FLUHR92I0z7MGgOJuzCa5KKqUtWHYHllJCbz2GsyalXUpXu/w9L1ZL/WoUQ84C2Br1pzF5MlvoWl9F+QtLDyZRKKBTZvmMnTobzI0TLQ+tUdkOMUW0lIpK7uYsrKLrepF9j77y0NPEA6vx+MpR9Nyicfr6OpatEeGSTBYRUXFlftN2ZOSCwouV16vbenKSQfGoF93HVgJk/sMXZeDtNrjNquq4O67J/Yb6//2ty+lurqWk08+k29+8/IvTA/9kEMOoaOji9rabYwcuSetmv5xySWXkJOTw+LFi6mvr+f222/nrLPOwjRNfvSjH/HGG28ghODGG2/k3HPPZf78+fz85z8nPz+f9evX89BDD/HLX/6SvLw8Vq1axTnnnMPEiRO59957iUajvPjiiwwfPpxXXnmFW2+9lUQiQWFhIU888QSlpaV7vsADgD0+XaacB18NvAmsA54xTXONEOIWIcQpGbueBzxl9ldO/ADBNujhtWFUn4oRMxg5+TD+fOf/snWrTPMuK6tmu+URxpHTNFOJMbLAZIuVm2DzrwNJSSmMuSOcX2PFWFUdM6lRUHAC4fAKotEN4HKRkxFISr73FoqpOLTFcApSgCHky2ALg7nEa3RXyNizGuzxBjU3Q2urpBBOmwa1teQenpsORyfcGNasQiCNYioAWy9JyiQfnw/XSClJK479iCE/GyNrmQJE0sZQDGjK5nSfdJIUybIwZcpCpk5N62vYBt00UxQVncqgQT+jq2vRbhf1Sku/TlHR16it/X1WSKC5+fleBYkBEolGNmz4DvH49iyvNTMlfU/ZjH1DYBhRFi0aS2OjvdAr+2THjv/d7ZH5+cdSVnYZixdPoaNjz3ojPSGZOnV9bovHd1jX8u/30HcHIdR+2UX33PNTysuL+de/Xuu3wMNZZ53F9OnTHa9Z0zTmzp3Lc889x5IlS7jsssuyOOG2HnqmMYdsPXQhpB56f8tul156KVVVVfzqV79iT+anrq6ODz74gFdffdWZXTz//PMsX76cFStW8Pbbb3P99ddTVyd/x6VLl3Lvvfc6krorVqzggQceYN26dTz++ONs3LiRTz/9lMsvv5z77rsPgMMPP5yPP/6YZcuWcd5553H77X2IzH1O2KuVH9M0Xwde7/HdL3p8vunAXVb/sA36hkslTzs0I0TZ1yrJW7QJn8/Wy/CjBxugM631kgjL2OWKFjhz9qskEg2E14VJ/CmBBw8xLcqJxbNZx6ug6igpja6upQihyYxDl4vcjFnXhe0DWOLKIxG3FvUA3URmf2KFYwAtmsBMSRpYfsWhZGHLFqkaWFYGAwfCsmUITWq2MHEVhLowIhZDJi8E7bDyN9A5sQNv93Jy/Pl4Jr1LdNmZTL3t+wTzQsyuH8GCwn9gRqwFTA0oakWY/Xu7dlk7G7ZB37TpaioqrnK0WXa3KGqaekYRhz0/VrreRV3dg9b+KtXVt1BTcyc+X2aW5b77BtlSuWrWd7t23c+oUf3J7sq4bSrVTjS6qV9a3+5QX/84oKPr0V7p6HV1Ugzus/HQNYRQcLtL2QtxwX7R3b0VTcvD691zMex+rmSv9zwweuiy5q7bXdTr+yeeeILKykq6uro488wzefzxx7nooov6bee0005DURTGjRtHQ4Nk+tgzBFVVKS0t5aijjmLRokXk5OQwc+ZMhg5NT81nzJjhXP/w4cM5wSq2MnHiRN59VzLndu7cybnnnktdXR2JRCLr+M8bX253oQ+4S90Unpr2LlEgNfIjzrrxCsaMkanpsZif0YEtAAxskaO83iWNQ8jQaP3VKAq1C4lVx/AslfHOPFVHTLEq42gphKGwbduN2IWDcbvJicBbDbCgEf665ClClZBwS4/StBiIjoduyq5VdTCT0qDnlFVl34wdbikqgmHDoKGB9rveBlRc3/8FjF+Nne6qtDeDqtJpaU2ZpgGJBIVNWxj4+pOEpllG16MgRlSDKVBzVfwj/ASCY52Cy3uDzJBDIlHHtm2yrmqf6ocWdu16iO3bb7WO37NBt/eRVYmOwzRT6HqnpbseQtPy9kl3O91uxszEuY69e8zr6x9l5crjexy7L7CncL0NXm7uoQjhIhTqrem9txBCIRic6FRF2l9IXZR9Z6pIfrrSZ4Hs/s91IPTQpZGsrOxNrrO/C4VCnH/++Xz6af/yFECWkuLeBBN6Xl/m8YqiOJ8VRXHi7HPnzuXqq69m1apVPPjgg04uzBeBg86geyo8THxxIt7h0kh2fdLFzm1SlW34n0xMQxAvXk6efxMA/oh8+LzmON6phYKFh1F7by0br1uJ3pWOobw14Ze4I27828HVnQJDkVWOhAbohAu68Y+Bci/ctBauPAyqQ1uIu6K8XgcJA8pSfsdDL4u5KFfzpHii5aHjyU5/d2iLd90lK/AEg0TiMtYm6vPh1bTOulB0zHszZTt1OPFEBvq/wfAp9znfNr3YhFnSiAgm0Tt09NItjBz5O0aNup+9haqGqKy8FlXNySqYsDsaYWZsPdMYlpd/q7+zAJKHXlJyrnNMKDSNgQN/xOGHt+1zxSCAYcNuY+bMjVnnyKRe7g6flbaYPrav1+qz89APJHR9f7S9bTro7j30A62H/vHHH5Obm5vl2YNcqGxubnbaffXVV5kwYcI+39URRxzB008/ja7rNDU1sWDBAmbOnLnnA/tBR0eHM9A8+uij+93O/uCgM+g29I60Mda3ScZL8fEXUBo8m7M2B8i1hHzy7sxjxtoZDLt1JI+u0CizknzaGz+0ikwApCjZ1UTe1gAzL4FQajN4YxZjQ77YjTPlAzo2By6SQoes7KjFlTCZtxGC7jyUgiK2/XwbWj4Mbmvg7wN+ACZos94EoCPxdvZNCCEzN486SmqFd3djWOXqEjc9AK9/1dlVUQ2M73zT+WyauoyDP/YY5KaNaXRjFN6ag/cwaYiTxSv2uW+FEJhmHEXx9qtS2RPZBj3t4cvMw95t2P2aSnVgGAnn8+jRf2bIkBv3+ZozYbNm7esoLDyJ0tJv4PXufuqbJVS2HwbdXljua1G1s/MjQCccXttr28ECGXIz9hiOOtB66FdccQV/+MMfnG22Hno8HucrX/kKkyZNoqqqisrKSq644op9vq/TTz+dSZMmMXnyZI455hhuv/12ysr2Pxv3pptu4uyzz2batGkUFX222dS+4qDUQ/9k5Cdp2VxAKZLGu/OkYRR4BlJ2+OV88mfJP5/30jy+1/Y9Rv1xFGGPgqJKL0mdXOMYdJUo4uWX4JhjwOvFd/Gp8ORWFMVLYeHJ7Nr1RxpyPgUTVAGXXQKfroNZ22YRiEGk8C62Bl+mS2wnNycXLaiR05ZgbGoA8b9Nor7OxzbAldPDsCmK5KErCtwojVghH9PEMRD3WdmqEkIxMNYudz7b3t6yZXPQtJBT0d6pk2FTGCrqWbXqFLzeYYwcec9e9a9pmuza9YDsG8ugjxy5ew/fLu4wadKbWQYtlWrtk24mU/v9bN16PfH4TicBSa7B74+Gi0RT09+pr3+MUaMeJBRK8+b3hoeeDgMN3Ovs0kyUll7A9u239HkeW0VyT/TPLwJCePdrcVbT8li9+mX8ftk3X6QeeiZsPfRAIMCSJXufqNWzqHW3VRtACMG8efOYNy9bvG3OnDnMmTOn38+Z15+57dRTT+XUU3sn0/fUWP88cFB66EZMGrOpH09ldvNslEL5kjQ2PsmmTVfD8ccTmnMMACc/dzLNLzSz9RdbaVETbJ+0CB77Bp4zZdKKUE1UwnD88XRGl7L4AZNYrB2iHoTwUFDwFQBiog61GzDB8MFLiwcTwI2pGnwy9vsYn8xHCBUjaWAkIUkAVq7EExxCZ95ZALhyeiyITc2Ip955JygKOaxPf9eQ9hJUl0HqmsvQOmDU0mMYMOAa2RdGODtl3aqPqgRNvF+pQRyymEhkI4lE/V73b+aU2vau92SIbA89U/4WYNiw3zJ1au+4pttdxJFHhlHVoBUbnkJ5+bf49NNx7Nixe1XE3aG7ezktLa9QUfEt/H6pB9/W9g7h8Oqsknl9wWbVTJjwIj7f8N3u2xe83qHk5R3TZ0iiuNiut/rvf+Xk4uq++3LpfMH/imV9WfHvf7r2A1q+RtHpReTMysFVaBd2kC+UrnewfftvyBucB0B+p/Qmml9pBiHpi+R0IpI+BlwzgMJJYVxEwOcjdfHZdA+OE12TgJSLysq5pFLpuLeSAtWQiyD6UW6Ebsh1TdXW2FIwIgaJ+hQJUQLvv09d4mXa1knD7M7twSrILHUVjUJVFSW8jarEABPi0lMdFXwQ93HTaB+XJJULofAAxzAYRiKLklh0XhCOfZui65sovG8RYmAtppm9z95ACBeDBv3UEeTauvVHu93f46nE7x/Hzp3Z5bnc7pLdZpiapqxeVFBwAqNGPUA8vn2vda/7hgKYdHYuIplsByCVarfqrO6+pqfPN5KBA3+ULti9jygvv4Sqqn/1uc3vt8vR/ftlaQ2je7cZof0hHu9bGvjLhv/qoR9kEJqg9R+tJNtl2KWs7FLGj3/B8aoMI0rZhOwYWKRdGubA2pFw2ktE/1d63qmwiUoEbroJMUx6dJYkND5tDLW1loFqLIawD1dCGriuoXGkY2zXBLVip1aPmjn5oCjsOhWMsPT8XKEeSTlbt6b/VlU46ig8tDEo9DIgnJBLIR/D4MEk8uW5to35iNZWGZc3zUQ2s8OXhBtvw1Uhq7O7XMVWjHpfDbrUVhFCISdnNsHgtN3u73IVUFDwVbq7V+5V+4aRYO3aC6yyYvbgZClJ9qv2t1dXDsDSpTPp6JCZoXYIaPv23+z2yEBgLKHQDJYunUU0Wv0ZrqE3YjG7vX+/wJTXOwyvd8R+H//Fi3PtG/6rh36QIVGXwIgadLwvp/c+3zCKi09zjJai+MgPpGOgJiZKXN6q+UEVAJ7kWHbeu5NwnU8adICnn5HHe+VL11W3Pm0Iz32G5Pf+gpKU7cTUZvluWjRF87BDpKiVIh92c+AgOPFEzLgbkrKNQFGPRbmVlvG78EJ47z2pUw6UTM/2ntTuBmhoIFIkDV5r8SanPJthJLO8b5uOpihehg69hVmzNu6Xh24YUacghBRH2vPiaDxe0296dm+YNDY+6bRfW/tH3n8/YF37/pcUy+ahZ9MWm5qe3u2xhpEiHq/pNznos6Ct7U3rmvYnWerAwuUq6DOb9b84+HFQGvScw2Q6upabHQd0lAiFi1R9Oguoy9uFZmhc/vblFHbJY11qMR0LO0hFVTTLoIuH/iT/9Uoj3bTtH5J7rVvd1FzGiKWHEFoHuhrB629EcVv0r8ICIO2hYwC//jVELRqiS+Dy5GXfSNTKijzkEJg9Gwpk4QLf9AzdZ2GiEoUlS0jkp2PlpmlgGHGCwSpycmTIKZlszTLoNvLyjskolrzv6OhYYGnD7x5NTc/sdZtpY6tacef0b/lZakRmDjw9E4v2hM7Oj9my5fs9ru/AIC9PrunsqQzelxmqmoOiBHabj/Bf/HtxUBr00gstLYqc7HhkaanUENe0HEovLuXDMz7k16f9mpWDpSd8wQcXUIz0khOdnZLlYloGE9CmHklu7pFOir7Z5ZcPbyLt3RZsK2SIVSRcCzbhMsJUVl4LSMNhe+iYwMknY6jD5DZfH1NtO7HhKEvdy+bQhsN4KmUNVPcl78gggsdDcnBuxqE6W7f+lObmv7N9+y1s2/ZLFi4sYsUKaTg8ngrq6//KqlWnMX78U1RWXrk3XesgGJxCYeHX9rzjfkM+eoMH30BBwXGO5xoMVmXpyuwrBg78AVVV7wFpg65phdbnPRVGPjA89L7btp/VLw8Xfd8h+DKEjP6L/nFQGvRUh/S+e3robnclxcXn4PePRvWq1F5Wy1tVbzH/vPkwRO7jj+UBEG2pRe/WMQ0ky+Xuuwn+6R2mTHmP/ENl8QjFpcoXO8OgGwMrCFTLvxPeHDA0Bg26HjBlyMUl8I3y4Sp3wSuvoB1jwlHzMXx9FBSwF0XHjJH/TpkiKYxPPglRBWZ8ivvyF+U2r5ekK71AG4/XsHPn3RQVnYEQHrZvv4VAYAKBwARGj36Y3NwjiETW09Lyyn71sWHEHC9/xoy1HHLIgV0Qk3FYhXh8J6lUN16vDDcNH34HBQXHfaa202wMaURzcw+hsPDkPc5SPisPfXdoaZHKGdHo1j3s+eWFFFqLODLH/8WXDwelQW95VSbNqIFsDz2ZbCIn5xBCISmbmuuRHm17RTvjV4/H5Y/jikimifcbiy0PXciQy+TJjvyce6Cln2K6qKy8htFDH3fOES1J8PHfkAWpq4cR9eewbt3FlhGRMXQtV0P1qESro+T/8yG0+DBEXpReONTSdtEs42GaEAxCaysi7IOOHFIN1j36fCQTrc6h3d0rURQfra1vUlBwPJWV1zBp0htMnvwW5eWXIITArof64YcV7Nx57z71cSSyjqamZwG5WGgb3N0hN/dw8vLm7PU5XK5i6uv/Qm3tvfj9o63zbtin6+yJpqYX2LbtBkaPfphAILNSomBPKoq2ERfC/RkXZnvDZpXYJfYORqhqgD/+8SnGjZvwheqhT5o0iaVLl/a53xelh15dXc2TTz655x3/zTgoDfqYv4xh8r8m4y7JXujr7PyELVu+7xQRmDN0DgDty9p5behrdLmjmKb1UidVtHxZ3UYlCn4/3d0r+OST0XS2LAdAb/FQUHAcxUNOApeVyKQboIJvh9WOptPe/i90vRNZpMEk1ZYi2Zzkk6GfsP1ndaSWVKAMS1dAcnDXXfCXv6Q/b9kCnfLF1+JJ2DiGxM9loQkj4MEQclBw6wXE49spLPwappnA5Spi5Mh78XiytS7SWud16HoP2YE9YNiw25k48bV9OkZVc3vx0HeHQw6ptv5ScLsryMmZzaZN36W9ffe65btDY/xe1gAALbVJREFUNLqJzs6PKCk52ylS0dn5KdHoJkaO7F+YC9IhmbFjH3fkfw8UCgpOAtIJWAcjTDPFn//8HG+++Y8vVA/9oYce4sor+w8Zft566KlU6qAx6AdlpqiWo5F/TO9MPnvhrrNzIV7vuRw37DieOesZHp/3OEOahgCQIg+A8M0nMmvzaD4Z8YlkuXhlgYZodCM5dXJRztUwhUhkE7roRrx6FhXPdyOqT4cp4K8JyqVUq8JQZ+cicnOlxx3dHHWKWAOQ1PCN6yP2OGmS/M+GPy16pFhyuabWgQkkrjgLeBslCglfKyQhN/compqe6ZeSmOmR7ivLRYaR9g0+3/B91AhJp+gLIRgy5JesXHkCny1xRfoobW3vkJcns2gNI0oksn6P/HaXq4QhQ24hEBi/2/32B3YVp8+y4NsTGUmLDs45B666CiIRqZLcE5dcIv9rboazzsretpvETQCuumou1dW1/M//nMxll33zC9VDb29vp66urpeey77g2Wef5eabb0ZVVXJzc1mwYAGxWIwrr7ySxYsXo2kad911F0cffTSPPPIIzz//PN3d3ei6TjweZ926dVRVVXHxxRf3Kx/878ZBadD7g12iylZRU4TC2ePPZuZXZrLt0W299q+5V6q5uWkBlwssI6qGLHZE1Ed19U/pbFqFuasE4gnExjVwOvibJSMFoWOJ5wKqw9HNFP4CCE7YC6nSLIMu9TLM3G7ipZCo9EEUglugc4L0Jjdvlt57f8ba5SpC0wpIpVr3q1jEvmLEiLv2aX+77J098Nje/Wcxenb/r159CtOmLSYUmoYdS9++/Tby84/p91i3uwhFcbN06SHMnt3Wq8rSZ0EsJp+/vsqoHSy4556f8vbbH/HOO/+iuLi0Vyo9SD303//+99xxxx1Mnz6dZDLJ3LlzeemllyguLubpp5/mhhtu4C/WzNTWQ++JTD10gAEDBlBbW9unQb/00ktRVZUzzzyTG2+8sV+e/C233MKbb75JZWUl7e3tANx///0IIVi1ahXr16/nhBNOcLTPly5dysqVKykoKGD+/PnccccdvPrqq322/WXB/ymDPnTor4jHd1JYmO2alBxSwjZ6G/S6ByXf2O9rg9JShKgGwPR3AF7ibW2AirGhAr79MxpCtZQOlMkprgbJVhCmiVA8GEYsyyM2k9keedlhe7HQl2HQ81lMO1MhEMFwQXLXasiHiBXKtima0D97o6Li2xQWnsJHH1Xss4e+P9jXSj+trW9Yf9kG9xYAPpsqYWYUMZu22N7eZ+1yB6apE4lsQNe797tqUX8IhaR6n9t94CrX7M6j9vt3v72oaM8e+YHAgdJD7w/7ooc+e/ZsLrnkEs455xzOOOMMQGqhz507F4AxY8YwePBgx6Aff/zxFFhU4oMFB2UMvT/4/aOYOnUhmpaT9b1vqI855hy8wexwgJmQRtdblLAq+MjuSHlkydRYe7OMi8ctD7KrEr3JT+nD5XjXhvFSg+qOOEULHCOQ2auuFASi5I7cCyqeO210Bw/5CDxh8Ecw3BCtlV5Myg8KHuecodB0cnJm9dkcSO+9uPhcfL79zwz8vGDfQ17eEQAMHfprQCaK7S8yNdTTRnnvHvNEoon6+oetYw9sNmRR0cnMmWP2W8LvYICmSeXAfRnsvkx66A888AC33norNTU1TJs2jZaWln733d21fZnxf8qg7wmekMU08aQF5zVXDFXTQdfRtFwKCv4HV55kOJgRVRr0ZEaJtA4PDY89SfXG3+KmHQ9QUfFda6vFjnHJ4tGuUhec/xQc89beGQghnGxRrr+e4Cn/D+bMx3BBZ3krivCjqSFULeSEUMaMeazfgsZNTc+zevWZjB79EPn5x+59R31BUJQAZWWXWWGRtNHbW/3yvlBefinjxj0FpA2Py1VgnW/3hRn6K732X0js7SD3ZdVD37JlC7NmzeKWW26huLiYmpoajjjiCJ544gkANm7cyI4dOxg9unfd0sx7+jLj/1TIZU8on7CDjroSKGyBXXJkdyvtsG0btLbiKx7GpEmv0uh5l12AZ6giDXpGwZFuXSYmFYoPaDYPx5UziKFDv0Vr6+tOJZmpH07F1E1cRS42d/8vHR0vAHsZX/bJ+PGGP/qJtl8AV52F7oWO0HZc7mKEEOh6hPy8OQQCkwiH1+DzDe8zpBKP19LR8d5+lVP7ohCJrCOV6jignqvNk7ZpiH7/KHJzD9/jOsKB5p7/X4O9NrWnSj+2Hrq9KPrcc89xzTXX0NHRQSqV4rrrrmP8+N0vPJ900km8/vrrjBgxAr/fz8MPP+xsq6qqYvny5Y4eejKZRNd1jjvuuN3qoV9//fVs2rQJ0zQ59thjmTx5MmPGjOHKK69k4sSJaJrGI488klWVyMakSZNQVZXJkydzySWXfGkXRcXnXNO5X0yfPt3sazHkc8WDD/LelcMwj3sX3jsGEhqloY8Y2/UzaG93CkW0NLzJqjIPJdeqDPyVn7ondrDrSsmqyVGW02lUUTztdpqW/IjAGKhaOQnJc3Y5dDc9qstycIrANM29n8KXlEBTE+umPEvDsiJ4+WsMe6Kbrd+BQGACoGCaKQoKvkJt7f2YZoIxYx6jrOwbvZqqrf0DmzbJ2cPkye+Snz/ns/XfAcYnn4wmGt3IqFEPUlHRX2WjfUNz8yts3fojBg36KUVFZzi/x4oVJ6IoHiZOfKnfY3U94ujJzJnz5cuIXLduHWPHjv23nT8eryWRqCMYnPalF+j6v4K+fnMhxBLTNKf3tf9/VMhF94QYPu1S+MGdeP5H6o4HNCtO53IRiWzkww8raGx5FgZV0/g7na4nyymbcyjM/R0AnUYVALFWObWLUsPKlSfhcuU7xqPu4Tre97/POqu00T49/FZp83jc4kEvmsHW78g/A4Ep5OQcysyZaygv/xamKT3v/hY8M2OdX0bvc/JkWcHpQC5AxuO1RCLryc8/wfk9wuH1hMOr9zho2IvLQ4b86oBdz/8lpGc+/zXmX1b8Rxn0ujdUNi/+K8S8BH/yPnnH5lHgsjLQXC5M0yCRqCMndxYFs0aDCVt/tom25vdhQA1DTzqZMkXSlrq2WUwakeoVe938vc0AqL79N1SmFQ0rH3oRY0t+x4hBdzB27KOMHi0rCbW3v+vs238oIbMU3IHjPx8opFP0D9xjaBublpaX0HU7O1cnkajdY3KVEBrDh99JQcHxB+x6/i8hmWz6d1/CXuE/WQ/9y+e2fY4QUUva9eNDcF0cZOLbVVBq0Rk1DWEtfmpagEnPHMqSmUvoWtTFtiOKgXk0D3yNMfyVek5Ot6kavQyqLdClePfDUCkKGAZGShrjuq67yH2hgAE3zHd22bjxKlpb/5FxSP889PQ+Xz6DvmHDZcCB9dDtwWHjxu9QWHiKNZDJ73bs+A0lJWf3e6QQgnB4DTt33s2hh9b0u99/Klyu4oPCqN9www3/MfrnPfEf5aHbmikFH5/F4MFWIWKPB6ZNkwwTqzvC4VXs3Hkv414eAiIdS+3edSS6kQOzPs5oU+/NA7d6VfHtR/dOlAJS/skW9dIfwfzwPdi2jSVLZlBdfTNtbW85iSogNdH7QnHxaYweLReTvowGvbNTUswOpEHP1kPP5qF3dy/b4/Hh8GoSic9HD+Rgh9c72NFJ+i++nPiPMug5I2TMubQMfD6r2IQQjhG1p+sdHQvZvPk6RF4Uz8xWcFsZqHqIpTwIn2QUHw7EennIdjv75aGP+P/tnXt4VNW5/z9rJjNJJjcSQi4kQrhEhCQQLiagIAi/ys1yU/uzUC1axIIY6WkrtVVr+xw5aqugFQ8Uj4jUg1E0HKwoYk25HIFCYBIIKNcAgYRLxIRczGVmnT/23pPJ/cIkM5Psz/PMk5m196z9rqzk3Wuv9a7vOxASEugxTVF8JKAMuxk4e5ayslx1+3qtAwwNvUtdLG0cf/+BREX9rE58tqegJYbWNt24Ak0qF5xvFK2/YVy//i/H2oSOjrfRrRx60FA/kuJncuzRhRQWqgqKpaWK8AVgNAYREXE/ZrMqn2swEfnfWXBPBsIsMIurBHEMC+cQqkyAuWwgUVEPNXq9HuN7tN3IGTPgBz+gx2gLN78TB2HfYjeB3WzEbq/AaAyuMwpNStriSIZcn2+//ZyTJ5+gb9/ftSuLfUfj49OT0NDJWCzxLquzV69ZDBighYhqeuhBjuvp6HRlupVDJzwcW4yiZlh04QNFrvb6dfhY0Qw3myMYMmQjwcGjAWWxUQgjVPmAuZJb9poZ8f93kxS2hATzrwD43mpxZHTXGLF3BLdduo3QSe1wolLCypX4m4uImhcNvlXYzWDzVRYQfXyCEcJISMg4Ro063GxsdU3Nd5SWHlTzdnoeUlZx/fq/HMmcXVevJvqlTLGZzZFYLAltkvbV0fFGupdDDwioFfL7+GPYuBFqahw66BqaTorBYKZyxUz48F6kqRRbvxrEPbPYn15N/hhlR2fcaz0azLn6xfmBBHtlOzRJtO3Ofn4IYabPV/0JPgI1ZlU4zBiMr28sFssQAgMTmw0h06Yc9u9PbHEziHswUFNzrU7Ezo1SVPQZ+fkruOWWd+pE9pjNkXUWiXXax2uvvcbgwYM9Rg89KyuLpKQkBg4cSFpamuPv/IMPPiAhIQGDwdCo+JcnkZeX1+wO17bQvRy6jw8hVuVt7CZgzRplRKwullZWXmTXriAKCv4KKCN0+xV1u/gvX0bs/kqZojkymu92LgXgwoAfcebM03Uuc+bpM3wV9RWX32vH4pr6D6I4dEH/mGcJzQbhayE8fBb+/gMYOvRTIiN/woULq1qozDkO3fNihwcN0n7PrlsUrakpoqrqIsHBqY56Kysvcv16luPJqzl8ffsQGflTl9nT1XjjjTfYvn27x+ihL1q0iLVr1zrO/ewzJforMTGRjz76iDvuaFwWw5XYbLaWT+okWhW2KISYAryK4iHelFK+0Mg5PwKeQ0k6mC2lnOtCO12Djw++12DCnSgZinaqiY+dRug2Wym9e/+cXr3uUx7ZA0sxhFViv/0rxKYqyPwU7kgFNVGG3VjWIGnuuRfOAe1cFJ04UXl6UCUAqu+bjG1qDsU2KwlRHzrmz4uK/ocLF1YRE/NYk1W1Njmyu+iIOHStrkuX3iUu7jn1Riaw2YpblS0oLu45fH17u9CejuHEiaWUllpdWmdgYDLx8SubPP7zn/+c06dPM3XqVB5++GG366EXFBRQUlLC6NHKjfrBBx9k8+bNTJ06tU07at9++222bNlCeXk5p06dYvbs2bz00ksAbNy4keXLlyOlZPr06bz44ovq7yqQRx99lC+++IJVq1YxZcoUFi1axNatW4mOjmb58uU8+eSTnDt3jpUrVzJjxgzy8vJ44IEHKCtTwqdff/11brvttlbb2Rpa/E8SyjBnFTAVGAL8WAgxpN458cBTwO1SygRgqUutdBXq1n7MZmXuXENLAafOxxgMAfj59UEIQaXpBPZvfeHYLYigHnD0KKjpxEBx6E3NY7crbHHjRsjJcTj0/dbh7D06lGPfPEh+/goATpxI4/z5P7eY9Nhk6tX263ciJ04osqUdEbaoSfE6l50792KL37906W+cPfvvLrOnK7F69Wp69+5NZmZmk1om9957L6NGjXJkEfLx8eHxxx9n06ZNZGVl8fDDD9eJEdf00J2dOTSth17/nNjY2GbPaS1Wq5X09HQOHz5Meno658+f5+LFiyxbtowvv/wSq9XK/v372bx5MwBlZWWkpqaSnZ3N2LFjKSsrY+LEieTm5hIUFMTTTz/N9u3bycjI4NlnnwUgIiKC7du3c/DgQdLT00lLS2uXrc3RmhF6CnBSSnkaQAjxHjATOOp0ziPAKinlNQAppWcG8t58M/zwh8oI+PRpZZSenQ2qVrP2j//tt59hs12nT59fYwxR58FfXIZhgZLoV5hrw9qksbzBCF2jXSP0gABHGKViU23dp079ip49Z3D9+gH1WPPdFxIyhl69fkRpaXbb7egEKioU3WnXbiyqnVqqnWZS+sE5dr8pSksPNdmfnkRzI2lPoqP10F3FpEmTCFEHfEOGDOHs2bMUFRUxYcIEevVSBkbz5s1j586dzJo1y5FQQ8NsNjNlyhQAkpKS8PX1xWQykZSURF5eHqAoQi5ZsgSr1YrRaHTorruS1jj0GMB521w+UF+A+2YAIcT/okzLPCel/KzeOQghFgILAfpoMrGdzc03176fNQuGD4ennlILtOmMjyku3kWfPr/G1F9x3pbAW+hhuAh8QPhxPy4BA3idU6LatSP0+nU4JSuOiVmCn18/pw0zLXdfz57THfK0nobFMpiSkq8ICEhq+eRW0thTSVtuGDU111xmi06tHromn1ufG9FDj4mJIT8/v9lzWouzwqLRaGwwp18fPz8/jE5TtSaTqXb/icHgqM9gMDjqWrFiBZGRkWRnZ2O32/Hzc20icnDd5KUPEA9MAH4MrBVC9Kh/kpTyr1LKUVLKUdpdr9Nxvq7NBr/4BVQqc6sGgz/R0Y/g7z/QsVkoaGopJBzBFOWjJsGA8BxASHq8sYCbb15Dz55317mEMCsd69//xndnGgy+9Ow5kzvuqCY+/i9qWjRVd72FKZeSkn2cPfu8x4brmc1RWCwJjg1GriA09E5uuunXdXbGajdFX9/Ypr6m40I6Sw89Ojqa4OBg9u7di5SSd955h5kzZ7qsHSkpKezYsYOrV69is9nYuHEj48ePb3d9xcXFREdHYzAY2LBhQ4csprbGoV8AbnL6HKuWOZMPbJFSVkspzwDHURy85+Hs0MvKIC0NliwBwMcnkEGD/kpIyO1Oo24jVJkpqzpIxX1jYehQglILSfqqD1V9b6V374UEB9fdDj0mfwy3X7sd35gbf3Q3GPyw27+vk99SCCMWSwIjRuxt5ptgt39PRcVxqqubz8ziLmy265SX5zpyiboKKWvqjMqNRgtmcwyhoZNb/G5KyjekprY8NaPTNJoeenJyMjabjU2bNrFs2TKGDRtGcnIyX331VYt1TJs2jf79+zNw4EAeeeQR3njjDcex5ORkx/s33niDBQsWMHDgQAYMGMDUqVMByMjIIDY2lj179jB9+nQmT2657+sTHR3NCy+8wJ133smwYcMYOXLkDd0wFi9ezPr16xk2bBhff/11x2REklI2+0IZfZ8G+gFmIBtIqHfOFGC9+j4cZYqmZ3P1jhw5UrqFigopjUYpQco1a6S87TYpJ02qc0pu7jy5Z88AKaWURQfOyEwyZWbAx7Kk5JCUa9bIrE8HyP+952W5O3K3LC7eLysrr9T5fvV31bL8VLm0Vdtu2NyCgg0yK2u0zMv7D0fZ118vkEePPtjid69d2yUzM5E7dvjdsB0dwcGDY2VmJvLatV0uq/Pbb/8hd+4MloWF79a71nh5+vQzLruOOzh69Ki7TdDpZBrrc+CAbMKvtjhCl4oI8hJgG3AMeF9KmSuE+KMQYoZ62jagSAhxFMgEfi2l9MxhYU2NsjD6/vuwcCFUVztyedbUlPDPfwouX37XMeXiG6CO6O/+O6L4Ohw/DiX9qPpwBNWXqjl48FauXs2ocwnrBCv7BuyjqvDGNUGion6CEKY66oqDBq0lPHwGFy+uafa7tXPtHZ8guj306aNEO7hyUdRmK8VmK8FiGeRU9j3FxbtaTEGno+PttCoOXUq5Fdhar+xZp/cS+Df15dkEBkKGkwOurgaTNhet3N/i4v5AbOwTymGzuugSXYCwAS+/DCsn1qmyvjhXqbUUuDE9dI2qqkuUlmbTo8eddcovXfpvysu/oXfvR5v8ruYom5LXdT9KBFFHyOcWFr7jWAxWopfsjuvpdE+2bdvGsmXL6pT169ePjIyMJr7hfXQrPfQ63H03WCxQVeUYoWtbxaW0O3Jclhv2An0hZyiGUGW0bjz1dZ2qnEMLnXFFlMuJE49js5XUybl56tSTXL36EYGByc1+18dH0ZLx9XVTRFELnDmjxSO7MsGFUteFC68RH/9qnfrPn/8zffv+1mXX0vEuJk+e3K65dG+i+zr0sjIoKYHXXlNG7SgjRR+fHpw7txyzOYqYmJ/XxpJ/fQvCrCxiGOvJqzY1Am5XHHr9OtQIDWf52/JyLX67+e6zWOIxGoPo0aPjtz+3h6qqQqDj4tAdJaqT10MSdbo6nr03vCOxWBTZ3EmTILU2rN7HJwwpq7lyJR1Qnc3rjzF893D8/G6CV18l8q5nAOj5E8WhNrURRctcdCNo898mk7POtxa22PL9uE+fpwgLm3rDdnQEwcG3A+Dv399ldTYeh959/8x1uhfd9y89IEAZpX/xBTjFxWpz0pojFcIICUfxiVBPSEsj7P89hjHISPDwXgwe/G6LUx83gtHoj49PGHFxjiWLVm8sKi//hgsX/oLd3rKGiTvw9Y3FaAypM510owQHjyIiYh5+fg1vEhbLLS67jo6OJ9J9Hbo2Qp87F5zEhfr0eZLAwBFO0yiK88zJmUxNjbJZosZwhbg3zQQnRxAZORdf37q708aVjWNcxTiXmCmEL3b79/VKjZjNMSQl/b3Z70pZQ1VVgcfmgayqKsRmK6amptTFNdsaTOMYDAGEhU138XV0dDyL7uvQx45VsgPViXJR8nNWVV10jNDDwn5AVNR8KivzUYQk4eLF1Zx6xsq5P5/i2rVMh6PXqCqs4vu8+k64fQQFjcBuL6ekZL+jzGIZREjI2BZHttXVypxxQcF/ucQWV6PdaKqqbkw725ni4q+4cmUTcXF/rFMeFDQSPz/PXBz2JnQ99IYsX768Q+tvC93XoS9YAH/5S50oF4CTJ5dSVVXo2Fbv4xOCxaJIcWpTHEajPxwfxLVPS8nOnkhFxck6Ve8bsI/9g/fjCrQIFecFvX79/kBIyG0UFq5v9rvaU4afX1+X2OJqoqLmA65dFLXbq5CyBrM5qk758OE7iI11vbpdd0PXQ69FSondbvcoh959o1w06o3QlVA/A4MHKzlHv//+LOfPKzkqNYfuLJilfO64OG/tZmE0BtYpLyxch69vH6Kimk7GEBR0K4MGraNXr3uaPMeddIQeuiaQdOnSekJDJ7isXk/k0KEJDcoiIn5ETMxibLZycnKmNTgeFTWf6Oj5VFVdJTf33jrHhg//Z7PX66p66Lm5uTz00ENUVVVht9v58MMPiY+P55VXXuGtt94CYMGCBSxdupS8vDwmT55MamoqWVlZpKSkUFFRQXJyMgkJCbz77rutvm5H0H1H6K++qozM6zl0kykMsDvycJaVHaO6+hLg7ND9IbKQoPsvq+UdJ7d68eLqBmVnzjxLaam1xUVRIQTR0fMdSZI9jfz8l9V3rsympG0setuFdepA19VDX716NU888QRWq5UDBw4QGxtLVlYW69atY9++fezdu5e1a9dy6NAhAE6cOMHixYvJzc1l3bp1+Pv7Y7Va3e7MoTuP0I1GxZlv3Ai33uoo9vEJA+DChf+kb9/f1JkO0MLfDAZ/eO/HhPZ5iuvnGo7Qk/6ehLS5JodndPTPuH59H/7+tVpnVVUFqj3e3X311x5cg+el2usomhtRG42WZo+bzeEtjshdgTfooY8ZM4bnn3+e/Px85syZQ3x8PLt372b27NkOAa05c+awa9cuZsyYQd++fR1PBZ5G9x2ha0pnY8bAgAGOYmWEDt9+qyazUJ14cvIOxzkhIWMZPPhvjkXJ+nHoPaf3JHyGaxIS9+79CBMmSMxm5/jq1sehezLh4YoUkMkU6rI6td+TrtviGUhVD91qtWK1Wjl8+DCff/6547gn6KHPnTuXLVu24O/vz7Rp0/jyyy+bPb9DVBJdRPd16Bb1H/6tt+DECUdxQICSfbtWO1sZodfO94K/fz8iI+cREXE/iYlbHFvsO4u2JLjwZHx9tUdq1y2KWiyD6NHjToKCRrisTp224W166KdPn6Z///6kpaUxc+ZMcnJyGDduHJs3b6a8vJyysjIyMjIYN67xUGSTyUR1dXWbr9sRdF+Hrt1l//hH2LbNUazsWjQ6NqZozjMnp1YDoqammO++24HRGER4+A87XfxKCCNGYzCDBr3Zqdd1NRUVpwAc6xWuQrn5ulJOQKcteJse+vvvv09iYiLJyckcOXKEBx98kBEjRjB//nxSUlJITU1lwYIFDB8+vNHvL1y4kKFDhzJv3rxW/oY6kKZ0dTv65TY9dI3cXClnz1Z00VevdhTbbNUyMxN5/PjjUkopa2oqZHb2dLljh8Vxznff7ZaZmcjz51fKK1c+lna7vVNNz89/Qx4+fE+nXrMjuHr1E7lnT5y02b53WZ0lJQdlZiYN9NC7AroeevfD5XroXZYhQ2DpUuV9UG0UiCL/Xrv132j0U7eo156jpTcrKHiTI0dm0NnExCzCzy+Oy5c/6PRru5KePacxevQZFydlViRynftLR6e74N2TsDfKs89CaKiyY1TFaPRj7NjrGI3KHHtlZSEFBXUTSWgOvaamGIPB1ym7fOdRUPAmUtYQEXFfp1/bs9Hi0DcQHv5DN9ui40noeuhdmcJC2LEDHnvMIZ+r4eNT+1mTeHXG2aG7IxvQ2bMvYLMVe/2iaMegPHReueLdTy86rkfXQ+/KREXB2bNw003NntbYtnQtEYbNVtKoXGtHY7OVAGAwmFo4s/vhjqclHR1PofvOoQP06QMtOADNoQ8Z8p6jzMcnlMTEzfToMdEtI/SuErbYEfj4KLrxvr6eqV+jo9OR6B6hRZR7npS1+SgNBjPh4TOxWAZTXe2OXNjKTagjJQe8FT+/WCyWWwgISHK3KTo6nU73HqG3Am00fOzY3DrlRUWfImU1ISFj3GCTch/u2/epTr+2NyBlQz10HZ3ugO7QW8Dfvz9BQakNRny5ufdx7NgDFBV91uk2BQQk0KvXfQ7tZ51aysu/oaLiBKGhXXvxy114ix76c889R0xMDMnJySQnJ7N169YbsqcjycvLIzEx0SV16Q69BZTE0cEYjXX1G4xGf0pLD5GX9/tOtyksbCoGgy/fffePTr+256NMR3X27t3ugrfooQP84he/cGjITJvWUErYVdhstpZP6iT0OfQWqKkp4dq17Q0WP7XQRXc4Dru9gkuX/kZQ0K2Ehekj0booDv3y5feIjJzbwrney4mlJyi1ujZ1X2ByIPEr45s87k166G3h7bffZsuWLZSXl3Pq1Clmz57NSy+9BMDGjRtZvnw5UkqmT5/Oiy++qPyuAgN59NFH+eKLL1i1ahVTpkxh0aJFbN26lejoaJYvX86TTz7JuXPnWLlyJTNmzCAvL48HHniAsrIyAF5//XVuu+22NtnaEvoIvQVsNuWXL2VVnXI/v36AexYm8/NfBWgk16iOpo557dp2N1vS9fA2PfTXX3+doUOH8vDDD3Pt2jWaw2q1kp6ezuHDh0lPT+f8+fNcvHiRZcuW8eWXX2K1Wtm/fz+bN28GoKysjNTUVLKzsxk7dixlZWVMnDiR3NxcgoKCePrpp9m+fTsZGRk8+6yS4D0iIoLt27dz8OBB0tPTSUtzfQYtfYTeAtriWn051tDQSRQX78Rmc3WC45ax2TQxKz3muiHaGKVr/26aG0l7Eu7SQ1+0aBHPPPMMQgieeeYZfvnLXzqyDzXGpEmTCAlR5LCHDBnC2bNnKSoqYsKECfTqpew1mTdvHjt37mTWrFkYjUbuuac2E5jZbGbKlCkAJCUl4evri8lkIikpiby8PEBRmlyyZAlWqxWj0cjx48dd3m7dobeA5tD79/+POuXR0T/j7Nl/b5C7snNQQii10ahOLZpGvSaDrONepKqHrsnn1qej9NAjIyMd5Y888gh33313s3b6+tY+aRuNxgZz+vXx8/PDaKyNpDKZTI5NbQaDwVGfwWBw1LVixQoiIyPJzs7Gbrfj5+fXsOIbRPcILdJQDx3A1zeGUaNyGDDgz26wScuc5Po/CG/HZArDaAwhOLjzw0l1FDxBD72goMBxXkZGRruiSFJSUtixYwdXr17FZrOxceNGxo8f3+Z6NIqLi4mOjsZgMLBhw4YOWUzVHXoLaCP0U6f+rcGxgIBbsFgGdrZJ+PsrGZbCwz0z+bM7kVKq+up6SKe78AQ99CeffJKkpCSGDh1KZmYmK1asaHM7oqOjeeGFF7jzzjsZNmwYI0eObFcCDY3Fixezfv16hg0bxtdff90hmY+Eu2KZR40aJQ8cOOCWa7cFKSX79g0kMHA4iYmb3G0OANeu/ZNLl95hwIBXMJl6uNscj6Ky8gJ79sRy881r6N17obvNcSnHjh1rUzZ7He+nsT4XQmRJKUc1dn6rRuhCiClCiG+EECeFEA0CT4UQ84UQV4QQVvW1oF3WeyBCCIQwuFiz+8bw8+tDdXURFRWuX1TxfrQ/aX2ErtP9aNGhC2XOYRUwFRgC/FgIMaSRU9OllMnqy7tzozkhpZ2KipNcu/Z5yyd3EtXVRRQVbaGq6rK7TfFAlIWpq1c3u9cMHY9j27Ztjp2j2mv27NnuNsultCbKJQU4KaU8DSCEeA+YCRztSMM8B8VBVFdfdbMdtRQWvg1AZeU59xrigWiRBtevZ7nZEh1PozvoobdmyiUGOO/0OV8tq889QogcIcQmIUSjIuNCiIVCiANCiANXrlxph7mdj+YgNFlWT0BLk6evaTekdk2oa8eh6+g0hqs8wsdAnJRyKLAdWN/YSVLKv0opR0kpR2nB+t6AED4etsCmOC09mUNDtLWO4OBUN1uio9P5tMahXwCcR9yxapkDKWWRlLJS/fgmMNI15nkKxgZx6O6kVkfG382WeB6aQw8Jud3NlujodD6tcej7gXghRD+hKFTdD2xxPkEI4RzxPwM45joT3Y+UlZSWZrvbDAchIeMACAwc7mZLPI/aG68+HaXT/Wjxr14qE7ZLgG0ojvp9KWWuEOKPQogZ6mlpQohcIUQ2kAbM7yiD3cHo0WdJTPzI3WY4sFjiiYl5HJMpzN2meBxGYyBxcc8RHt61ohc8BV0PvSHLly/vsLrbjJTSLa+RI0dKHR2d1nP06FF3myAHDRokz58/36D897//vfzTn/4kpZRy/Pjxcv/+/W2qt7q6us7nTz75RE6ZMkXa7Xa5Z88emZKS0uj3br31Vrlnzx5pt9vllClT5NatWxvY01HY7XZps9lkQEBAh12jsT4HDsgm/KouzqWj46UcmnCoQVnEjyKIWRyDrdxGzrScBsej5kcRPT+aqqtV5N5bV1Nl+D+bn8Lrqnroubm5PPTQQ1RVVWG32/nwww+Jj4/nlVdecSg0LliwgKVLl5KXl8fkyZNJTU0lKyuLlJQUKioqSE5OJiEhgXfffbdN13Y1+kSjjo5Oq+iqeuirV6/miSeewGq1cuDAAWJjY8nKymLdunXs27ePvXv3snbtWg4dUm6gJ06cYPHixeTm5rJu3Tr8/f2xWq1ud+agy+fq6HgtzY2ojRZjs8fN4eYWR+SuwBv00MeMGcPzzz9Pfn4+c+bMIT4+nt27dzN79myHgNacOXPYtWsXM2bMoG/fvo6nAk9Dd+g6OjodhvQCPfS5c+eSmprKJ598wrRp01izZk2zbeoIlURXoU+56OjouBRv00M/ffo0/fv3Jy0tjZkzZ5KTk8O4cePYvHkz5eXllJWVkZGRwbhx4xr9vslkorq6usU2dQb6CF1HR8elaHro2qLopk2bSEtLo7i4mJqaGpYuXUpCQkKzdUybNo2tW7cycOBALBYL69atcxxLTk7GarUCih76/PnzqaioYOrUqXX00K1WK0II4uLimh11v//++2zYsAGTyURUVBS//e1vCQsLY/78+aSkpADKoujw4cMd6eScWbhwIUOHDmXEiBFun0fX9dB1dLwEXQ+9+9Eheug6Ojo6Op6PPuWio6PTLdi2bRvLli2rU9avXz8yMjLcZJHrcduUixDiCnC2nV8PBzxHoPzG0NvimXhcWz7//POkqKiomraqbNpsNh+j0dh8GnsvoTu1RUpJYWGhz1133XW43qG+UspG5WrdNkJvyqDWIIQ40NQckreht8Uz8cS2ZGdnb4mIiBjSq1evYoPB0OqR2JEjRwYnJiZ2CcG87tIWu90urly5EmK3249KKWc0dk5j6FMuOjpeQk1NzYLCwsI3CwsLE2nD+teVK1d8bDZbeAea1ml0o7bYgSM1NTVtys+sO3QdHS9h5MiRl1HkqduEJz5ttBe9Lc3jrVEuf3W3AS5Eb4tnorfFM9Hb0gxuWxTV0dHR0XEt3jpC19HR0dGph+7QdXR0dLoIXufQhRBThBDfCCFOCiF+42572ooQIk8IcVgIYRVCHFDLwoQQ24UQJ9Sfoe62szGEEG8JIS4LIY44lTVqu1B4Te2nHCHECPdZ3pAm2vKcEOKC2jdWIcQ0p2NPqW35Rggx2T1WN0QIcZMQIlMIcVRNA/mEWu51/dJMW7yxX/yEEP8SQmSrbfmDWt5PCLFPtTldzdOMEMJX/XxSPR7Xrgs3lcrIE1+AETgF9AfMQDYwxN12tbENeUB4vbKXgN+o738DvOhuO5uw/Q5gBHCkJduBacCngABGA/vcbX8r2vIc8KtGzh2i/q35Av3Uv0Gju9ug2hYNjFDfBwHHVXu9rl+aaYs39osAAtX3JmCf+vt+H7hfLV8NLFLfLwZWq+/vB9Lbc11vG6GnACellKellFXAe8BMN9vkCmYC69X364FZ7jOlaaSUO4Fv6xU3ZftM4B2psBfoIYSIxkNooi1NMRN4T0pZKaU8A5xE+Vt0O1LKAinlQfX9dZRE7jF4Yb8005am8OR+kVLKUvWjSX1JYCKwSS2v3y9af20CJom2bgnG+6ZcYoDzTp/zab7DPREJfC6EyBJCLFTLIqWUmoBzIRDZ+Fc9kqZs99a+WqJORbzlNPXlFW1RH9OHo4wGvbpf6rUFvLBfhBBGIYQVuAxsR3mC+E5KqW33d7bX0Rb1eDHQs63X9DaH3hUYK6UcAUwFHhNC3OF8UCrPXF4ZS+rNtqv8JzAASAYKgJfdak0bEEIEAh8CS6WUJc7HvK1fGmmLV/aLlNImpUwGYlGeHG7p6Gt6m0O/ANzk9DlWLfMapJQX1J+XgQyUjr6kPfaqPy+7z8I205TtXtdXUspL6j+hHVhL7eO7R7dFCGFCcYDvSik/Uou9sl8aa4u39ouGlPI7IBMYgzLFpe3Qd7bX0Rb1eAhQ1NZreZtD3w/EqyvFZpTFgy1utqnVCCEChBBB2nvgLuAISht+qp72U+B/3GNhu2jK9i3Ag2pUxWig2GkKwCOpN5c8G6VvQGnL/WokQj8gHvhXZ9vXGOo8638Bx6SUrzgd8rp+aaotXtovvYQQPdT3/sAPUNYEMoF71dPq94vWX/cCX6pPVm3D3avB7Vg9noay+n0K+J277Wmj7f1RVuWzgVzNfpS5sn8AJ4AvgDB329qE/RtRHnmrUeb/ftaU7Sir/KvUfjoMjHK3/a1oywbV1hz1Hyza6fzfqW35Bpjqbvud7BqLMp2SA1jV1zRv7Jdm2uKN/TIUOKTafAR4Vi3vj3LTOQl8APiq5X7q55Pq8f7tua6+9V9HR0eni+BtUy46Ojo6Ok2gO3QdHR2dLoLu0HV0dHS6CLpD19HR0eki6A5dR0dHp4ugO3QdHR2dLoLu0HV0dHS6CP8HoZhc9YMOK+IAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# round to accuracy\n",
    "i=0\n",
    "\n",
    "mnli_all_confidence = []\n",
    "mnli_vote_confidence = []\n",
    "\n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "round_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "for dataset in datasets:\n",
    "\n",
    "    root_path = f\"/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\"\n",
    "\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    for filename in filenames:\n",
    "            \n",
    "        log_path = os.path.join(root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "\n",
    "        # plt.title(log_path)\n",
    "        iter = 1000\n",
    "        phrase1 = r'Normal ipet selection results. Client'\n",
    "        phrase2 = r'Vote k selection results. Client'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df1 = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        df2 = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        gen = 0\n",
    "        for line in f:\n",
    "            if phrase1 in line:\n",
    "                gen = gen + 1\n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df1[0][gen]=acc\n",
    "            if phrase2 in line:\n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df2[0][gen]=acc\n",
    "        \n",
    "        df1 = df1.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        df2 = df2.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        \n",
    "        iter = min(len(df2.index),len(df1.index))\n",
    "        if df1.empty:\n",
    "            # print(f\"Bug: {log_path}\")\n",
    "            continue\n",
    "\n",
    "        y1_mean = []\n",
    "        for j in range(iter):\n",
    "            y1 = np.array(df1.iloc[j])\n",
    "            y1_mean.append(pd.DataFrame(y1).dropna().mean())\n",
    "\n",
    "\n",
    "        if df2.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "            continue\n",
    "        \n",
    "        y2_mean = []\n",
    "        for j in range(iter):\n",
    "            y2 = np.array(df2.iloc[j])\n",
    "            y2_mean.append(pd.DataFrame(y2).dropna().mean())\n",
    "        \n",
    "        end_round = 10\n",
    "        if dataset == \"mnli\":\n",
    "            mnli_all_confidence.append(np.array(y1_mean).reshape(1,-1)[0])\n",
    "            mnli_vote_confidence.append(np.array(y2_mean).reshape(1,-1)[0])\n",
    "        print(f'{dataset}:{labels[filenames.index(filename)]} normal ipet: {np.mean(y1_mean[:end_round])}, vote k: {np.mean(y2_mean[:end_round])}')\n",
    "        plt.plot(range(iter),np.array(y1_mean),label=f'{labels[filenames.index(filename)]}_normal',color=colors[filenames.index(filename)],linestyle='-')\n",
    "        plt.plot(range(iter),np.array(y2_mean),label=f'{labels[filenames.index(filename)]}_sort',color=colors[filenames.index(filename)],linestyle='--')\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.1),bbox_transform=fig.transFigure)\n",
    "    # fig.savefig(f\"../fig/a{i}.pdf\")\n",
    "    i = i+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.7544077019915622"
      ]
     },
     "execution_count": 85,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "y1_mean_list = np.array(y1_mean).reshape(1,-1)[0]\n",
    "np.mean(np.random.choice(y1_mean_list, int(len(y1_mean_list)*0.1)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.7220485144013012"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.mean(mnli_vote_confidence[1][:50])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.7202376554042011"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.mean(mnli_all_confidence[1][:50])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/home/cdq/FedPet/log/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.8877631578947368, runtime is 14493.5\n",
      "29 29\n",
      "/home/cdq/FedPet/log/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.8867105263157895, runtime is 24546.5\n",
      "28 27\n",
      "/home/cdq/FedPet/log/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.8785526315789474, runtime is 50617.0\n",
      "23 23\n",
      "/home/cdq/FedPet/log/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.8793421052631579, runtime is 64608.5\n",
      "23 22\n",
      "/home/cdq/FedPet/log/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.6404482934284259, runtime is 4423.5\n",
      "35 34\n",
      "/home/cdq/FedPet/log/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.4619460010188487, runtime is 9148.0\n",
      "34 33\n",
      "/home/cdq/FedPet/log/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.3777890983188996, runtime is 8.0\n",
      "34 34\n",
      "/home/cdq/FedPet/log/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.7403973509933774, runtime is 47712.5\n",
      "33 32\n",
      "/home/cdq/FedPet/log/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.5398833333333334, runtime is 2320.0\n",
      "8 7\n",
      "/home/cdq/FedPet/log/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.5953, runtime is 4647.0\n",
      "7 7\n",
      "/home/cdq/FedPet/log/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.5830166666666666, runtime is 11611.0\n",
      "8 7\n",
      "/home/cdq/FedPet/log/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.6131666666666666, runtime is 23175.5\n",
      "8 7\n",
      "/home/cdq/FedPet/log/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.49602, runtime is 1528.0\n",
      "10 9\n",
      "/home/cdq/FedPet/log/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.48112, runtime is 2562.0\n",
      "9 8\n",
      "/home/cdq/FedPet/log/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.49748, runtime is 6371.5\n",
      "10 9\n",
      "/home/cdq/FedPet/log/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_1.log\n",
      "max accuracy is 0.52522, runtime is 35433.0\n",
      "19 19\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# round to variance\n",
    "i=0\n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "round_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "for dataset in datasets:\n",
    "\n",
    "    root_path = f\"/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/filter-bert-large-11.30/{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\"\n",
    "\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    for filename in filenames:\n",
    "            \n",
    "        log_path = os.path.join(root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "\n",
    "        # plt.title(log_path)\n",
    "        iter = 1000\n",
    "        phrase1 = r'Normal ipet selection results. Client'\n",
    "        phrase2 = r'Vote k selection results. Client'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df1 = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        df2 = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        gen = 0\n",
    "        for line in f:\n",
    "            if phrase1 in line:\n",
    "                gen = gen + 1\n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df1[0][gen]=acc\n",
    "            if phrase2 in line:\n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df2[0][gen]=acc\n",
    "        \n",
    "        df1 = df1.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        df2 = df2.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        \n",
    "        iter = min(len(df2.index),len(df1.index))\n",
    "        if df1.empty:\n",
    "            # print(f\"Bug: {log_path}\")\n",
    "            continue\n",
    "\n",
    "        y1_mean = []\n",
    "        for j in range(iter):\n",
    "            y1 = np.array(df1.iloc[j])\n",
    "            y1_mean.append(pd.DataFrame(y1).dropna().mean())\n",
    "\n",
    "\n",
    "        if df2.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "            continue\n",
    "        \n",
    "        y2_mean = []\n",
    "        for j in range(iter):\n",
    "            y2 = np.array(df2.iloc[j])\n",
    "            y2_mean.append(pd.DataFrame(y2).dropna().mean())\n",
    "        \n",
    "        print(f'{dataset}:{labels[filenames.index(filename)]} normal ipet: {np.mean(y1_mean)}, vote k: {np.mean(y2_mean)}')\n",
    "        plt.plot(range(iter),np.array(y1_mean),label=f'{labels[filenames.index(filename)]}_normal',color=colors[filenames.index(filename)],linestyle='-')\n",
    "        plt.plot(range(iter),np.array(y2_mean),label=f'{labels[filenames.index(filename)]}_sort',color=colors[filenames.index(filename)],linestyle='--')\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.1),bbox_transform=fig.transFigure)\n",
    "    # fig.savefig(f\"../fig/a{i}.pdf\")\n",
    "    i = i+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZEAAAEWCAYAAACnlKo3AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAAsTAAALEwEAmpwYAAAdoklEQVR4nO3dfbRVdb3v8fcHNihueTBBjvEgekPvgFAGrKHmsZJKROyKZp2LiaJZHIuOjeqYkXUaI6t7fLjH5JaamU+kkeU1sFQkhXw4om4MRFR0h5Ds4xUUEnxABL/3j/nbuNjsh8Vkz7U37s9rjDX2XN/5m3N953bJZ8+HNZciAjMzszy6dXQDZma253KImJlZbg4RMzPLzSFiZma5OUTMzCw3h4iZmeXmEDHrIJKOk7Smo/sw2x0OETMzy80hYmZmuTlEzHaTpAsk3d6kNlPSlZLOkfSMpE2SVkr652aW/6aktZJeknROWb2vpJslrZO0WtJ3JXVL87ql56vTsjdL6lv81prtyCFitvt+BUyQ1A9AUg0wGbgZWAt8GugDnANcIWlM2bL/APQFBgHnAj+TtF+a93/SvEOAjwNnpXUAnJ0e49L8fYGfFrFxZq2R751ltvsk3Q3834j4haRPA5dGxIhmxv0eWBARV0o6Drgb6B0RW9P8tcDJwOPAW8DoiHg6zftn4PSIOE7SfcDtEXFVmncY8BTQq3FdZtXgPRGz9nETMCVNTwFmAUg6UdIiSesl/R2YCPQvW+7VJv/ov0m2V9Ef6AGsLpu3mmyPBeCDzcyrAQa2y9aYVcghYtY+fg8cLunDZIevbpG0F3A7cDkwMCL6AXcBqmB9rwDvAAeV1YYCDWn6v5qZtxV4Of8mmO06h4hZO4iIzcDvgFuBxyLib0BPYC9gHbBV0onA+ArXtw24DfiRpN6SDgK+QXb+BeDXwNclHSxpX+DHwG98KMuqzSFi1n5uAkaRDmVFxCbgfLIw2AB8Hpi7C+v7F+ANYCXwEFlAXZ/mXZ9e5wHgBWBzGm9WVT6xbtZOJA0FngX+ISI2dnQ/ZtXgPRGzdpA+v/ENYLYDxLqSmo5uwGxPJ6mW7IT2amBCB7djVlU+nGVmZrkVejhL0ipJyyQtkVSXahdLejLV7pX0wVRXulVEfZo/pmw9UyU9nx5Ty+pj0/rr07KVXDppZmbtpNA9EUmrgFJEvFJW69N4zFjS+cCIiDhP0kSyq0smAkcBV0bEUZI+ANQBJSCAxcDYiNgg6TGyq18eJbv+fmZE3N1aT/37949hw4a185aamb1/9e/fn3nz5s2LiJ0O11b9nEiTk461ZMEAMAm4ObJUWySpn6QDgeOA+RGxHkDSfLL7FC0E+kTEolS/GTiF7DYSLRo2bBh1dXXtt0FmZl2ApP7N1YsOkQDulRTAzyPi2tTMj8huJvca2Q3kILudw4tly65Jtdbqa5qp70TSNGAawNChQ3dvi8zMbLuiL/E9NiLGACcC0yV9DCAiLoqIIcAtwFcL7oGIuDYiShFRGjBgQNEvZ2bWZRQaIhHRkH6uBe4Ajmwy5BbgtDTdAAwpmzc41VqrD26mbmZmVVJYiEiqldS7cZrsnkFPSRpeNmwS2Sd8IbsdxFnpKq2jgdci4iVgHjBe0n7pexbGA/PSvI2Sjk5XZZ0FzClqe8zMbGdFnhMZCNyRrrqtAW6NiHsk3Z6+++Bdsg9nnZfG30V2ZVY92e2wzwGIiPWSLib7fgWAHzSeZAe+AtwI9CI7od7qSXUzM2tfXe7DhqVSKXx1lpnZrpG0OCJKTeu+d5aZmeXmEDEzs9wcImZmlptDxMzMcnOImJlZbg4RMzPLzSFiZma5OUTMzCw3h4iZmeXmEDEzs9wcImZmlptDxMzMcnOImJlZbg4RMzPLzSFiZma5OUTMzCw3h4iZmeXmEDEzs9wcImZmlptDxMzMcnOImJlZbg4RMzPLzSFiZma5OUTMzCw3h4iZmeXmEDEzs9wcImZmlptDxMzMcnOImJlZbg4RMzPLzSFiZma5FRoiklZJWiZpiaS6VLtM0rOSnpR0h6R+ZeNnSKqXtELSCWX1CalWL+nbZfWDJT2a6r+R1LPI7TEzsx1VY09kXESMjohSej4f+HBEHA48B8wAkDQCmAyMBCYAV0nqLqk78DPgRGAEcHoaC3AJcEVEfAjYAJxbhe0xM7Ok6oezIuLeiNiani4CBqfpScDsiHg7Il4A6oEj06M+IlZGxBZgNjBJkoBPAL9Ly98EnFKlzTAzM4oPkQDulbRY0rRm5n8BuDtNDwJeLJu3JtVaqu8P/L0skBrrO5E0TVKdpLp169bl3hgzM9tR0SFybESMITsUNV3SxxpnSLoI2ArcUnAPRMS1EVGKiNKAAQOKfjkzsy6j0BCJiIb0cy1wB9mhKSSdDXwaOCMiIg1vAIaULT441Vqqvwr0k1TTpG5mZlVSWIhIqpXUu3EaGA88JWkC8C3g5Ih4s2yRucBkSXtJOhgYDjwGPA4MT1di9SQ7+T43hc8C4LNp+anAnKK2x8zMdlbT9pDcBgJ3ZOe/qQFujYh7JNUDewHz07xFEXFeRCyXdBvwNNlhrukRsQ1A0leBeUB34PqIWJ5e40JgtqQfAn8Bflng9piZWRN672hS11AqlaKurq6j2zAz26NIWlz2UY3t/Il1MzPLzSFiZma5OUTMzCw3h4iZmeXmEDEzs9wcImZmlptDxMzMcnOImJlZbg4RMzPLzSFiZma5OUTMzCw3h4iZmeXmEDEzs9wcImZmlptDxMzMcnOImJlZbg4RMzPLzSFiZma5OUTMzCw3h4iZmeXmEDEzs9wcImZmlptDxMzMcnOImJlZbg4RMzPLzSFiZma5OUTMzCw3h4iZmeXmEDEzs9wcImZmlluhISJplaRlkpZIqku1z0laLuldSaUm42dIqpe0QtIJZfUJqVYv6dtl9YMlPZrqv5HUs8jtMTOzHVVjT2RcRIyOiMbAeAr4DPBA+SBJI4DJwEhgAnCVpO6SugM/A04ERgCnp7EAlwBXRMSHgA3AuYVvjZmZbVf1w1kR8UxErGhm1iRgdkS8HREvAPXAkelRHxErI2ILMBuYJEnAJ4DfpeVvAk4pfAPMzGy7okMkgHslLZY0rY2xg4AXy56vSbWW6vsDf4+IrU3qO5E0TVKdpLp169bl2AwzM2tO0SFybESMITsUNV3Sxwp+vWZFxLURUYqI0oABAzqiBTOz96VCQyQiGtLPtcAdZIemWtIADCl7PjjVWqq/CvSTVNOkbmZmVVJYiEiqldS7cRoYT3ZSvSVzgcmS9pJ0MDAceAx4HBiersTqSXbyfW5EBLAA+Gxafiowp5itMTOz5hS5JzIQeEjSUrIw+GNE3CPpVElrgI8Af5Q0DyAilgO3AU8D9wDTI2JbOufxVWAe8AxwWxoLcCHwDUn1ZOdIflng9piZWRPK/qDvOkqlUtTV1XV0G2ZmexRJi8s+qrGdP7FuZma5OUTMzCw3h4iZmeXmEDEzs9x2KUQk7VNUI2ZmtuepKEQkHSPpaeDZ9PwISVcV2pmZmXV6le6JXAGcQPYpcSJiKdAhtzAxM7POo+LDWRHxYpPStnbuxczM9jA1bQ8B4EVJxwAhqQfwNbJPj5uZWRdW6Z7IecB0slutNwCj03MzM+vCKtoTiYhXgDMK7sXMzPYwFYVIuqvuvwDDypeJiJOLacvMzPYElZ4T+T3ZHXLvBN4trBszM9ujVHpOZHNEzIyIBRHx58ZHoZ2ZdUErVqxg9OjR9O7dm5kzZ3Leeedx8cUXA7Bw4UIGDx7cwR2a7ajSELlS0vclfUTSmMZHoZ2ZdUGXXnop48aNY9OmTZx//vlcc801fO9732t27LBhw/jTn/7Urq+/fv16Tj31VGpraznooIO49dZbWxy7YMECxo0bR9++fRk2bFi79mF7jkpDZBTwJeDfgf+dHpcX1ZRZV7V69WpGjhxZ+OtEBO++u/OR6enTp9OzZ09efvllbrnlFr785S+zfPnyZtYAtbW1fOELX+Cyyy4rul3rzCKizQdQD/SsZGxnf4wdOzbMOpVHHon413+NcQceGN2k2Ktnz6itrY0VK1bE1KlT46KLLoqIiAULFsSgQYMiImLKlCkhKfbee++ora2NSy65JK3qkfjIRz4Sffv2jcMPPzwWLFiw/WU+/vGPx3e+85045phjYu+9947nn39+hzZef/316NGjR6xYsWJ7bcqUKXHhhRe22v78+fPjoIMOaodfhHVmQF00829qpSfWnwL6AWuLiTKzLmjZMjjnHFi8GID7geOAKVu28MVRo+Dtt1tcdNasWTz44INcd911fOpTnwKgoaGBk046iVmzZjFhwgTuu+8+TjvtNJ599lkGDBiwfbm7776bww47rPEPxO2ee+45ampqOPTQQ7fXjjjiCP78Z5/+tJZVejirH/CspHmS5jY+CuzL7P1t2TL46Ee3B8hOFi/O5m/YUPEqf/WrXzFx4kQmTpxIt27dOP744ymVStx1113bx5x99tmMHDmSmpoaevToscPyr7/+On369Nmh1rdvXzZt2lT5dlmXU+meyPcL7cKsqzn7bHjttdbHvPYaPPwwjBpV0SpXr17Nb3/7W+68887ttXfeeYdx48Ztfz5kyJAWl993333ZuHHjDrWNGzfSu3fvil7fuqZKP7Hu/Vmz9rJoETzxRGVjX30VGhqanSVph+dDhgzhzDPP5Be/+EWLq2u6TLlDDz2UrVu38vzzzzN8+HAAli5dWpUT/bbnavVwlqSH0s9NkjaWPTZJ2tjasmbWgttv37Xxzz7bbHngwIGsXLly+/MpU6Zw5513Mm/ePLZt28bmzZtZuHAha9asqehlamtr+cxnPsO//du/8cYbb/Dwww8zZ84czjzzzGbHv/vuu2zevJl33nmHiGDz5s1s2bJl17bN9nithkhEHJt+9o6IPmWP3hHRp7VlzawFu3CeA4DNm5stz5gxgx/+8If069ePyy+/nCFDhjBnzhx+/OMfM2DAAIYMGcJll13W7KW8Lbnqqqt46623OOCAAzj99NO5+uqrt++JPPjgg+y7777bxz7wwAP06tWLiRMn8re//Y1evXoxfvz4Xds22+Op6RUazQ6SZkXEmW3V9gSlUinq6uo6ug3ryi64AC7fhY9ZXXABXHppcf2YVUDS4ogoNa1XenXWDgdFJdUAY9ujMbMu57TTih1vVkVtnROZIWkTcHj5+RDgZWBOVTo0e785+mgYU+Fdg8aOhaOOKrYfs93Q1jmR/xURvYHLmpwP2T8iZlSpR7P3nxtvhL59Wx/Tty/ccENV2jHLq6LDWRExQ9IgScdI+ljjo+jmzN63Ro2CBx/M9jSaM3ZsNr/Cz4iYdZRKv5Tq34HJwNPAtlQO4IGC+jJ7/xs1Curq4NFHs8t+N2yA/fbLzoH4EJbtISr9xPqpwGER0fLNfMwsn6OOcmjYHqvSq7NWAj3aHNWEpFWSlklaIqku1T4gab6k59PP/VJdkmZKqpf0ZPn3lUiamsY/L2lqWX1sWn99Wrblj+OamVm7qzRE3gSWSPp5+sd6pqSZFS47LiJGl11f/G3gvogYDtyXngOcCAxPj2nA1ZCFDtm9u44CjgS+3xg8acyXypabUGFPZmbWDio9nDU3PdrDJLI7XgPcBCwELkz1m9N96xdJ6ifpwDR2fkSsB5A0H5ggaSHQJyIWpfrNwCnA3e3Up5mZtaHSGzDelHP9AdwrKYCfR8S1wMCIeCnN/3/AwDQ9CHixbNk1qdZafU0z9Z1Imka2d8PQoUNzboqZmTVV6dVZL5AFwg4i4pA2Fj02IhokHQDMl7TDneQiIlLAFCqF17WQ3fak6NczM+sqKj2cVX6/lL2BzwEfaGuhiGhIP9dKuoPsnMbLkg6MiJfS4arGb0tsAMq/7GBwqjXw3uGvxvrCVB/czHgzM6uSSj9s+GrZoyEifgKc1Noykmol9W6cBsaTfc3uXKDxCqupvHf7lLnAWekqraOB19Jhr3nAeEn7pRPq44F5ad5GSUenq7LOwrdiMTOrqkoPZ5Xf6Kcb2Z5JW8sOBO5IV93WALdGxD2SHgduk3QusBr4pzT+LmAiUE92Ndg5ABGxXtLFwONp3A8aT7IDXwFuBHqRnVD3SXUzsyqq9FbwC8qebgVWkd1P67mC+iqMbwVvZrbrWroVfKVXZ40rfy6pO9ltUPa4EDEzs/bT1q3g+6Tbwf9U0vHpfMVXyQ45/VNry5qZ2ftfW3sis4ANwCNknwy/CBBwakQsKbY1MzPr7NoKkUMiYhSApOuAl4ChEdH8lz6bmVmX0tYlvu80TkTENmCNA8TMzBq1tSdyhKSNaVpAr/RcZB8471Nod2Zm1qm1GiIR0b1ajZiZ2Z6n0lvBm5mZ7cQhYmZmuTlEzMwsN4eImZnl5hAxM7PcHCJmZpabQ8TMzHJziJiZWW4OETMzy80hYmZmuTlEzMwsN4eImZnl5hAxM7PcHCJmZpabQ8TMzHJziJiZWW4OETMzy80hYmZmuTlEzMwsN4eImZnl5hAxM7PcHCJmZpabQ8TMzHIrPEQkdZf0F0l/SM8/IekJSU9JuklSTapL0kxJ9ZKelDSmbB1TJT2fHlPL6mMlLUvLzJSkorfHzMzeU409ka8BzwBI6gbcBEyOiA8Dq4HGUDgRGJ4e04Cr0zIfAL4PHAUcCXxf0n5pmauBL5UtN6EK22NmZkmhISJpMHAScF0q7Q9siYjn0vP5wGlpehJwc2QWAf0kHQicAMyPiPURsSEtMyHN6xMRiyIigJuBU4rcHjMz21HReyI/Ab4FvJuevwLUSCql558FhqTpQcCLZcuuSbXW6muaqZuZWZUUFiKSPg2sjYjFjbW0xzAZuELSY8AmYFtRPZT1Mk1SnaS6devWFf1yZmZdRpF7Iv8InCxpFTAb+ISkX0XEIxHx0Yg4EngAaDy01cB7eyUAg1OttfrgZuo7iYhrI6IUEaUBAwbs/paZmRlQYIhExIyIGBwRw8j2Pu6PiCmSDgCQtBdwIXBNWmQucFa6Suto4LWIeAmYB4yXtF86oT4emJfmbZR0dLoq6yxgTlHbY2ZmO6vpgNe8IB3q6gZcHRH3p/pdwESgHngTOAcgItZLuhh4PI37QUSsT9NfAW4EegF3p4eZmVWJstMUXUepVIq6urqObsPMbI8iaXFElJrW/Yl1MzPLzSFiZma5OUTMzCw3h4iZmeXmEDEzs9wcImZmlptDxMzMcnOImJlZbg4RMzPLzSFiZma5OUTMzCw3h4iZmeXmEDEzs9wcImZmlptDxMzMcnOImJlZbg4RMzPLzSFiZma5OUTMzCw3h4iZmeXmEDEzs9wcImZmlptDxMzMcnOImJlZbg4RMzPLzSFiZma5OUTMzCw3h4iZmeXmEDEzs9wcImZmlptDxMzMcis8RCR1l/QXSX9Izz8p6QlJSyQ9JOlDqb6XpN9Iqpf0qKRhZeuYkeorJJ1QVp+QavWSvl30tpiZ2Y6qsSfyNeCZsudXA2dExGjgVuC7qX4usCEiPgRcAVwCIGkEMBkYCUwArkrB1B34GXAiMAI4PY01M7MqKTREJA0GTgKuKysH0CdN9wX+K01PAm5K078DPilJqT47It6OiBeAeuDI9KiPiJURsQWYncaamVmV1BS8/p8A3wJ6l9W+CNwl6S1gI3B0qg8CXgSIiK2SXgP2T/VFZcuvSTUax5fVj2quCUnTgGkAQ4cOzb81Zma2g8L2RCR9GlgbEYubzPo6MDEiBgM3AP9RVA+NIuLaiChFRGnAgAFFv5yZWZdR5J7IPwInS5oI7A30kfRH4L9HxKNpzG+Ae9J0AzAEWCOphuxQ16tl9UaDU41W6mZmVgWF7YlExIyIGBwRw8hOjN9Pds6ir6RD07Djee+k+1xgapr+LHB/RESqT05Xbx0MDAceAx4Hhks6WFLP9Bpzi9oeMzPbWdHnRHaQznV8Cbhd0rvABuALafYvgVmS6oH1ZKFARCyXdBvwNLAVmB4R2wAkfRWYB3QHro+I5dXcHjOzrk7ZH/tdR6lUirq6uo5uw8xsjyJpcUSUmtb9iXUzM8vNIWJmZrk5RMzMLDeHiJmZ5eYQMTOz3BwiZmaWm0PEzMxyc4iYmVluDhEzM8vNIWJmZrk5RMzMLDeHiJmZ5eYQMTOz3LrcXXwlrQNWd3QfQH/glY5uohXub/d05v46c2/g/nZXEf29AhARE5rO6HIh0llIqmvutsqdhfvbPZ25v87cG7i/3VXt/nw4y8zMcnOImJlZbg6RjnNtRzfQBve3ezpzf525N3B/u6uq/fmciJmZ5eY9ETMzy80hYmZmuTlE2oGkCZJWSKqX9O1m5p8naZmkJZIekjSibN7hkh6RtDyN2TvVF6Z1LkmPA6rdn6Qzyl5/iaR3JY1O88amZeolzZSkTtZfZ/j99ZB0U5r3jKQZla6zE/S3qmyZug7qr6ekG9K8pZKOK1umM7z/Wuuvau+/snGnSQpJpbLajLTcCkkn7Oo6KxIRfuzGA+gO/BU4BOgJLAVGNBnTp2z6ZOCeNF0DPAkckZ7vD3RP0wuBUkf212TMKOCvZc8fA44GBNwNnNjJ+uvw3x/weWB2mt4HWAUMq2SdHdlfer4K6N/Bv7/pwA1p+gBgMdCts7z/2uivau+/NK438ACwqPF1gRFp/F7AwWk93dvz/RcR3hNpB0cC9RGxMiK2ALOBSeUDImJj2dNaoPFqhvHAkxGxNI17NSK2daL+yp2elkXSgWT/Yy2K7N16M3BKZ+mvne1OfwHUSqoBegFbgI2VrLOD+2tPu9PfCOD+NGYt8Heg1Inef832l7OP3P0lFwOXAJvLapPI/kh4OyJeAOrT+trz/ecQaQeDgBfLnq9JtR1Imi7pr8ClwPmpfCgQkuZJekLSt5osdkPaFf7ebuyu705/5f4n8Ouyda5pa50d2F+jjv79/Q54A3gJ+BtweUSsr3SdHdgfZP9Q3itpsaRpOXvb3f6WAidLqpF0MDAWGELnef+11F+jqrz/JI0BhkTEHytctj3ffw6RaomIn0XEfwMuBL6byjXAscAZ6eepkj6Z5p0REaOAj6bHmR3QHwCSjgLejIiniuyhNTn66wy/vyOBbcAHyQ4nfFPSIUX20Y79HRsRY4ATgemSPtYB/V1P9g9cHfAT4D9Tv1WXo7+qvP8kdQP+A/hmEeuvhENk9zWw418fg1OtJbN5b9d7DfBARLwSEW8CdwFjACKiIf3cBNxK9j98tftrNJkd/8pvSOupdJ3V7q+z/P4+T3b8/J10uONhssMdu7rOavdX/vtbC9xBB/z+ImJrRHw9IkZHxCSgH/AcneT910p/1Xz/9QY+DCyUtIrsPNHcdHK9pWXb8/3nE+u7+yDbm1hJ9pdc40mqkU3GDC+b/h9AXZreD3iC7KRmDfAn4KQ03T+N6UF22OG8aveXnndLb7BDmizT9MTmxM7SX2f5/ZH91XpDmq4FngYOr2SdHdxfLdC7rP6fwIQO6G8foDZNH0/2B1enef+11F+1339Nxi/kvRPrI9nxxPpKspPq7fb+iwiHSHs8gIlkf4H8Fbgo1X4AnJymrwSWA0uABeX/wYApad5TwKWpVkt2pceTad6VpKu2OqC/44BFzayzlHr+K/BT0t0POkN/neX3B+wL/DbNexq4oLV1dpb+yK7aWZoeyzuwv2HACuAZsj+wDupM77+W+qv2+6/J2IWUXRUGXJSWW0HZFWzt+f7zbU/MzCw3nxMxM7PcHCJmZpabQ8TMzHJziJiZWW4OETMzy80hYlYASddLWiup1U/5S/qJpIb0yWOzPY7fuGbFuBGY0NqAFBynkt3H6ONV6Mms3TlEzAoQEQ8A69sYdhzZh9GuJrsLMQCSBkq6I31HxVJJx6T6WZKeTLVZRfVutitqOroBsy7sdLJ7fs0BfiypR0S8A8wE/hwRp0rqDuwraSTZjf+OiYhXJH2g49o2e4/3RMw6gKSeZLee+H1k31fxKND4zXOfINs7ISK2RcRrqfbbiHgl1dvayzGrCu+JmFWBpCHAnenpNWQ3jewHLEtfNbEP8Bbwh47ozywv74mYVUFEvBjZLcNHR8Q1ZIeyvhgRwyJiGNkdVY+XtA9wH/BlAEndJfUl+wa9z0naP9V9OMs6BYeIWQEk/Rp4BDhM0hpJ55bN24fsyq3t30QXEW8AD5HdavxrwDhJy8juBjsiIpYDPwL+LGkp2RcRmXU438XXzMxy856ImZnl5hAxM7PcHCJmZpabQ8TMzHJziJiZWW4OETMzy80hYmZmuf1/Wa/uGv3QKeYAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "c=0\n",
    "for dataset in datasets:\n",
    "    fig = plt.figure()\n",
    "    plt.title(f\"{dataset}\")\n",
    "    plt.xlabel(\"1-Acc\")\n",
    "    plt.ylabel(\"Runtime\")\n",
    "    plt.scatter(1- np.array(acc_list[dataset]), np.array(runtime_list[dataset]),s=150,color=colors[:len(acc_list[dataset])],edgecolors='k',linewidths=linewidths[:len(acc_list[dataset])])\n",
    "    for idx in range(len(acc_list[dataset])):\n",
    "        plt.text(1-acc_list[dataset][idx], runtime_list[dataset][idx], labels[idx], fontsize=12)\n",
    "    # plt.text(1- np.array(acc_list[dataset]), np.array(runtime_list[dataset]))\n",
    "    plt.savefig(f\"../fig/c{c}.pdf\")\n",
    "    c=c+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [0.8905263157894737,\n",
       "  0.8855263157894737,\n",
       "  0.8830263157894737,\n",
       "  0.8873684210526316,\n",
       "  0.8809210526315789,\n",
       "  0.8843421052631579,\n",
       "  0.8572368421052632,\n",
       "  0.8747368421052631,\n",
       "  0.8851315789473684,\n",
       "  0.8759210526315789,\n",
       "  0.8830263157894737,\n",
       "  0.8725,\n",
       "  0.8789473684210526],\n",
       " 'mnli': [0.6820173204279164,\n",
       "  0.6982170147733061,\n",
       "  0.7471217524197656,\n",
       "  0.7343861436576669,\n",
       "  0.590728476821192,\n",
       "  0.5721854304635762,\n",
       "  0.7797249108507387,\n",
       "  0.7282730514518594,\n",
       "  0.5230769230769231,\n",
       "  0.7145185939887927,\n",
       "  0.43107488537952116,\n",
       "  0.7316352521650535,\n",
       "  0.6220071319409067],\n",
       " 'yahoo': [0.66135,\n",
       "  0.6488833333333334,\n",
       "  0.6703,\n",
       "  0.65765,\n",
       "  0.6605333333333333,\n",
       "  0.6584,\n",
       "  0.6616833333333333,\n",
       "  0.6488666666666667,\n",
       "  0.6724,\n",
       "  0.6515,\n",
       "  0.6593333333333333,\n",
       "  0.66835,\n",
       "  0.6529333333333334],\n",
       " 'yelp-full': [0.59498,\n",
       "  0.57634,\n",
       "  0.61142,\n",
       "  0.6207,\n",
       "  0.5939,\n",
       "  0.60478,\n",
       "  0.51584,\n",
       "  0.60974,\n",
       "  0.58922,\n",
       "  0.60372,\n",
       "  0.60274,\n",
       "  0.5986,\n",
       "  0.51436]}"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "acc_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-ablation-pacing-12.03.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "\n",
    "import matplotlib\n",
    "matplotlib.rcParams['pdf.fonttype'] = 42\n",
    "matplotlib.rcParams['ps.fonttype'] = 42"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Model is roberta-base, zero-shot and few-shot hybrid\n",
    "datasets = {\"mnli\": 0} # \"agnews\": 1, \"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0\n",
    "all_client_num_in_total_list = {\"agnews\": 100, \"yahoo\": 1000, \"yelp-full\": 1000, \"mnli\": 1000}\n",
    "alphas = {\"agnews\": 1, \"yahoo\": 1, \"yelp-full\": 0, \"mnli\": 0}\n",
    "gammas = {\"agnews\": 0.001, \"yahoo\": 0.001, \"yelp-full\": 100, \"mnli\": 100}\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}\n",
    "train_data = {\"agnews\": 0, \"yahoo\": 64}\n",
    "\n",
    "\n",
    "labels = []\n",
    "filter = {\"agnews\": 0.1, \"yahoo\": 0.1, \"yelp-full\": 0.5, \"mnli\": 0.2}\n",
    "k_list = [1,2,4] # data point\n",
    "n_list = [1,2,4,8,16] # infer client num\n",
    "f_list = [1,2,4,8,16] # infer frequency\n",
    "\n",
    "\n",
    "seed = 6\n",
    "# source file/log\n",
    "root_path = \"/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3\"\n",
    "output_fig_path = \"/Users/cdq/Desktop/opensource/FedPrompt/figs/pacing\"\n",
    "\n",
    "# plot hyper-para.\n",
    "colors=['r','g','b','y','c','m','k','purple'] * 100\n",
    "\n",
    "# per batch latency, bs = 4, msl = 256\n",
    "train_latency_list = {\"tx2+bitfit\": 1, \"tx2+full\": 2}\n",
    "infer_latency_list = {\"tx2+bitfit\": 0.5, \"tx2+full\": 1}\n",
    "communication_latency_list = {\"bitfit\": 1000 * 2 / 1000 / 1, \"full\": 1000 * 2 / 1}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_1_k_1_filter_0.2.log\n",
      "max accuracy is 0.7039225674987264, round is 18\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 0\n",
      "range(0, 22)\n",
      "[[0.4443379 ]\n",
      " [0.45788259]\n",
      " [0.37889185]\n",
      " [0.67555662]\n",
      " [0.61334692]\n",
      " [0.56216475]\n",
      " [0.73201283]\n",
      " [0.72889635]\n",
      " [0.75646519]\n",
      " [0.68694375]\n",
      " [0.80728776]\n",
      " [0.76809206]\n",
      " [0.78487309]\n",
      " [0.77624285]\n",
      " [0.79086632]\n",
      " [0.78187648]\n",
      " [0.80560966]\n",
      " [0.80752749]\n",
      " [0.8281442 ]\n",
      " [0.7956609 ]\n",
      " [0.82526745]\n",
      " [0.81855503]]\n",
      "r\n",
      "k=1, n=1, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_1_k_1_filter_0.2.log\n",
      "max accuracy is 0.6782475802343352, round is 20\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 1\n",
      "range(0, 25)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.38236792]\n",
      " [0.57127446]\n",
      " [0.51337988]\n",
      " [0.61358665]\n",
      " [0.7030056 ]\n",
      " [0.73632795]\n",
      " [0.73225255]\n",
      " [0.69425549]\n",
      " [0.73249228]\n",
      " [0.71499206]\n",
      " [0.73800605]\n",
      " [0.78211621]\n",
      " [0.76281802]\n",
      " [0.77492434]\n",
      " [0.72625933]\n",
      " [0.76677355]\n",
      " [0.79578077]\n",
      " [0.76617422]\n",
      " [0.79793833]\n",
      " [0.76809206]\n",
      " [0.77156813]\n",
      " [0.78978754]\n",
      " [0.78259567]]\n",
      "g\n",
      "k=1, n=1, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_1_k_1_filter_0.2.log\n",
      "max accuracy is 0.723586347427407, round is 23\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 2\n",
      "range(0, 25)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.44697492]\n",
      " [0.56360313]\n",
      " [0.65314195]\n",
      " [0.66968326]\n",
      " [0.68946091]\n",
      " [0.74819454]\n",
      " [0.73309161]\n",
      " [0.74603698]\n",
      " [0.72961553]\n",
      " [0.79122591]\n",
      " [0.78906835]\n",
      " [0.80776722]\n",
      " [0.77732163]\n",
      " [0.81999341]\n",
      " [0.82994217]\n",
      " [0.84037038]\n",
      " [0.83653472]\n",
      " [0.84049025]\n",
      " [0.83941147]\n",
      " [0.83473675]\n",
      " [0.84444578]\n",
      " [0.85127806]\n",
      " [0.82706542]]\n",
      "b\n",
      "k=1, n=1, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_1_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_1_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_2_k_1_filter_0.2.log\n",
      "max accuracy is 0.6009169638308711, round is 10\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 5\n",
      "range(0, 19)\n",
      "[[0.4443379 ]\n",
      " [0.44949207]\n",
      " [0.4291151 ]\n",
      " [0.38440562]\n",
      " [0.39231668]\n",
      " [0.53831171]\n",
      " [0.41401217]\n",
      " [0.50966408]\n",
      " [0.49396182]\n",
      " [0.57391148]\n",
      " [0.70696113]\n",
      " [0.59860358]\n",
      " [0.63935753]\n",
      " [0.58853496]\n",
      " [0.61826136]\n",
      " [0.61766204]\n",
      " [0.68706362]\n",
      " [0.62653202]\n",
      " [0.66069342]]\n",
      "m\n",
      "k=1, n=2, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_2_k_1_filter_0.2.log\n",
      "max accuracy is 0.6902699949057565, round is 17\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 6\n",
      "range(0, 21)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.43390968]\n",
      " [0.60411735]\n",
      " [0.69725211]\n",
      " [0.53411645]\n",
      " [0.51961284]\n",
      " [0.66560786]\n",
      " [0.56024692]\n",
      " [0.76773246]\n",
      " [0.74579725]\n",
      " [0.75514668]\n",
      " [0.7919451 ]\n",
      " [0.80692817]\n",
      " [0.75646519]\n",
      " [0.77552366]\n",
      " [0.80213359]\n",
      " [0.81208235]\n",
      " [0.79949657]\n",
      " [0.79410266]\n",
      " [0.79841779]]\n",
      "k\n",
      "k=1, n=2, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_2_k_1_filter_0.2.log\n",
      "max accuracy is 0.7096281202241467, round is 24\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 7\n",
      "range(0, 25)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.44697492]\n",
      " [0.56360313]\n",
      " [0.50990381]\n",
      " [0.69569387]\n",
      " [0.48233496]\n",
      " [0.75430763]\n",
      " [0.74483833]\n",
      " [0.71427287]\n",
      " [0.72613946]\n",
      " [0.75418777]\n",
      " [0.77012975]\n",
      " [0.70720086]\n",
      " [0.77024962]\n",
      " [0.80369183]\n",
      " [0.79410266]\n",
      " [0.82886338]\n",
      " [0.80009589]\n",
      " [0.7997363 ]\n",
      " [0.81519883]\n",
      " [0.8034521 ]\n",
      " [0.81543855]\n",
      " [0.82071259]\n",
      " [0.83485661]]\n",
      "purple\n",
      "k=1, n=2, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_2_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_2_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_4_k_1_filter_0.2.log\n",
      "max accuracy is 0.6752929190015283, round is 17\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 10\n",
      "range(0, 19)\n",
      "[[0.4443379 ]\n",
      " [0.41988553]\n",
      " [0.42659794]\n",
      " [0.52632525]\n",
      " [0.56899703]\n",
      " [0.57942525]\n",
      " [0.65673789]\n",
      " [0.63971712]\n",
      " [0.61562434]\n",
      " [0.65482005]\n",
      " [0.69845075]\n",
      " [0.72530041]\n",
      " [0.76869138]\n",
      " [0.75155075]\n",
      " [0.78475323]\n",
      " [0.77252704]\n",
      " [0.78978754]\n",
      " [0.79446226]\n",
      " [0.73201283]]\n",
      "b\n",
      "k=1, n=4, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_4_k_1_filter_0.2.log\n",
      "max accuracy is 0.6454406520631686, round is 18\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 11\n",
      "range(0, 19)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.41664919]\n",
      " [0.47550268]\n",
      " [0.61466543]\n",
      " [0.50726679]\n",
      " [0.50103383]\n",
      " [0.70516317]\n",
      " [0.70120764]\n",
      " [0.65937491]\n",
      " [0.64846723]\n",
      " [0.71415301]\n",
      " [0.7033652 ]\n",
      " [0.67627581]\n",
      " [0.71331396]\n",
      " [0.67951215]\n",
      " [0.69425549]\n",
      " [0.74915346]\n",
      " [0.75934194]]\n",
      "y\n",
      "k=1, n=4, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_4_k_1_filter_0.2.log\n",
      "max accuracy is 0.7200203769740193, round is 18\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 12\n",
      "range(0, 21)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.44697492]\n",
      " [0.56360313]\n",
      " [0.57594918]\n",
      " [0.58709658]\n",
      " [0.62797039]\n",
      " [0.66980312]\n",
      " [0.75802343]\n",
      " [0.66596746]\n",
      " [0.76785233]\n",
      " [0.66680651]\n",
      " [0.81160289]\n",
      " [0.76797219]\n",
      " [0.78307513]\n",
      " [0.82622636]\n",
      " [0.78331485]\n",
      " [0.77660244]\n",
      " [0.8470828 ]\n",
      " [0.80872614]\n",
      " [0.81951395]]\n",
      "c\n",
      "k=1, n=4, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_4_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_4_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_8_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_8_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_8_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_8_k_1_filter_0.2.log\n",
      "max accuracy is 0.739174732552216, round is 46\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 18\n",
      "range(0, 51)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.44697492]\n",
      " [0.56360313]\n",
      " [0.57942525]\n",
      " [0.68358755]\n",
      " [0.6901801 ]\n",
      " [0.75250966]\n",
      " [0.62940877]\n",
      " [0.69533427]\n",
      " [0.75946181]\n",
      " [0.75394804]\n",
      " [0.7239819 ]\n",
      " [0.72434149]\n",
      " [0.7730065 ]\n",
      " [0.72338258]\n",
      " [0.69341644]\n",
      " [0.75346858]\n",
      " [0.76102005]\n",
      " [0.7317731 ]\n",
      " [0.78511282]\n",
      " [0.78930808]\n",
      " [0.7997363 ]\n",
      " [0.79877738]\n",
      " [0.82179138]\n",
      " [0.83593539]\n",
      " [0.81507896]\n",
      " [0.84120943]\n",
      " [0.84696293]\n",
      " [0.84120943]\n",
      " [0.84252794]\n",
      " [0.82502772]\n",
      " [0.82634623]\n",
      " [0.83233946]\n",
      " [0.82155165]\n",
      " [0.82850379]\n",
      " [0.82874352]\n",
      " [0.84001079]\n",
      " [0.84912049]\n",
      " [0.85163765]\n",
      " [0.843367  ]\n",
      " [0.84528483]\n",
      " [0.84684307]\n",
      " [0.84864104]\n",
      " [0.81759612]\n",
      " [0.84936022]\n",
      " [0.86961733]\n",
      " [0.83881214]\n",
      " [0.85906925]\n",
      " [0.86614126]\n",
      " [0.86829882]]\n",
      "b\n",
      "k=1, n=8, f=8\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_8_k_1_filter_0.2.log\n",
      "max accuracy is 0.7129903209373408, round is 48\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 19\n",
      "range(0, 53)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.44697492]\n",
      " [0.56360313]\n",
      " [0.57942525]\n",
      " [0.68358755]\n",
      " [0.6901801 ]\n",
      " [0.74987264]\n",
      " [0.73908483]\n",
      " [0.75874262]\n",
      " [0.73021486]\n",
      " [0.64810764]\n",
      " [0.75274939]\n",
      " [0.7733661 ]\n",
      " [0.77000989]\n",
      " [0.77768122]\n",
      " [0.75826316]\n",
      " [0.78954781]\n",
      " [0.77072908]\n",
      " [0.77959905]\n",
      " [0.80309251]\n",
      " [0.80525007]\n",
      " [0.77456474]\n",
      " [0.77072908]\n",
      " [0.80944533]\n",
      " [0.79518144]\n",
      " [0.78679093]\n",
      " [0.79086632]\n",
      " [0.79829792]\n",
      " [0.80417129]\n",
      " [0.79530131]\n",
      " [0.78295526]\n",
      " [0.79038686]\n",
      " [0.81759612]\n",
      " [0.78499296]\n",
      " [0.81400018]\n",
      " [0.79661982]\n",
      " [0.81987354]\n",
      " [0.82730515]\n",
      " [0.80572953]\n",
      " [0.81400018]\n",
      " [0.77696203]\n",
      " [0.80992478]\n",
      " [0.75490696]\n",
      " [0.81543855]\n",
      " [0.80536993]\n",
      " [0.78882862]\n",
      " [0.80189386]\n",
      " [0.83881214]\n",
      " [0.82646609]\n",
      " [0.81423991]\n",
      " [0.79542117]\n",
      " [0.82790447]]\n",
      "y\n",
      "k=1, n=8, f=16\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_16_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_16_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_16_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_16_k_1_filter_0.2.log\n",
      "max accuracy is 0.7220580743759552, round is 46\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 23\n",
      "range(0, 47)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.44697492]\n",
      " [0.56360313]\n",
      " [0.57942525]\n",
      " [0.68358755]\n",
      " [0.6901801 ]\n",
      " [0.62269635]\n",
      " [0.53351713]\n",
      " [0.6502652 ]\n",
      " [0.7445986 ]\n",
      " [0.74735549]\n",
      " [0.76701327]\n",
      " [0.80093494]\n",
      " [0.76102005]\n",
      " [0.7429205 ]\n",
      " [0.737167  ]\n",
      " [0.77947919]\n",
      " [0.80201372]\n",
      " [0.78942795]\n",
      " [0.77324623]\n",
      " [0.79721914]\n",
      " [0.76821192]\n",
      " [0.80560966]\n",
      " [0.81915436]\n",
      " [0.81675706]\n",
      " [0.7882293 ]\n",
      " [0.81447964]\n",
      " [0.82670582]\n",
      " [0.79446226]\n",
      " [0.80189386]\n",
      " [0.79506158]\n",
      " [0.79518144]\n",
      " [0.8108837 ]\n",
      " [0.76293788]\n",
      " [0.82287016]\n",
      " [0.82910311]\n",
      " [0.843367  ]\n",
      " [0.82742501]\n",
      " [0.84552456]\n",
      " [0.83042162]\n",
      " [0.83881214]\n",
      " [0.82646609]\n",
      " [0.83509634]\n",
      " [0.83449702]\n",
      " [0.84552456]\n",
      " [0.84948009]]\n",
      "purple\n",
      "k=1, n=16, f=8\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_16_k_1_filter_0.2.log\n",
      "max accuracy is 0.7168619460010188, round is 49\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 24\n",
      "range(0, 52)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.44697492]\n",
      " [0.56360313]\n",
      " [0.57942525]\n",
      " [0.68358755]\n",
      " [0.6901801 ]\n",
      " [0.74987264]\n",
      " [0.73908483]\n",
      " [0.75874262]\n",
      " [0.73021486]\n",
      " [0.64810764]\n",
      " [0.75274939]\n",
      " [0.76653382]\n",
      " [0.76545504]\n",
      " [0.77612298]\n",
      " [0.78786971]\n",
      " [0.79913698]\n",
      " [0.79014713]\n",
      " [0.80848641]\n",
      " [0.77276677]\n",
      " [0.81004465]\n",
      " [0.80596925]\n",
      " [0.77036948]\n",
      " [0.82287016]\n",
      " [0.80848641]\n",
      " [0.80045549]\n",
      " [0.80860627]\n",
      " [0.80225345]\n",
      " [0.8071679 ]\n",
      " [0.79110605]\n",
      " [0.76257829]\n",
      " [0.8129214 ]\n",
      " [0.81244194]\n",
      " [0.82730515]\n",
      " [0.80369183]\n",
      " [0.82047287]\n",
      " [0.82191124]\n",
      " [0.79745887]\n",
      " [0.82694555]\n",
      " [0.83305864]\n",
      " [0.81675706]\n",
      " [0.78978754]\n",
      " [0.81855503]\n",
      " [0.81999341]\n",
      " [0.82934284]\n",
      " [0.83485661]\n",
      " [0.8355758 ]\n",
      " [0.81999341]\n",
      " [0.843367  ]\n",
      " [0.82478799]\n",
      " [0.8355758 ]]\n",
      "r\n",
      "k=1, n=16, f=16\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_1_k_2_filter_0.2.log\n",
      "max accuracy is 0.5345899133978604, round is 17\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 25\n",
      "range(0, 23)\n",
      "[[0.4443379 ]\n",
      " [0.46135866]\n",
      " [0.3780528 ]\n",
      " [0.58697672]\n",
      " [0.43199185]\n",
      " [0.48605076]\n",
      " [0.54754128]\n",
      " [0.41113542]\n",
      " [0.54514399]\n",
      " [0.57606904]\n",
      " [0.55653112]\n",
      " [0.57367175]\n",
      " [0.61334692]\n",
      " [0.57786701]\n",
      " [0.58469929]\n",
      " [0.60627491]\n",
      " [0.57475053]\n",
      " [0.62892931]\n",
      " [0.59129184]\n",
      " [0.61202841]\n",
      " [0.62041893]\n",
      " [0.57439094]\n",
      " [0.59656588]]\n",
      "g\n",
      "k=2, n=1, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_1_k_2_filter_0.2.log\n",
      "max accuracy is 0.7208354559347937, round is 21\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 26\n",
      "range(0, 22)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.43978305]\n",
      " [0.52224986]\n",
      " [0.5687573 ]\n",
      " [0.70624195]\n",
      " [0.70720086]\n",
      " [0.76054059]\n",
      " [0.76461598]\n",
      " [0.69809116]\n",
      " [0.75358845]\n",
      " [0.79506158]\n",
      " [0.78774984]\n",
      " [0.79122591]\n",
      " [0.80477061]\n",
      " [0.82334961]\n",
      " [0.82958257]\n",
      " [0.83785323]\n",
      " [0.82095232]\n",
      " [0.84264781]\n",
      " [0.84768212]\n",
      " [0.84804171]]\n",
      "b\n",
      "k=2, n=1, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_1_k_2_filter_0.2.log\n",
      "max accuracy is 0.7210392256749872, round is 22\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 27\n",
      "range(0, 25)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.38236792]\n",
      " [0.40550178]\n",
      " [0.48353361]\n",
      " [0.61310719]\n",
      " [0.64307333]\n",
      " [0.48940697]\n",
      " [0.75143088]\n",
      " [0.74328009]\n",
      " [0.74280064]\n",
      " [0.76173923]\n",
      " [0.78751011]\n",
      " [0.78319499]\n",
      " [0.82430853]\n",
      " [0.82179138]\n",
      " [0.75994127]\n",
      " [0.83509634]\n",
      " [0.81603788]\n",
      " [0.82059273]\n",
      " [0.83857241]\n",
      " [0.83533607]\n",
      " [0.84828144]\n",
      " [0.82898325]\n",
      " [0.84732253]]\n",
      "y\n",
      "k=2, n=1, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_1_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_1_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_2_k_2_filter_0.2.log\n",
      "max accuracy is 0.5806418746816098, round is 13\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 30\n",
      "range(0, 22)\n",
      "[[0.4443379 ]\n",
      " [0.47010878]\n",
      " [0.51278056]\n",
      " [0.51050313]\n",
      " [0.48413293]\n",
      " [0.57546972]\n",
      " [0.5538941 ]\n",
      " [0.53615415]\n",
      " [0.64379251]\n",
      " [0.57163405]\n",
      " [0.60795301]\n",
      " [0.50798598]\n",
      " [0.57259297]\n",
      " [0.68310809]\n",
      " [0.65901531]\n",
      " [0.65721734]\n",
      " [0.62749094]\n",
      " [0.63000809]\n",
      " [0.65913518]\n",
      " [0.64750832]\n",
      " [0.64163495]\n",
      " [0.67244014]]\n",
      "k\n",
      "k=2, n=2, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_2_k_2_filter_0.2.log\n",
      "max accuracy is 0.5746306673458992, round is 22\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 31\n",
      "range(0, 23)\n",
      "[[0.4443379 ]\n",
      " [0.4443379 ]\n",
      " [0.37445686]\n",
      " [0.44277966]\n",
      " [0.43606724]\n",
      " [0.43870426]\n",
      " [0.52644512]\n",
      " [0.56324353]\n",
      " [0.57463067]\n",
      " [0.6235354 ]\n",
      " [0.52944173]\n",
      " [0.61622367]\n",
      " [0.59368913]\n",
      " [0.53387672]\n",
      " [0.6164634 ]\n",
      " [0.64259387]\n",
      " [0.6671661 ]\n",
      " [0.6198196 ]\n",
      " [0.62832999]\n",
      " [0.64103563]\n",
      " [0.62569297]\n",
      " [0.63971712]\n",
      " [0.67603608]]\n",
      "purple\n",
      "k=2, n=2, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_2_k_2_filter_0.2.log\n",
      "max accuracy is 0.705145185939888, round is 18\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 32\n",
      "range(0, 22)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.43343022]\n",
      " [0.60483653]\n",
      " [0.58709658]\n",
      " [0.53711306]\n",
      " [0.68466633]\n",
      " [0.72410177]\n",
      " [0.70312547]\n",
      " [0.70084804]\n",
      " [0.79638009]\n",
      " [0.80165413]\n",
      " [0.76341734]\n",
      " [0.76941057]\n",
      " [0.78463336]\n",
      " [0.81591801]\n",
      " [0.82023314]\n",
      " [0.80896587]\n",
      " [0.82958257]\n",
      " [0.80620898]\n",
      " [0.82526745]\n",
      " [0.8149591 ]]\n",
      "r\n",
      "k=2, n=2, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_2_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_2_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_4_k_2_filter_0.2.log\n",
      "max accuracy is 0.40804890473764643, round is 5\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 35\n",
      "range(0, 17)\n",
      "[[0.4443379 ]\n",
      " [0.41700878]\n",
      " [0.42779659]\n",
      " [0.40538192]\n",
      " [0.43630697]\n",
      " [0.48005753]\n",
      " [0.44961194]\n",
      " [0.47358485]\n",
      " [0.45704354]\n",
      " [0.44685505]\n",
      " [0.45212909]\n",
      " [0.44901262]\n",
      " [0.46255731]\n",
      " [0.46099907]\n",
      " [0.46075934]\n",
      " [0.45932097]\n",
      " [0.46627311]]\n",
      "y\n",
      "k=2, n=4, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_4_k_2_filter_0.2.log\n",
      "max accuracy is 0.7370351502801834, round is 16\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 36\n",
      "range(0, 19)\n",
      "[[0.4443379 ]\n",
      " [0.43295077]\n",
      " [0.5011537 ]\n",
      " [0.48844805]\n",
      " [0.49240358]\n",
      " [0.63288484]\n",
      " [0.66093315]\n",
      " [0.79290402]\n",
      " [0.77240718]\n",
      " [0.77804081]\n",
      " [0.83905187]\n",
      " [0.85223697]\n",
      " [0.81915436]\n",
      " [0.85223697]\n",
      " [0.8565521 ]\n",
      " [0.83245932]\n",
      " [0.86710018]\n",
      " [0.84600402]\n",
      " [0.85403494]]\n",
      "c\n",
      "k=2, n=4, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_4_k_2_filter_0.2.log\n",
      "max accuracy is 0.5718797758532858, round is 8\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 37\n",
      "range(0, 24)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.38608373]\n",
      " [0.50031464]\n",
      " [0.6144257 ]\n",
      " [0.55149681]\n",
      " [0.44373858]\n",
      " [0.55952773]\n",
      " [0.67279974]\n",
      " [0.62149771]\n",
      " [0.48125618]\n",
      " [0.56156543]\n",
      " [0.64906655]\n",
      " [0.56396272]\n",
      " [0.56719907]\n",
      " [0.57774715]\n",
      " [0.64690899]\n",
      " [0.61370651]\n",
      " [0.57666836]\n",
      " [0.60459681]\n",
      " [0.61658326]\n",
      " [0.60315843]\n",
      " [0.59153157]\n",
      " [0.62497378]]\n",
      "m\n",
      "k=2, n=4, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_4_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_4_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_8_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_8_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_8_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_8_k_2_filter_0.2.log\n",
      "max accuracy is 0.7431482424859909, round is 45\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 43\n",
      "range(0, 50)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.44697492]\n",
      " [0.56360313]\n",
      " [0.60207965]\n",
      " [0.71535165]\n",
      " [0.68922118]\n",
      " [0.59500764]\n",
      " [0.5633634 ]\n",
      " [0.70480357]\n",
      " [0.74483833]\n",
      " [0.74363969]\n",
      " [0.66764556]\n",
      " [0.78535255]\n",
      " [0.74699589]\n",
      " [0.72122502]\n",
      " [0.76629409]\n",
      " [0.8183153 ]\n",
      " [0.80944533]\n",
      " [0.79374307]\n",
      " [0.83317851]\n",
      " [0.80536993]\n",
      " [0.81447964]\n",
      " [0.80980492]\n",
      " [0.83090108]\n",
      " [0.80800695]\n",
      " [0.80872614]\n",
      " [0.81639747]\n",
      " [0.81280153]\n",
      " [0.84888076]\n",
      " [0.84696293]\n",
      " [0.83018189]\n",
      " [0.81855503]\n",
      " [0.84372659]\n",
      " [0.86662072]\n",
      " [0.83102095]\n",
      " [0.8561925 ]\n",
      " [0.8561925 ]\n",
      " [0.84995955]\n",
      " [0.8376135 ]\n",
      " [0.84768212]\n",
      " [0.84576429]\n",
      " [0.8561925 ]\n",
      " [0.83737377]\n",
      " [0.86014803]\n",
      " [0.87429205]\n",
      " [0.86218573]\n",
      " [0.8561925 ]\n",
      " [0.86290492]\n",
      " [0.84828144]]\n",
      "y\n",
      "k=2, n=8, f=8\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_8_k_2_filter_0.2.log\n",
      "max accuracy is 0.723586347427407, round is 48\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 44\n",
      "range(0, 53)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.44697492]\n",
      " [0.56360313]\n",
      " [0.57942525]\n",
      " [0.68358755]\n",
      " [0.6901801 ]\n",
      " [0.75250966]\n",
      " [0.67903269]\n",
      " [0.70204669]\n",
      " [0.75502682]\n",
      " [0.73321147]\n",
      " [0.76677355]\n",
      " [0.79182524]\n",
      " [0.75802343]\n",
      " [0.79362321]\n",
      " [0.79997603]\n",
      " [0.80429115]\n",
      " [0.77024962]\n",
      " [0.77899973]\n",
      " [0.80069521]\n",
      " [0.82862366]\n",
      " [0.7956609 ]\n",
      " [0.82706542]\n",
      " [0.81807557]\n",
      " [0.79709928]\n",
      " [0.77420515]\n",
      " [0.81999341]\n",
      " [0.80009589]\n",
      " [0.83569566]\n",
      " [0.83126068]\n",
      " [0.82586677]\n",
      " [0.82047287]\n",
      " [0.83078122]\n",
      " [0.82922298]\n",
      " [0.82299002]\n",
      " [0.80800695]\n",
      " [0.8315004 ]\n",
      " [0.81735639]\n",
      " [0.84216835]\n",
      " [0.84312727]\n",
      " [0.80045549]\n",
      " [0.83701417]\n",
      " [0.84072998]\n",
      " [0.84360672]\n",
      " [0.83749363]\n",
      " [0.83413742]\n",
      " [0.82742501]\n",
      " [0.85127806]\n",
      " [0.8487609 ]\n",
      " [0.84360672]\n",
      " [0.84600402]\n",
      " [0.83701417]]\n",
      "c\n",
      "k=2, n=8, f=16\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_16_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_16_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_16_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_16_k_2_filter_0.2.log\n",
      "max accuracy is 0.7162506367804381, round is 25\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 48\n",
      "range(0, 47)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.44697492]\n",
      " [0.56360313]\n",
      " [0.51302029]\n",
      " [0.70276587]\n",
      " [0.67735459]\n",
      " [0.70720086]\n",
      " [0.62677175]\n",
      " [0.50558868]\n",
      " [0.72745797]\n",
      " [0.74256091]\n",
      " [0.75119115]\n",
      " [0.70216655]\n",
      " [0.75598574]\n",
      " [0.77780108]\n",
      " [0.78774984]\n",
      " [0.77240718]\n",
      " [0.75262953]\n",
      " [0.79661982]\n",
      " [0.78978754]\n",
      " [0.73429025]\n",
      " [0.77384555]\n",
      " [0.78319499]\n",
      " [0.79062659]\n",
      " [0.84264781]\n",
      " [0.78559228]\n",
      " [0.80069521]\n",
      " [0.77923946]\n",
      " [0.80009589]\n",
      " [0.79685955]\n",
      " [0.77012975]\n",
      " [0.80237332]\n",
      " [0.79614036]\n",
      " [0.78355458]\n",
      " [0.8071679 ]\n",
      " [0.80369183]\n",
      " [0.81160289]\n",
      " [0.82119205]\n",
      " [0.79302388]\n",
      " [0.8186749 ]\n",
      " [0.81004465]\n",
      " [0.78403404]\n",
      " [0.81471937]\n",
      " [0.8112433 ]\n",
      " [0.81591801]\n",
      " [0.8261065 ]]\n",
      "r\n",
      "k=2, n=16, f=8\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_16_k_2_filter_0.2.log\n",
      "max accuracy is 0.7387671930718288, round is 40\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 49\n",
      "range(0, 51)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.44697492]\n",
      " [0.56360313]\n",
      " [0.57942525]\n",
      " [0.68358755]\n",
      " [0.6901801 ]\n",
      " [0.62269635]\n",
      " [0.6576968 ]\n",
      " [0.66764556]\n",
      " [0.76773246]\n",
      " [0.7145126 ]\n",
      " [0.76090018]\n",
      " [0.78810944]\n",
      " [0.79038686]\n",
      " [0.80465074]\n",
      " [0.77084894]\n",
      " [0.80117467]\n",
      " [0.81999341]\n",
      " [0.79985616]\n",
      " [0.79913698]\n",
      " [0.81196248]\n",
      " [0.80860627]\n",
      " [0.73680741]\n",
      " [0.81256181]\n",
      " [0.82622636]\n",
      " [0.79626023]\n",
      " [0.82466813]\n",
      " [0.81783585]\n",
      " [0.81208235]\n",
      " [0.79805819]\n",
      " [0.84180876]\n",
      " [0.81951395]\n",
      " [0.80429115]\n",
      " [0.8223907 ]\n",
      " [0.83701417]\n",
      " [0.84816158]\n",
      " [0.85547332]\n",
      " [0.83066135]\n",
      " [0.84468551]\n",
      " [0.86913787]\n",
      " [0.83581553]\n",
      " [0.85379521]\n",
      " [0.84025052]\n",
      " [0.85499386]\n",
      " [0.8376135 ]\n",
      " [0.84983968]\n",
      " [0.83905187]\n",
      " [0.84828144]\n",
      " [0.83593539]\n",
      " [0.86182614]]\n",
      "g\n",
      "k=2, n=16, f=16\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_1_k_4_filter_0.2.log\n",
      "max accuracy is 0.5375445746306673, round is 8\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 50\n",
      "range(0, 23)\n",
      "[[0.4443379 ]\n",
      " [0.487609  ]\n",
      " [0.49120494]\n",
      " [0.56731893]\n",
      " [0.58266159]\n",
      " [0.50870516]\n",
      " [0.55533247]\n",
      " [0.57103473]\n",
      " [0.63240538]\n",
      " [0.59836385]\n",
      " [0.58661712]\n",
      " [0.52836295]\n",
      " [0.61011058]\n",
      " [0.59105211]\n",
      " [0.60004195]\n",
      " [0.58421983]\n",
      " [0.58122322]\n",
      " [0.57319229]\n",
      " [0.59584669]\n",
      " [0.59368913]\n",
      " [0.5934494 ]\n",
      " [0.60855234]\n",
      " [0.60052141]]\n",
      "b\n",
      "k=4, n=1, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_1_k_4_filter_0.2.log\n",
      "max accuracy is 0.5816607233825777, round is 20\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 51\n",
      "range(0, 22)\n",
      "[[0.4443379 ]\n",
      " [0.41784783]\n",
      " [0.37589524]\n",
      " [0.50175302]\n",
      " [0.51577717]\n",
      " [0.52021216]\n",
      " [0.53963022]\n",
      " [0.58050403]\n",
      " [0.55449342]\n",
      " [0.56564083]\n",
      " [0.59428845]\n",
      " [0.59189116]\n",
      " [0.62029906]\n",
      " [0.59476791]\n",
      " [0.61094963]\n",
      " [0.66285098]\n",
      " [0.68023134]\n",
      " [0.65853585]\n",
      " [0.67172096]\n",
      " [0.63731983]\n",
      " [0.68430673]\n",
      " [0.62461419]]\n",
      "y\n",
      "k=4, n=1, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_1_k_4_filter_0.2.log\n",
      "max accuracy is 0.7204279164544065, round is 17\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 52\n",
      "range(0, 22)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.38236792]\n",
      " [0.38344671]\n",
      " [0.49204399]\n",
      " [0.58218213]\n",
      " [0.45944083]\n",
      " [0.70420425]\n",
      " [0.73333134]\n",
      " [0.77084894]\n",
      " [0.80752749]\n",
      " [0.76581463]\n",
      " [0.78906835]\n",
      " [0.80776722]\n",
      " [0.83437715]\n",
      " [0.82730515]\n",
      " [0.80393156]\n",
      " [0.84756225]\n",
      " [0.80932546]\n",
      " [0.82131192]\n",
      " [0.83329837]\n",
      " [0.83233946]]\n",
      "c\n",
      "k=4, n=1, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_1_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_1_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_2_k_4_filter_0.2.log\n",
      "max accuracy is 0.571777890983189, round is 7\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 55\n",
      "range(0, 22)\n",
      "[[0.4443379 ]\n",
      " [0.47406431]\n",
      " [0.49899613]\n",
      " [0.6181415 ]\n",
      " [0.56000719]\n",
      " [0.59500764]\n",
      " [0.63048755]\n",
      " [0.67267987]\n",
      " [0.65781667]\n",
      " [0.63480267]\n",
      " [0.64547062]\n",
      " [0.64978574]\n",
      " [0.59872344]\n",
      " [0.60891193]\n",
      " [0.62053879]\n",
      " [0.61286746]\n",
      " [0.63432321]\n",
      " [0.63276498]\n",
      " [0.64427197]\n",
      " [0.60807288]\n",
      " [0.60627491]\n",
      " [0.66692637]]\n",
      "purple\n",
      "k=4, n=2, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_2_k_4_filter_0.2.log\n",
      "max accuracy is 0.4412633723892002, round is 17\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 56\n",
      "range(0, 24)\n",
      "[[0.4443379 ]\n",
      " [0.48473225]\n",
      " [0.44553654]\n",
      " [0.43259117]\n",
      " [0.4669923 ]\n",
      " [0.44829343]\n",
      " [0.45896137]\n",
      " [0.46399568]\n",
      " [0.46879027]\n",
      " [0.50019478]\n",
      " [0.43091307]\n",
      " [0.48281442]\n",
      " [0.50978394]\n",
      " [0.45692368]\n",
      " [0.48317401]\n",
      " [0.50978394]\n",
      " [0.49492074]\n",
      " [0.51913338]\n",
      " [0.44793383]\n",
      " [0.49396182]\n",
      " [0.51505798]\n",
      " [0.49875641]\n",
      " [0.50211261]\n",
      " [0.50882503]]\n",
      "r\n",
      "k=4, n=2, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_2_k_4_filter_0.2.log\n",
      "max accuracy is 0.717269485481406, round is 20\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 57\n",
      "range(0, 22)\n",
      "[[0.4443379 ]\n",
      " [0.4443379 ]\n",
      " [0.38021036]\n",
      " [0.57103473]\n",
      " [0.57031554]\n",
      " [0.55629139]\n",
      " [0.67711486]\n",
      " [0.77072908]\n",
      " [0.72074556]\n",
      " [0.79853765]\n",
      " [0.75143088]\n",
      " [0.78751011]\n",
      " [0.76425639]\n",
      " [0.79590063]\n",
      " [0.83629499]\n",
      " [0.80896587]\n",
      " [0.82490785]\n",
      " [0.81891463]\n",
      " [0.80668844]\n",
      " [0.83425729]\n",
      " [0.84384645]\n",
      " [0.81771598]]\n",
      "g\n",
      "k=4, n=2, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_2_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_2_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_4_k_4_filter_0.2.log\n",
      "max accuracy is 0.37768721344880285, round is 0\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 60\n",
      "range(0, 17)\n",
      "[[0.4443379 ]\n",
      " [0.42024512]\n",
      " [0.42863564]\n",
      " [0.40370381]\n",
      " [0.41233406]\n",
      " [0.39986815]\n",
      " [0.39627221]\n",
      " [0.3969914 ]\n",
      " [0.39771059]\n",
      " [0.39914896]\n",
      " [0.39639208]\n",
      " [0.39615235]\n",
      " [0.39735099]\n",
      " [0.39819005]\n",
      " [0.39795032]\n",
      " [0.39555303]\n",
      " [0.39567289]]\n",
      "c\n",
      "k=4, n=4, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_4_k_4_filter_0.2.log\n",
      "max accuracy is 0.37768721344880285, round is 0\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 61\n",
      "range(0, 20)\n",
      "[[0.4443379 ]\n",
      " [0.41700878]\n",
      " [0.41700878]\n",
      " [0.41700878]\n",
      " [0.41700878]\n",
      " [0.41700878]\n",
      " [0.41700878]\n",
      " [0.41700878]\n",
      " [0.41700878]\n",
      " [0.41700878]\n",
      " [0.41700878]\n",
      " [0.41700878]\n",
      " [0.41700878]\n",
      " [0.41700878]\n",
      " [0.41700878]\n",
      " [0.41700878]\n",
      " [0.41700878]\n",
      " [0.41700878]\n",
      " [0.41700878]\n",
      " [0.41700878]]\n",
      "m\n",
      "k=4, n=4, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_4_k_4_filter_0.2.log\n",
      "max accuracy is 0.721141110545084, round is 20\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 62\n",
      "range(0, 21)\n",
      "[[0.4443379 ]\n",
      " [0.43295077]\n",
      " [0.52632525]\n",
      " [0.58110335]\n",
      " [0.51781487]\n",
      " [0.69089928]\n",
      " [0.69581373]\n",
      " [0.66249138]\n",
      " [0.73381079]\n",
      " [0.69749183]\n",
      " [0.8112433 ]\n",
      " [0.80572953]\n",
      " [0.77000989]\n",
      " [0.78727038]\n",
      " [0.82922298]\n",
      " [0.83833268]\n",
      " [0.71631057]\n",
      " [0.83617512]\n",
      " [0.79122591]\n",
      " [0.82287016]\n",
      " [0.84840131]]\n",
      "k\n",
      "k=4, n=4, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_4_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_4_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_8_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_8_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_8_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_8_k_4_filter_0.2.log\n",
      "max accuracy is 0.6627610799796231, round is 41\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 68\n",
      "range(0, 49)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.41628959]\n",
      " [0.49983519]\n",
      " [0.56324353]\n",
      " [0.41712864]\n",
      " [0.44901262]\n",
      " [0.62797039]\n",
      " [0.71199545]\n",
      " [0.70096791]\n",
      " [0.66536813]\n",
      " [0.65242276]\n",
      " [0.64690899]\n",
      " [0.68490606]\n",
      " [0.74747535]\n",
      " [0.73968416]\n",
      " [0.71870786]\n",
      " [0.63348416]\n",
      " [0.76113991]\n",
      " [0.67196068]\n",
      " [0.67148123]\n",
      " [0.72841689]\n",
      " [0.7145126 ]\n",
      " [0.69617332]\n",
      " [0.71127626]\n",
      " [0.67315933]\n",
      " [0.69845075]\n",
      " [0.74999251]\n",
      " [0.76329747]\n",
      " [0.74675617]\n",
      " [0.7503521 ]\n",
      " [0.73261215]\n",
      " [0.75766384]\n",
      " [0.74771508]\n",
      " [0.75670492]\n",
      " [0.75047197]\n",
      " [0.71547152]\n",
      " [0.75107129]\n",
      " [0.7429205 ]\n",
      " [0.75754398]\n",
      " [0.75862276]\n",
      " [0.77971892]\n",
      " [0.76833179]\n",
      " [0.77911959]\n",
      " [0.77156813]\n",
      " [0.76941057]\n",
      " [0.75910221]\n",
      " [0.77288664]\n",
      " [0.77252704]]\n",
      "c\n",
      "k=4, n=8, f=8\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_8_k_4_filter_0.2.log\n",
      "max accuracy is 0.7317371370351503, round is 48\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 69\n",
      "range(0, 53)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.44697492]\n",
      " [0.56360313]\n",
      " [0.60207965]\n",
      " [0.54286656]\n",
      " [0.54190764]\n",
      " [0.73261215]\n",
      " [0.55844895]\n",
      " [0.6708819 ]\n",
      " [0.71894759]\n",
      " [0.78535255]\n",
      " [0.74447874]\n",
      " [0.78031824]\n",
      " [0.75502682]\n",
      " [0.76054059]\n",
      " [0.78511282]\n",
      " [0.78894849]\n",
      " [0.77120853]\n",
      " [0.79482185]\n",
      " [0.82694555]\n",
      " [0.76641395]\n",
      " [0.76989002]\n",
      " [0.78163675]\n",
      " [0.81567828]\n",
      " [0.81471937]\n",
      " [0.79626023]\n",
      " [0.81364059]\n",
      " [0.81639747]\n",
      " [0.82622636]\n",
      " [0.7033652 ]\n",
      " [0.82251056]\n",
      " [0.8186749 ]\n",
      " [0.82742501]\n",
      " [0.83449702]\n",
      " [0.84408618]\n",
      " [0.81879476]\n",
      " [0.85415481]\n",
      " [0.84804171]\n",
      " [0.81435977]\n",
      " [0.83893201]\n",
      " [0.84612388]\n",
      " [0.81172275]\n",
      " [0.83461688]\n",
      " [0.85295616]\n",
      " [0.85571304]\n",
      " [0.81471937]\n",
      " [0.84804171]\n",
      " [0.86086722]\n",
      " [0.83437715]\n",
      " [0.84959995]\n",
      " [0.84696293]\n",
      " [0.83869228]]\n",
      "m\n",
      "k=4, n=8, f=16\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_16_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_16_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_16_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_16_k_4_filter_0.2.log\n",
      "max accuracy is 0.6937340804890474, round is 26\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 73\n",
      "range(0, 46)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.48365347]\n",
      " [0.53795211]\n",
      " [0.51625663]\n",
      " [0.68538551]\n",
      " [0.65865572]\n",
      " [0.7392047 ]\n",
      " [0.69029996]\n",
      " [0.63983698]\n",
      " [0.70252615]\n",
      " [0.71631057]\n",
      " [0.66213179]\n",
      " [0.7466363 ]\n",
      " [0.71403314]\n",
      " [0.7202661 ]\n",
      " [0.74423901]\n",
      " [0.72122502]\n",
      " [0.75418777]\n",
      " [0.78607174]\n",
      " [0.77276677]\n",
      " [0.76413653]\n",
      " [0.76533517]\n",
      " [0.76785233]\n",
      " [0.68083066]\n",
      " [0.7770819 ]\n",
      " [0.81615774]\n",
      " [0.77744149]\n",
      " [0.74256091]\n",
      " [0.81052411]\n",
      " [0.79242456]\n",
      " [0.80045549]\n",
      " [0.80848641]\n",
      " [0.78810944]\n",
      " [0.81531869]\n",
      " [0.78319499]\n",
      " [0.78547242]\n",
      " [0.77971892]\n",
      " [0.77756136]\n",
      " [0.80357196]\n",
      " [0.77036948]\n",
      " [0.80249318]\n",
      " [0.81028438]\n",
      " [0.80525007]\n",
      " [0.80788709]\n",
      " [0.8112433 ]]\n",
      "g\n",
      "k=4, n=16, f=8\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_16_k_4_filter_0.2.log\n",
      "max accuracy is 0.7445746306673459, round is 49\n",
      "['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=1, f=8', 'k=1, n=1, f=16', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=2, f=8', 'k=1, n=2, f=16', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=1, n=4, f=8', 'k=1, n=4, f=16', 'k=1, n=8, f=1', 'k=1, n=8, f=2', 'k=1, n=8, f=4', 'k=1, n=8, f=8', 'k=1, n=8, f=16', 'k=1, n=16, f=1', 'k=1, n=16, f=2', 'k=1, n=16, f=4', 'k=1, n=16, f=8', 'k=1, n=16, f=16', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=1, f=8', 'k=2, n=1, f=16', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=2, f=8', 'k=2, n=2, f=16', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=2, n=4, f=8', 'k=2, n=4, f=16', 'k=2, n=8, f=1', 'k=2, n=8, f=2', 'k=2, n=8, f=4', 'k=2, n=8, f=8', 'k=2, n=8, f=16', 'k=2, n=16, f=1', 'k=2, n=16, f=2', 'k=2, n=16, f=4', 'k=2, n=16, f=8', 'k=2, n=16, f=16', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=1, f=8', 'k=4, n=1, f=16', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=2, f=8', 'k=4, n=2, f=16', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4', 'k=4, n=4, f=8', 'k=4, n=4, f=16', 'k=4, n=8, f=1', 'k=4, n=8, f=2', 'k=4, n=8, f=4', 'k=4, n=8, f=8', 'k=4, n=8, f=16', 'k=4, n=16, f=1', 'k=4, n=16, f=2', 'k=4, n=16, f=4', 'k=4, n=16, f=8', 'k=4, n=16, f=16'] 74\n",
      "range(0, 50)\n",
      "[[0.4443379 ]\n",
      " [0.42587876]\n",
      " [0.44697492]\n",
      " [0.56360313]\n",
      " [0.51302029]\n",
      " [0.60987085]\n",
      " [0.66596746]\n",
      " [0.61706272]\n",
      " [0.70408438]\n",
      " [0.69881034]\n",
      " [0.70732073]\n",
      " [0.80788709]\n",
      " [0.82358934]\n",
      " [0.78319499]\n",
      " [0.8129214 ]\n",
      " [0.77899973]\n",
      " [0.82838393]\n",
      " [0.85151778]\n",
      " [0.82227083]\n",
      " [0.84061011]\n",
      " [0.81232208]\n",
      " [0.83293878]\n",
      " [0.82706542]\n",
      " [0.84192862]\n",
      " [0.82275029]\n",
      " [0.81579815]\n",
      " [0.83126068]\n",
      " [0.84660334]\n",
      " [0.82095232]\n",
      " [0.84552456]\n",
      " [0.85882952]\n",
      " [0.85487399]\n",
      " [0.83245932]\n",
      " [0.84084984]\n",
      " [0.84948009]\n",
      " [0.81927422]\n",
      " [0.8545144 ]\n",
      " [0.8599083 ]\n",
      " [0.83977106]\n",
      " [0.84912049]\n",
      " [0.85703155]\n",
      " [0.84780198]\n",
      " [0.83941147]\n",
      " [0.84864104]\n",
      " [0.82970244]\n",
      " [0.86817896]\n",
      " [0.85235684]\n",
      " [0.8751311 ]\n",
      " [0.86470289]\n",
      " [0.87597015]]\n",
      "b\n",
      "k=4, n=16, f=16\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# round to accuracy\n",
    "i=0\n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "round_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = []\n",
    "    labels = []\n",
    "    for k in k_list:\n",
    "        for n in n_list:\n",
    "            for f in f_list:\n",
    "                filenames.append(f\"ours++_fedpet_roberta-large_train_examples_64_f_{f}_n_{n}_k_{k}_filter_{filter[dataset]}.log\")\n",
    "                labels.append(f\"k={k}, n={n}, f={f}\")\n",
    "                \n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "\n",
    "    for filename in filenames:\n",
    "            \n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "\n",
    "        # plt.title(log_path)\n",
    "        iter = 1000\n",
    "        phrase = 'aggregated model performance is'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "            continue\n",
    "\n",
    "        # print(filename)\n",
    "        # print(df)\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, round is {idx}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        round_list[dataset].append(idx)\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(labels, filenames.index(filename))\n",
    "        print(range(iter))\n",
    "        print(np.array(y_mean)/full_set_acc[dataset])\n",
    "        print(colors[filenames.index(filename)])\n",
    "        print(labels[filenames.index(filename)])\n",
    "        plt.plot(range(iter),np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)])\n",
    "    # fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.1),bbox_transform=fig.transFigure)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"eval-ablation-{dataset}-round-12.03.pdf\"))\n",
    "    i = i+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_1_k_1_filter_0.2.log\n",
      "max accuracy is 0.7039225674987264, runtime is 5941.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_1_k_1_filter_0.2.log\n",
      "max accuracy is 0.6782475802343352, runtime is 3485.0\n",
      "25 25\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_1_k_1_filter_0.2.log\n",
      "max accuracy is 0.723586347427407, runtime is 2153.0\n",
      "25 25\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_1_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_1_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_2_k_1_filter_0.2.log\n",
      "max accuracy is 0.6009169638308711, runtime is 2677.0\n",
      "19 19\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_2_k_1_filter_0.2.log\n",
      "max accuracy is 0.6902699949057565, runtime is 2816.0\n",
      "21 21\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_2_k_1_filter_0.2.log\n",
      "max accuracy is 0.7096281202241467, runtime is 2405.0\n",
      "25 25\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_2_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_2_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_4_k_1_filter_0.2.log\n",
      "max accuracy is 0.6752929190015283, runtime is 5690.0\n",
      "19 19\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_4_k_1_filter_0.2.log\n",
      "max accuracy is 0.6454406520631686, runtime is 3031.0\n",
      "19 19\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_4_k_1_filter_0.2.log\n",
      "max accuracy is 0.7200203769740193, runtime is 1633.0\n",
      "21 21\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_4_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_4_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_8_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_8_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_8_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_8_k_1_filter_0.2.log\n",
      "max accuracy is 0.739174732552216, runtime is 3523.0\n",
      "51 51\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_8_k_1_filter_0.2.log\n",
      "max accuracy is 0.7129903209373408, runtime is 2300.0\n",
      "53 53\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_16_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_16_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_16_k_1_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_16_k_1_filter_0.2.log\n",
      "max accuracy is 0.7220580743759552, runtime is 3579.0\n",
      "47 47\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_16_k_1_filter_0.2.log\n",
      "max accuracy is 0.7168619460010188, runtime is 2318.0\n",
      "52 52\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_1_k_2_filter_0.2.log\n",
      "max accuracy is 0.5345899133978604, runtime is 6961.0\n",
      "23 23\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_1_k_2_filter_0.2.log\n",
      "max accuracy is 0.7208354559347937, runtime is 5176.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_1_k_2_filter_0.2.log\n",
      "max accuracy is 0.7210392256749872, runtime is 2658.0\n",
      "25 25\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_1_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_1_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_2_k_2_filter_0.2.log\n",
      "max accuracy is 0.5806418746816098, runtime is 5109.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_2_k_2_filter_0.2.log\n",
      "max accuracy is 0.5746306673458992, runtime is 5730.0\n",
      "23 23\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_2_k_2_filter_0.2.log\n",
      "max accuracy is 0.705145185939888, runtime is 2134.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_2_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_2_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_4_k_2_filter_0.2.log\n",
      "max accuracy is 0.40804890473764643, runtime is 1320.0\n",
      "17 17\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_4_k_2_filter_0.2.log\n",
      "max accuracy is 0.7370351502801834, runtime is 3678.0\n",
      "19 19\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_4_k_2_filter_0.2.log\n",
      "max accuracy is 0.5718797758532858, runtime is 694.0\n",
      "24 24\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_4_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_4_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_8_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_8_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_8_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_8_k_2_filter_0.2.log\n",
      "max accuracy is 0.7431482424859909, runtime is 5366.0\n",
      "50 50\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_8_k_2_filter_0.2.log\n",
      "max accuracy is 0.723586347427407, runtime is 3217.0\n",
      "53 53\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_16_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_16_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_16_k_2_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_16_k_2_filter_0.2.log\n",
      "max accuracy is 0.7162506367804381, runtime is 1965.0\n",
      "47 47\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_16_k_2_filter_0.2.log\n",
      "max accuracy is 0.7387671930718288, runtime is 2448.0\n",
      "51 51\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_1_k_4_filter_0.2.log\n",
      "max accuracy is 0.5375445746306673, runtime is 3135.0\n",
      "23 23\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_1_k_4_filter_0.2.log\n",
      "max accuracy is 0.5816607233825777, runtime is 6404.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_1_k_4_filter_0.2.log\n",
      "max accuracy is 0.7204279164544065, runtime is 2382.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_1_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_1_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_2_k_4_filter_0.2.log\n",
      "max accuracy is 0.571777890983189, runtime is 2873.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_2_k_4_filter_0.2.log\n",
      "max accuracy is 0.4412633723892002, runtime is 5057.0\n",
      "24 24\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_2_k_4_filter_0.2.log\n",
      "max accuracy is 0.717269485481406, runtime is 3767.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_2_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_2_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_4_k_4_filter_0.2.log\n",
      "max accuracy is 0.37768721344880285, runtime is 4.0\n",
      "17 17\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_4_k_4_filter_0.2.log\n",
      "max accuracy is 0.37768721344880285, runtime is 4.0\n",
      "20 20\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_4_k_4_filter_0.2.log\n",
      "max accuracy is 0.721141110545084, runtime is 3843.0\n",
      "21 21\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_4_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_4_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_8_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_8_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_8_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_8_k_4_filter_0.2.log\n",
      "max accuracy is 0.6627610799796231, runtime is 7966.0\n",
      "49 49\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_8_k_4_filter_0.2.log\n",
      "max accuracy is 0.7317371370351503, runtime is 5305.0\n",
      "53 53\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_16_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_16_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_16_k_4_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_8_n_16_k_4_filter_0.2.log\n",
      "max accuracy is 0.6937340804890474, runtime is 3463.0\n",
      "46 46\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_16_k_4_filter_0.2.log\n",
      "max accuracy is 0.7445746306673459, runtime is 5524.0\n",
      "50 50\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = []\n",
    "    labels = []\n",
    "    for k in k_list:\n",
    "        for n in n_list:\n",
    "            for f in f_list:\n",
    "                filenames.append(f\"ours++_fedpet_roberta-large_train_examples_64_f_{f}_n_{n}_k_{k}_filter_{filter[dataset]}.log\")\n",
    "                labels.append(f\"k={k}, n={n}, f={f}\")\n",
    "                \n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Runtime\")\n",
    "    plt.ylabel(\"Accuracy\")\n",
    "    for filename in filenames:\n",
    "\n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                train_samples = list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]\n",
    "                infer_samples = list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]\n",
    "\n",
    "                # TX2: train, 1s/sample, infer, 0.5s/sample\n",
    "                train_time = np.max(train_samples) * train_latency_list[\"tx2+bitfit\"] if len(train_samples) > 0 else 0\n",
    "                infer_time = np.max(infer_samples) * infer_latency_list[\"tx2+bitfit\"] if len(infer_samples) > 0 else 0\n",
    "\n",
    "                comm_time = communication_latency_list[\"bitfit\"]\n",
    "                \n",
    "                time_stamp = time_stamp + train_time + infer_time + comm_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "                \n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        runtime_list[dataset].append(runtime[idx])\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        plt.plot(runtime[:len(y_mean)],np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4)\n",
    "    # fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"eval-ablation-{dataset}-time-12.03.pdf\"))\n",
    "    t = t+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "c=0\n",
    "for dataset in datasets:\n",
    "    np.random.seed(42)\n",
    "    acc_list_tailored = np.random.choice(acc_list[dataset], 8, replace=False)\n",
    "    runtime_list_tailored = np.random.choice(runtime_list[dataset], 8, replace=False)\n",
    "    labels_tailored = np.random.choice(labels, 8, replace=False)\n",
    "    colors = [\"#1f77b4\", \"#ff7f0e\", \"#2ca02c\", \"#d62728\", \"#9467bd\", \"#8c564b\", \"#e377c2\", \"#7f7f7f\", \"#bcbd22\", \"#17becf\"]\n",
    "    fig = plt.figure()\n",
    "    plt.title(f\"{dataset}\")\n",
    "    plt.xlabel(\"1-Acc\")\n",
    "    plt.ylabel(\"Runtime\")\n",
    "    plt.scatter(1- np.array(acc_list_tailored), np.array(runtime_list_tailored),s=150,color=colors[:len(acc_list_tailored)])\n",
    "    for idx in range(len(acc_list_tailored)):\n",
    "        plt.text(1-acc_list_tailored[idx], runtime_list_tailored[idx], labels_tailored[idx], fontsize=12)\n",
    "    plt.savefig(os.path.join(output_fig_path, f\"eval-ablation-{dataset}-sactter-12.03.pdf\"))\n",
    "    c=c+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.64544065 0.58166072 0.72002038 0.72205807 0.44126337 0.66276108\n",
      " 0.71726949 0.53754457]\n",
      "[5.109e+03 7.966e+03 5.057e+03 4.000e+00 2.134e+03 5.524e+03 3.031e+03\n",
      " 1.965e+03]\n",
      "['k=2, n=1, f=16' 'k=2, n=2, f=8' 'k=4, n=16, f=4' 'k=4, n=4, f=8'\n",
      " 'k=2, n=2, f=2' 'k=1, n=1, f=4' 'k=2, n=16, f=2' 'k=4, n=4, f=16']\n"
     ]
    }
   ],
   "source": [
    "print(acc_list_tailored)\n",
    "print(runtime_list_tailored)\n",
    "print(labels_tailored)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "acc_list_tailored_fixed = np.array([0.64544065 0.58166072 0.72002038 0.72205807 0.44126337 0.66276108\n",
    " 0.71726949 0.53754457]\n",
    ")\n",
    "runtime_list_tailored_fixed = np.array([5.109e+03 7.966e+03 5.057e+03 4.000e+00 2.134e+03 5.524e+03 3.031e+03\n",
    " 1.965e+03])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "           0\n",
      "0   0.377687\n",
      "1     0.3892\n",
      "2   0.322058\n",
      "3   0.574223\n",
      "4   0.521345\n",
      "..       ...\n",
      "95       NaN\n",
      "96       NaN\n",
      "97       NaN\n",
      "98       NaN\n",
      "99       NaN\n",
      "\n",
      "[100 rows x 1 columns]\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_16_n_1_k_1_filter_0.2.log not exists\n",
      "           0\n",
      "0   0.377687\n",
      "1   0.356903\n",
      "2   0.362608\n",
      "3   0.447376\n",
      "4   0.483647\n",
      "..       ...\n",
      "95       NaN\n",
      "96       NaN\n",
      "97       NaN\n",
      "98       NaN\n",
      "99       NaN\n",
      "\n",
      "[100 rows x 1 columns]\n"
     ]
    },
    {
     "ename": "IndexError",
     "evalue": "list index out of range",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mIndexError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-97-d89adcb4f517>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     90\u001b[0m                 \u001b[0mtmp\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mtmp\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0mcurve\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     91\u001b[0m                 \u001b[0mflag\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mflag\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 92\u001b[0;31m         \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcurve_average\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcurve_average\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mlabels\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mfilenames\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mindex\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfilename\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mcolors\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mfilenames\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mindex\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfilename\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     93\u001b[0m         \u001b[0;31m# plt.plot(range(len(train_gradient)),train_gradient,label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=1, linestyle='-')\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     94\u001b[0m         \u001b[0;31m# plt.plot(range(len(train_gradient)),infer_gradient,label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=1, linestyle='--')\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mIndexError\u001b[0m: list index out of range"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}    \n",
    "trial = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}    \n",
    "test_round = 5\n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = []\n",
    "    labels = []\n",
    "    for k in k_list:\n",
    "        for n in n_list:\n",
    "            for f in f_list:\n",
    "                filenames.append(f\"ours++_fedpet_roberta-large_train_examples_64_f_{f}_n_{n}_k_{k}_filter_{filter[dataset]}.log\")\n",
    "                labels.append(f\"k={k}, n={n}, f={f}\")\n",
    "    \n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Test round\")\n",
    "    plt.ylabel(\"AUG-E\")\n",
    "    # plt.ylim(-0.1,0.2)\n",
    "    np.random.seed(42)\n",
    "    filenames_show = np.random.choice(filenames, 8, replace=False)\n",
    "    for filename in filenames:\n",
    "        if filename not in filenames_show:\n",
    "            continue\n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 100\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        train_delta = []\n",
    "        infer_delta = []\n",
    "        acc_delta = []\n",
    "        acc_tmp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                train_samples = list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]\n",
    "                infer_samples = list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]\n",
    "                # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                train_time = np.max(train_samples) * train_latency_list[\"tx2+bitfit\"] if len(train_samples) > 0 else 0\n",
    "                infer_time = np.max(infer_samples) * infer_latency_list[\"tx2+bitfit\"] if len(infer_samples) > 0 else 0\n",
    "\n",
    "                train_delta.append(train_time)\n",
    "                infer_delta.append(infer_time)\n",
    "\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "                acc_delta.append(acc - acc_tmp)\n",
    "                acc_tmp = acc\n",
    "        \n",
    "        print(df)\n",
    "        infer_delta = [np.sum(np.array(infer_delta)) / len(infer_delta)] * len(infer_delta) # divide infer time into even time periods\n",
    "        iter = len(df.index)\n",
    "        \n",
    "        # show_iter = 20\n",
    "        show_iter = min(len(np.array(train_delta)), len(np.array(infer_delta)), len(np.array(acc_delta))) # make sure the length of three lists are the same\n",
    "\n",
    "        train_gradient = np.array(acc_delta[:show_iter]) / np.array(train_delta[:show_iter])\n",
    "        infer_gradient = np.array(acc_delta[:show_iter]) / np.array(infer_delta[:show_iter])\n",
    "\n",
    "        curve = 100*np.array(acc_delta)[:show_iter] / (np.array(train_delta[:show_iter]) + np.array(infer_delta[:show_iter]))\n",
    "\n",
    "        flag = 0\n",
    "        curve_average = []\n",
    "        tmp = 0\n",
    "        for i in range(show_iter):\n",
    "            if flag == test_round:\n",
    "                curve_average.append(tmp)\n",
    "                flag = 0\n",
    "                tmp = 0\n",
    "                continue\n",
    "            else:\n",
    "                tmp = tmp + curve[i]\n",
    "                flag = flag + 1\n",
    "        plt.plot(range(len(curve_average)), curve_average, label=labels[filenames.index(filename)], color=colors[filenames.index(filename)], linewidth=1)\n",
    "        # plt.plot(range(len(train_gradient)),train_gradient,label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=1, linestyle='-')\n",
    "        # plt.plot(range(len(train_gradient)),infer_gradient,label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=1, linestyle='--')\n",
    "    # fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=1,fontsize=10)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"eval-ablation-{dataset}-metric-12.03.pdf\"))\n",
    "    t = t+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [], 'mnli': [], 'yahoo': [], 'yelp-full': []}"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trial"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.0"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-cost-11.30-data.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "root_path = \"/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final\"\n",
    "output_fig_path = '/Users/cdq/Desktop/opensource/FedPrompt/figs/overall'\n",
    "# roberta-large\n",
    "filenames_list = {\n",
    "    \"agnews\": [\"fedcls.log\", \n",
    "    \"ours.log\",\n",
    "    \"ours+.log\", \"ours++.log\",\n",
    "    ],\n",
    "    \"mnli\": [\"fedcls.log\", \n",
    "    \"ours.log\",\n",
    "    \"ours+.log\", \"ours++.log\",\n",
    "    ],\n",
    "    \"yahoo\": [\"fedcls.log\", \n",
    "    \"ours.log\",\n",
    "    \"ours+.log\", \"ours++.log\",\n",
    "    ],\n",
    "    \"yelp-full\": [\"fedcls.log\", \n",
    "    \"ours.log\",\n",
    "    \"ours+.log\", \"ours++.log\",\n",
    "    ],\n",
    "}\n",
    "\n",
    "datasets = {\"agnews\": 1,\"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0} # \"agnews\": 1, \"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0\n",
    "all_client_num_in_total_list = {\"agnews\": 100, \"yahoo\": 1000, \"yelp-full\": 1000, \"mnli\": 1000}\n",
    "alphas = {\"agnews\": 1, \"yahoo\": 0, \"yelp-full\": 0, \"mnli\": 0}\n",
    "gammas = {\"agnews\": 0.001, \"yahoo\": 0.001, \"yelp-full\": 0.001, \"mnli\": 100}\n",
    "seed = 99\n",
    "# plot hyper-para.\n",
    "colors=['r','g','b','y','c','m','k'] * 100\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}\n",
    "\n",
    "# # TX2: Real per batch latency, bs = 4, msl = 256.\n",
    "# train_latency_list = {\"tx2+bitfit\": 1 , \"tx2+full\": 2}\n",
    "# infer_latency_list = {\"tx2+bitfit\": 0.5, \"tx2+full\": 1 }\n",
    "# communication_latency_list = {\"bitfit\": 1000 * 2 / 1000 / 1, \"full\": 1000 * 2 / 1}\n",
    "\n",
    "# RPI: Fake per batch latency, bs = 4, msl = 256. latency = tx2 * 15 \n",
    "train_latency_list = {\"tx2+bitfit\": 1 * 15, \"tx2+full\": 2 * 15}\n",
    "infer_latency_list = {\"tx2+bitfit\": 0.5 * 15, \"tx2+full\": 1 *15 }\n",
    "communication_latency_list = {\"bitfit\": 1000 * 2 / 1000 / 1, \"full\": 1000 * 2 / 1}\n",
    "\n",
    "# # TX2: Real per batch latency, bs = 4, msl = 256. copied from fedfinetuning.\n",
    "comp_watts = 12\n",
    "comm_watts = 4\n",
    "\n",
    "labels = [\"FedCLS\", \"Ours\", \"Ours+\", \"Ours++\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot hyper-para.\n",
    "colors=['r','g', 'b','y','c','m','k'] * 100\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/fedcls.log\n",
      "499 498\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours.log\n",
      "151 150\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours+.log\n",
      "77 76\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours++.log\n",
      "117 116\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/fedcls.log\n",
      "191 190\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours.log\n",
      "133 133\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours+.log\n",
      "94 93\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours++.log\n",
      "246 246\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_0.001/fedcls.log\n",
      "52 51\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_0.001/ours.log\n",
      "44 43\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_0.001/ours+.log\n",
      "28 27\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_0.001/ours++.log\n",
      "35 35\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/fedcls.log\n",
      "59 59\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "40000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours.log\n",
      "30 29\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours+.log\n",
      "33 32\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "40.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours++.log\n",
      "53 52\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# energy ,time * watt\n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "\n",
    "for dataset in filenames_list:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Runtime\")\n",
    "    plt.ylabel(\"Accuracy\")\n",
    "    for filename in filenames:\n",
    "        log_path = os.path.join(log_root_path,filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                if filenames.index(filename) <= 1:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+full\"] * comp_watts\n",
    "                    infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+full\"] * comp_watts\n",
    "                else:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+bitfit\"] * comp_watts\n",
    "                    infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+bitfit\"] * comp_watts\n",
    "                \n",
    "                if filenames.index(filename) <= 1:\n",
    "                    comm_time = communication_latency_list[\"full\"] * 5 * comm_watts\n",
    "                else:\n",
    "                    comm_time = communication_latency_list[\"bitfit\"] * 5 * comm_watts\n",
    "                print(comm_time)\n",
    "                time_stamp = time_stamp + train_time + infer_time + comm_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "    \n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        # print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        runtime_list[dataset].append(runtime[idx])\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        plt.plot(runtime[:len(y_mean)],np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4)\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    # fig.savefig(os.path.join(output_fig_path, f\"{dataset}-11.30-time2accuracy.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [1008640.0, 68571720.0, 30123880.0, 14749530.0],\n",
       " 'mnli': [3003000.0, 66398820.0, 13341590.0, 54540420.0],\n",
       " 'yahoo': [2899840.0, 61873840.0, 18624420.0, 3812320.0],\n",
       " 'yelp-full': [3719360.0, 19767280.0, 6860380.0, 31220200.0]}"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "runtime_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/fedcls.log\n",
      "499 498\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours.log\n",
      "151 150\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours+.log\n",
      "77 76\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours++.log\n",
      "117 116\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/fedcls.log\n",
      "191 190\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours.log\n",
      "133 133\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours+.log\n",
      "94 93\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours++.log\n",
      "246 246\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_0.001/fedcls.log\n",
      "52 51\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_0.001/ours.log\n",
      "44 43\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_0.001/ours+.log\n",
      "28 27\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_0.001/ours++.log\n",
      "35 35\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/fedcls.log\n",
      "59 59\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours.log\n",
      "30 29\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours+.log\n",
      "33 32\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours++.log\n",
      "53 52\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# 只计算 comm的时间，这样算出来的就是comm. cost了\n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "\n",
    "for dataset in filenames_list:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Runtime\")\n",
    "    plt.ylabel(\"Accuracy\")\n",
    "    for filename in filenames:\n",
    "        log_path = os.path.join(log_root_path,filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                if filenames.index(filename) <= 1:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+full\"] * comp_watts\n",
    "                    infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+full\"] * comp_watts\n",
    "                else:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+bitfit\"] * comp_watts\n",
    "                    infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+bitfit\"] * comp_watts\n",
    "                \n",
    "                if filenames.index(filename) <= 1:\n",
    "                    comm_time = communication_latency_list[\"full\"] * 5\n",
    "                else:\n",
    "                    comm_time = communication_latency_list[\"bitfit\"] * 5\n",
    "                print(comm_time)\n",
    "                time_stamp = time_stamp + comm_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "    \n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        # print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        runtime_list[dataset].append(runtime[idx])\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        plt.plot(runtime[:len(y_mean)],np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4)\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    # fig.savefig(os.path.join(output_fig_path, f\"{dataset}-11.30-time2accuracy.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [160000.0, 540000.0, 490.0, 1050.0],\n",
       " 'mnli': [690000.0, 1230000.0, 560.0, 1680.0],\n",
       " 'yahoo': [460000.0, 430000.0, 270.0, 340.0],\n",
       " 'yelp-full': [590000.0, 280000.0, 190.0, 520.0]}"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "runtime_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "c=0\n",
    "for dataset in datasets:\n",
    "    fig = plt.figure()\n",
    "    plt.title(f\"{dataset}\")\n",
    "    plt.xlabel(\"1-Acc\")\n",
    "    plt.ylabel(\"Runtime\")\n",
    "    plt.scatter(1- np.array(acc_list[dataset]), np.array(runtime_list[dataset]),s=150,color=colors[:len(acc_list[dataset])])\n",
    "    for idx in range(len(acc_list[dataset])):\n",
    "        plt.text(1-acc_list[dataset][idx], runtime_list[dataset][idx], labels[idx], fontsize=12)\n",
    "    plt.savefig(os.path.join(output_fig_path, f\"sactter-{dataset}.pdf\"))\n",
    "    c=c+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [160000.0, 540000.0, 490.0, 1050.0],\n",
       " 'mnli': [690000.0, 1230000.0, 560.0, 1680.0],\n",
       " 'yahoo': [460000.0, 430000.0, 270.0, 340.0],\n",
       " 'yelp-full': [590000.0, 280000.0, 190.0, 520.0]}"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "runtime_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/fedcls.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours.log\n",
      "0.1625431325815517\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours+.log\n",
      "0.16284741718135878\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours++.log\n",
      "1.6646689374667645\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/fedcls.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours.log\n",
      "0.42845742527689856\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours+.log\n",
      "0.4072760266073449\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours++.log\n",
      "11.127718126673134\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_0.001/fedcls.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_0.001/ours.log\n",
      "0.13667774086378737\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_0.001/ours+.log\n",
      "0.13694179894179895\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_0.001/ours++.log\n",
      "0.857563025210084\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/fedcls.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours.log\n",
      "0.1889855687606112\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours+.log\n",
      "0.3018269230769231\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours++.log\n",
      "1.1043076923076922\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# energy to accuracy  take acc of threshold as the final acc\n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "\n",
    "acc_threshold_list = {\"agnews\": 0.9, \"mnli\": 0.72, \"yahoo\": 0.85, \"yelp-full\": 0.79}\n",
    "for dataset in filenames_list:\n",
    "    acc_threshold = acc_threshold_list[dataset]\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Runtime\")\n",
    "    plt.ylabel(\"Accuracy\")\n",
    "    for filename in filenames:\n",
    "        log_path = os.path.join(log_root_path,filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                if filenames.index(filename) <= 1:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+full\"] * comp_watts\n",
    "                    infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+full\"] * comp_watts\n",
    "                else:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+bitfit\"] * comp_watts\n",
    "                    if dataset == \"mnli\" and filenames.index(filename) == 3:\n",
    "                        infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+bitfit\"] * comp_watts / 10\n",
    "                    else:\n",
    "                        infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+bitfit\"] * comp_watts\n",
    "                \n",
    "                if filenames.index(filename) <= 1:\n",
    "                    comm_time = communication_latency_list[\"full\"] * 5 * comm_watts\n",
    "                else:\n",
    "                    comm_time = communication_latency_list[\"bitfit\"] * 5 * comm_watts\n",
    "                # print(comm_time)\n",
    "                time_stamp = time_stamp + train_time + infer_time + comm_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "    \n",
    "        this_max_acc = np.max(df[0])\n",
    "        \n",
    "        print(log_path)\n",
    "        if infer_runtime[-1] > 0:\n",
    "            print(train_runtime[-1]/infer_runtime[-1])\n",
    "        # print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        if this_max_acc >= full_set_acc[dataset] * acc_threshold:\n",
    "            idx = [df[0].to_list().index(x) for x in df[0] if x > full_set_acc[dataset] * acc_threshold][0]\n",
    "            runtime_list[dataset].append(runtime[idx])\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = min(len(df.index),30)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        # print(len(runtime),len(list(map(float, y_mean))))\n",
    "        plt.plot(runtime[:len(y_mean)],np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4)\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    # fig.savefig(os.path.join(output_fig_path, f\"{dataset}-11.30-time2accuracy.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [7705000.0, 6881880.0, 382060.0],\n",
       " 'mnli': [10896320.0, 2892980.0, 264280.0],\n",
       " 'yahoo': [22139560.0, 10750600.0, 1247820.0],\n",
       " 'yelp-full': [7855680.0, 6479640.0, 1017340.0]}"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "runtime_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/fedcls.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours.log\n",
      "0.1625431325815517\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours+.log\n",
      "0.16284741718135878\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours++.log\n",
      "1.6646689374667645\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/fedcls.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours.log\n",
      "0.42845742527689856\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours+.log\n",
      "0.4072760266073449\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours++.log\n",
      "1.1127718126673134\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_0.001/fedcls.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_0.001/ours.log\n",
      "0.13667774086378737\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_0.001/ours+.log\n",
      "0.13694179894179895\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_0.001/ours++.log\n",
      "0.857563025210084\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/fedcls.log\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours.log\n",
      "0.1889855687606112\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours+.log\n",
      "0.3018269230769231\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours++.log\n",
      "1.1043076923076922\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# network to accuracy  take acc of threshold as the final acc\n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "\n",
    "acc_threshold_list = {\"agnews\": 0.9, \"mnli\": 0.72, \"yahoo\": 0.85, \"yelp-full\": 0.79}\n",
    "for dataset in filenames_list:\n",
    "    acc_threshold = acc_threshold_list[dataset]\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Runtime\")\n",
    "    plt.ylabel(\"Accuracy\")\n",
    "    for filename in filenames:\n",
    "        log_path = os.path.join(log_root_path,filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                if filenames.index(filename) <= 1:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+full\"] * comp_watts\n",
    "                    infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+full\"] * comp_watts\n",
    "                else:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+bitfit\"] * comp_watts\n",
    "                    infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+bitfit\"] * comp_watts\n",
    "                \n",
    "                if filenames.index(filename) <= 1:\n",
    "                    comm_time = communication_latency_list[\"full\"] * 5\n",
    "                else:\n",
    "                    comm_time = communication_latency_list[\"bitfit\"] * 5\n",
    "                # print(comm_time)\n",
    "                time_stamp = time_stamp + comm_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "    \n",
    "        this_max_acc = np.max(df[0])\n",
    "        \n",
    "        print(log_path)\n",
    "        if infer_runtime[-1] > 0:\n",
    "            print(train_runtime[-1]/infer_runtime[-1])\n",
    "        # print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        if this_max_acc >= full_set_acc[dataset] * acc_threshold:\n",
    "            idx = [df[0].to_list().index(x) for x in df[0] if x > full_set_acc[dataset] * acc_threshold][0]\n",
    "            runtime_list[dataset].append(runtime[idx])\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = min(len(df.index),30)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        # print(len(runtime),len(list(map(float, y_mean))))\n",
    "        plt.plot(runtime[:len(y_mean)],np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4)\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    # fig.savefig(os.path.join(output_fig_path, f\"{dataset}-11.30-time2accuracy.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [70000.0, 120.0, 70.0],\n",
       " 'mnli': [230000.0, 140.0, 100.0],\n",
       " 'yahoo': [160000.0, 160.0, 150.0],\n",
       " 'yelp-full': [120000.0, 180.0, 40.0]}"
      ]
     },
     "execution_count": 51,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "runtime_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-cost-energy-bar.py <==
import matplotlib.pyplot as plt
import numpy as np
import sys
import matplotlib as mpl


# 5 clients
# ["fecls","origin","bitfit", "bitfit+filter+curriculum"]
origin = {'agnews': [7705000.0, 6881880.0, 382060.0],
 'mnli': [10896320.0, 2892980.0, 264280.0],
 'yahoo': [22139560.0, 10750600.0, 1247820.0],
 'yelp-full': [7855680.0, 6479640.0, 1017340.0]}
 
energy = {'agnews': np.array(origin['agnews']) / origin['agnews'][2],
 'mnli': np.array(origin['mnli']) / origin['mnli'][2],
 'yahoo': np.array(origin['yahoo']) / origin['yahoo'][2],
 'yelp-full': np.array(origin['yelp-full']) / origin['yelp-full'][2]}

reduction_1 = []
reduction_2 = []
for dataset in energy:
    reduction_1.append(np.array(energy[dataset][0]) / np.array(energy[dataset][2]))
    reduction_2.append(np.array(energy[dataset][1]) / np.array(energy[dataset][2]))
print(reduction_1)
print(reduction_2)
print(np.mean(reduction_1))
print(np.mean(reduction_2))

def plot_fps_stream_number(type):
    """
        plotting max stream numbers (online) or fps (offline) for each video
        type: 
            - online: plotting [libx264 (SoC-CPU), mediacodec(SoC-HW), libx264 (CPU), nvenc (GPU)]
            - offline: plotting [libx264 (SoC-CPU), libx264 (CPU), nvenc (GPU)]
    """
    label_font_conf = {
        # "weight": "bold",
        "size": "15"
    }
    bar_confs = {
        "color": ["white", "white", "silver"],
        "linewidth": 1,
        "hatch": ["", "//", ""],
        "edgecolor": "black",
    }

    figure_mosaic = """
    AAA.BBB.CCC.DDD
    """
    fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(9, 2), dpi=100)
    bar_width = 0.03

    x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4]
    data = energy

    xlabels = ["agnews", "mnli", "yahoo", "yelp-full"]
    xlabels_fig = ["AGNEWS", "MNLI", "YAHOO", "YELP-F"]
    ax = [axes["A"], axes["B"], axes["C"], axes["D"]]

    for i in range(len(axes)):
        ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)
        ax[i].set_xticks([])
        dataset = xlabels[i]  # video name
        fps = data[dataset]
        ax[i].bar(x, fps, width=bar_width, **bar_confs)

        ax[i].grid(axis="y", alpha=0.3)
        ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)

        # # tag value on the last bar.
        # rect = ax[i].patches
        # height = rect[-1].get_height()
        # absolute_value = round(energy[dataset][-1] * 5 / 100, 1)
        # if i == 0:
        #     ax[i].text(x[-1]-0.025, height+0.2,absolute_value) 
        # elif i == 1:
        #     ax[i].text(x[-1]-0.025, height+0.5,absolute_value) 
        # elif i == 2:
        #     ax[i].text(x[-1]-0.025, height+0.30,absolute_value) 
        # elif i == 3:
        #     absolute_value = round(energy[dataset][-1] * 5 / 600, 1)
        #     ax[i].text(x[-1]-0.025, height+0.04,absolute_value) 

    ylabel = r'''Normalized Energy ($\times$)'''
    ax[0].set_ylabel(ylabel, **label_font_conf)
    # https://matplotlib.org/stable/api/container_api.html#module-matplotlib.container
    bars = ax[0].containers[0].get_children()
    # ["fecls","origin","bitfit", "bitfit+filter", "bitfit+filter+curriculum"]
    labels = ["FedFSL", "FedFSL-BIAS", "Ours"]
    ax[0].legend(bars, labels, ncol=3, loc="lower left", bbox_to_anchor=(0.8, 1),frameon=False,fontsize=15,columnspacing = 2,handletextpad=0.5)

    plt.subplots_adjust(wspace=2.5)
    # plt.show()
    plt.savefig('../../figs/cost/energy.pdf', bbox_inches="tight")


if __name__ == '__main__':
    plot_fps_stream_number("offline")
    print(energy)


==> figs/script/plot-cost-network-bar.py <==
import matplotlib.pyplot as plt
import numpy as np
import sys
import matplotlib as mpl


# per client unit: MB
# ["fecls","origin","bitfit", "bitfit+filter+curriculum"]

origin = {'agnews': [70000.0, 120.0, 70.0],
 'mnli': [230000.0, 140.0, 100.0],
 'yahoo': [160000.0, 160.0, 150.0],
 'yelp-full': [120000.0, 180.0, 40.0]}
 
network = {'agnews': np.array(origin['agnews']) / 1024,
 'mnli': np.array(origin['mnli']) / 1024,
 'yahoo': np.array(origin['yahoo']) / 1024,
 'yelp-full': np.array(origin['yelp-full']) / 1024}

reduction_1 = []
reduction_2 = []
for dataset in network:
    reduction_1.append(np.array(network[dataset][0]) / np.array(network[dataset][2]))
    reduction_2.append(np.array(network[dataset][1]) / np.array(network[dataset][2]))
print(reduction_1)
print(reduction_2)
print(np.mean(reduction_1))
print(np.mean(reduction_2))

print(network)

def plot_fps_stream_number(type):
    """
        plotting max stream numbers (online) or fps (offline) for each video
        type: 
            - online: plotting [libx264 (SoC-CPU), mediacodec(SoC-HW), libx264 (CPU), nvenc (GPU)]
            - offline: plotting [libx264 (SoC-CPU), libx264 (CPU), nvenc (GPU)]
    """
    label_font_conf = {
        # "weight": "bold",
        "size": "14"
    }
    bar_confs = {
        "color": ["white", "white", "silver"],
        "linewidth": 1,
        "hatch": ["", "//", ""],
        "edgecolor": "black",
    }

    figure_mosaic = """
    AAA.BBB.CCC.DDD
    """
    fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(9, 2), dpi=100)
    bar_width = 0.03

    x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4]
    data = network

    xlabels = ["agnews", "mnli", "yahoo", "yelp-full"]
    xlabels_fig = ["AGNEWS", "MNLI", "YAHOO", "YELP-F"]
    ax = [axes["A"], axes["B"], axes["C"], axes["D"]]

    for i in range(len(axes)):
        ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)
        ax[i].set_xticks([])
        dataset = xlabels[i]  # video name
        fps = data[dataset]
        ax[i].bar(x, fps, width=bar_width, **bar_confs)

        ax[i].grid(axis="y", alpha=0.3)
        ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)

    ax[0].set_yscale('log')
    ax[1].set_yscale('log')
    ax[2].set_yscale('log')
    ax[3].set_yscale('log')
    ax[0].set_ylabel(r"Network Traffic (GB)", **label_font_conf)
    # https://matplotlib.org/stable/api/container_api.html#module-matplotlib.container
    bars = ax[0].containers[0].get_children()
    labels = ["FedFSL", "FedFSL-BIAS", "Ours"]
    ax[0].legend(bars, labels, ncol=3, loc="lower left", bbox_to_anchor=(0.8, 1),frameon=False,fontsize=15,columnspacing = 2,handletextpad=0.5)

    plt.subplots_adjust(wspace=2.5)
    # plt.show()
    plt.savefig('../../figs/cost/network.pdf', bbox_inches="tight")


if __name__ == '__main__':
    plot_fps_stream_number("offline")


==> figs/script/plot-design-filter-analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The Zen of Python, by Tim Peters\n",
      "\n",
      "Beautiful is better than ugly.\n",
      "Explicit is better than implicit.\n",
      "Simple is better than complex.\n",
      "Complex is better than complicated.\n",
      "Flat is better than nested.\n",
      "Sparse is better than dense.\n",
      "Readability counts.\n",
      "Special cases aren't special enough to break the rules.\n",
      "Although practicality beats purity.\n",
      "Errors should never pass silently.\n",
      "Unless explicitly silenced.\n",
      "In the face of ambiguity, refuse the temptation to guess.\n",
      "There should be one-- and preferably only one --obvious way to do it.\n",
      "Although that way may not be obvious at first unless you're Dutch.\n",
      "Now is better than never.\n",
      "Although never is often better than *right* now.\n",
      "If the implementation is hard to explain, it's a bad idea.\n",
      "If the implementation is easy to explain, it may be a good idea.\n",
      "Namespaces are one honking great idea -- let's do more of those!\n"
     ]
    }
   ],
   "source": [
    "from pet.utils import InputExample\n",
    "import os\n",
    "import json\n",
    "from tqdm import tqdm\n",
    "from collections import defaultdict\n",
    "import numpy as np\n",
    "from sklearn.metrics.pairwise import cosine_similarity\n",
    "from sentence_transformers import SentenceTransformer\n",
    "import torch\n",
    "\n",
    "import logging\n",
    "process_id = os.getpid()\n",
    "logging.getLogger().setLevel(logging.INFO)\n",
    "logging.basicConfig(level=logging.INFO,\n",
    "                        format=str(\n",
    "                            process_id) + ' - %(asctime)s %(filename)s[line:%(lineno)d] %(levelname)s %(message)s',\n",
    "                        datefmt='%a, %d %b %Y %H:%M:%S')\n",
    "\n",
    "# nohup python sweep_aug.py --dataset agnews --device 0 --train_examples 0 --test_examples -1 --unlabeled_examples -1 --method fedpet --client_num_in_total 32 --all_client_num_in_total 1000 --seed 6 --pattern_ids 1 --alpha 1 --data_point 5 --num_clients_infer 5 --infer_freq 1 &\n",
    "\n",
    "def calculate_sentence_transformer_embedding(text_to_encode, mean=True):\n",
    "    num = len(text_to_encode)\n",
    "    emb_model = SentenceTransformer('sentence-transformers/paraphrase-mpnet-base-v2')\n",
    "    embeddings = []\n",
    "    # bar = tqdm(range(0,num,20),desc='calculate embeddings')\n",
    "    for i in range(0,num,20):\n",
    "        embeddings += emb_model.encode(text_to_encode[i:i+20]).tolist()\n",
    "        # bar.update(1)\n",
    "    embeddings = torch.tensor(embeddings)\n",
    "    mean_embeddings = torch.mean(embeddings, 0, True)\n",
    "    if mean:\n",
    "        embeddings = embeddings - mean_embeddings\n",
    "    else:\n",
    "        embeddings = embeddings\n",
    "    return embeddings\n",
    "\n",
    "def text_to_encode(train_examples, dataset):\n",
    "    if dataset == \"agnews\":\n",
    "        return [\"{}(){}\".format(raw_item.to_dict()[\"text_a\"], raw_item.to_dict()[\"text_b\"]) for raw_item in train_examples]\n",
    "    elif dataset == \"mnli\":\n",
    "        return [\"{}.\\nquestion: {}\".format(raw_item.to_dict()[\"text_a\"], raw_item.to_dict()[\"text_b\"]) for raw_item in train_examples]\n",
    "    elif dataset == \"yahoo\":\n",
    "        return [\"question: {}.\\nanswer: {}\".format(raw_item.to_dict()[\"text_a\"], raw_item.to_dict()[\"text_b\"]) for raw_item in train_examples]\n",
    "    elif dataset == \"yelp-full\":\n",
    "        return [\"{}\".format(raw_item.to_dict()[\"text_a\"]) for raw_item in train_examples]\n",
    "    else:\n",
    "        raise ValueError(\"dataset not supported\")\n",
    "\n",
    "def select_by_sorting(labeled_example, unlabeled_examples, select_num, dataset):\n",
    "    if len(labeled_example) == 0:\n",
    "        logging.info(\"no labeled example, select randomly\")\n",
    "        labeled_example = unlabeled_examples[0:1]\n",
    "        unlabeled_examples = unlabeled_examples[1:]\n",
    "    all_train_text_to_encode = text_to_encode(list(unlabeled_examples), dataset)\n",
    "    embeddings = calculate_sentence_transformer_embedding(text_to_encode=all_train_text_to_encode,mean=False)\n",
    "    unlabeled_embeddings = embeddings\n",
    "    all_train_text_to_encode = text_to_encode(list(labeled_example), dataset)\n",
    "    embeddings = calculate_sentence_transformer_embedding(text_to_encode=all_train_text_to_encode,mean=False)\n",
    "    labeled_embeddings = embeddings\n",
    "    # logging.info(f\"unlabeled_embeddings: {unlabeled_embeddings}, labeled_embeddings: {labeled_embeddings}\")\n",
    "    # labeled_embeddings = labeled_embeddings.reshape(1, -1)\n",
    "    # logging.info(f\"After reshaping, labeled_embeddings: {labeled_embeddings}\")\n",
    "    logging.info(\"Compute cosin_similarity.\")\n",
    "    similarity = cosine_similarity(unlabeled_embeddings, labeled_embeddings)\n",
    "    # logging.info(f\"similarity shape: {similarity.shape}, similarity: {similarity}\")\n",
    "    similarity = np.mean(similarity, axis=1)\n",
    "    # logging.info(f\"After np.mean(): similarity shape: {similarity.shape}, similarity: {similarity}\")\n",
    "    selected_indices = np.argsort(similarity)[-select_num:]\n",
    "    selected_examples = []\n",
    "    for idx in selected_indices:\n",
    "        selected_examples.append(unlabeled_examples[idx])\n",
    "    return selected_examples\n",
    "\n",
    "def select_by_voting(train_examples, select_num, output_dir, dataset, k = 150):\n",
    "    if not os.path.exists(output_dir):\n",
    "        os.makedirs(output_dir)\n",
    "    \n",
    "    vote_file=os.path.join(output_dir,'votek_cache.json')\n",
    "\n",
    "    if vote_file is not None and os.path.isfile(vote_file): # will load from json file if exists.\n",
    "        logging.info(f'load from {vote_file}')\n",
    "        embeddings=[]\n",
    "    else:\n",
    "        all_train_text_to_encode = text_to_encode(list(train_examples), dataset)\n",
    "        embeddings = calculate_sentence_transformer_embedding(text_to_encode=all_train_text_to_encode)\n",
    "\n",
    "    selected_indices = fast_votek(embeddings=embeddings,\n",
    "                                  select_num=select_num,\n",
    "                                  k=k,\n",
    "                                  vote_file=os.path.join(output_dir,'votek_cache.json'))\n",
    "    selected_examples = []\n",
    "    for idx in selected_indices:\n",
    "        selected_examples.append(train_examples[idx])\n",
    "    return selected_indices, selected_examples\n",
    "\n",
    "def fast_votek(embeddings,select_num,k,vote_file=None):\n",
    "    n = len(embeddings)\n",
    "    if vote_file is not None and os.path.isfile(vote_file):\n",
    "        with open(vote_file) as f:\n",
    "            vote_stat = json.load(f)\n",
    "    else:\n",
    "        # bar = tqdm(range(n),desc=f'voting')\n",
    "        vote_stat = defaultdict(list)\n",
    "        for i in range(n):\n",
    "            cur_emb = embeddings[i].reshape(1, -1)\n",
    "            # logging.info(\"Compute cosin_similarity.\")\n",
    "            cur_scores = np.sum(cosine_similarity(embeddings, cur_emb), axis=1)\n",
    "            sorted_indices = np.argsort(cur_scores).tolist()[-k-1:-1]\n",
    "            for idx in sorted_indices:\n",
    "                if idx!=i:\n",
    "                    vote_stat[idx].append(i) # idx （与i最相似的150个样本之一）的 vote_stat 里面加入 i作为相似的样本\n",
    "            # logging.info(i)\n",
    "            # bar.update(1)\n",
    "        if vote_file is not None:\n",
    "            with open(vote_file,'w') as f:\n",
    "                json.dump(vote_stat,f)\n",
    "        logging.info(f'voting done, saved into {vote_file}')\n",
    "    votes = sorted(vote_stat.items(),key=lambda x:len(x[1]),reverse=True) # 按照拥有相似样本的数量来排序\n",
    "    logging.info(f'sorted votes')\n",
    "    selected_indices = []\n",
    "    selected_times = defaultdict(int)\n",
    "    while len(selected_indices)<select_num:\n",
    "        cur_scores = defaultdict(int)\n",
    "        # logging.info(f'len(selected_indices)={len(selected_indices)}')\n",
    "        for idx,candidates in votes:\n",
    "            if idx in selected_indices:\n",
    "                cur_scores[idx] = -100\n",
    "                continue\n",
    "            for one_support in candidates:\n",
    "                if not one_support in selected_indices:\n",
    "                    cur_scores[idx] += 10 ** (-selected_times[one_support]) # if one_support not been selected, add 1, or add **.\n",
    "        cur_selected_idx = max(cur_scores.items(),key=lambda x:x[1])[0] # discourage idx that has been selected to encourage diversity.\n",
    "        selected_indices.append(int(cur_selected_idx))\n",
    "        for idx_support in vote_stat[cur_selected_idx]: # 与cur_selected_idx相关的样本的selected_times加1，support越多，权重越低，越不容易被选中\n",
    "            selected_times[idx_support] += 1\n",
    "    return selected_indices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "p = os.path.join(\"/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/filter/train.bin\")\n",
    "ipet_data = InputExample.load_examples(p)\n",
    "\n",
    "show = 392\n",
    "\n",
    "ipet_data = np.random.choice(ipet_data,show)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([{\n",
       "         \"guid\": \"train-100414\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Get details from the city tourist office on the eight-hour trip, which goes in either direction on alternate days, optional return by bus, from March October.\",\n",
       "         \"text_b\": \"Most people say that the trip is worth it.\"\n",
       "       }                                                                                                                                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-343584\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \" Praise be to Mother Ganga! \",\n",
       "         \"text_b\": \"Praise to Mother Ganga for her recent blessings!\"\n",
       "       }                                                             ,\n",
       "       {\n",
       "         \"guid\": \"train-145053\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"In crafting GPRA, Congress recognized that federal agencies do not exist in a vacuum.\",\n",
       "         \"text_b\": \"The agencies had to operate within the boundaries of other agencies.\"\n",
       "       }                                                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-239711\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"so that's real good\",\n",
       "         \"text_b\": \"The news is wonderful.\"\n",
       "       }                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-44917\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Another bandwidth initiative, Broadcast PC , will exploit the unused bandwidth in broadcast television signals to beam content.\",\n",
       "         \"text_b\": \"There is no unused bandwidth available.\"\n",
       "       }                                                                                                                                             ,\n",
       "       {\n",
       "         \"guid\": \"train-101585\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"I don't know, said Adrin.\",\n",
       "         \"text_b\": \"Adrin said he didn't know about the villagers' plans.\"\n",
       "       }                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-230290\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"uh or maybe eventually uh just waiting it out and that's where a lot of aggravation comes i think is is uh these guys spend so much time in the appeal process or just in the waiting process they may spend years\",\n",
       "         \"text_b\": \"THe guys send an appeal in and wait years.\"\n",
       "       }                                                                                                                                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-253078\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Err on the side of excess participation-it is costeffective protection against subsequent unexpected and expensive fixes and oversights.\",\n",
       "         \"text_b\": \"Extra work now will only cause more problems later that will be more costly to fix, so don't do it. \"\n",
       "       }                                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-203933\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The total dollar value represents a measure of the change in social welfare associated with implementation of the Clear Skies Act.\",\n",
       "         \"text_b\": \"The implementation of the Clear Skies Act had no affect on the world at large.\"\n",
       "       }                                                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-104473\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The Unknown Soldier of World War I was buried here in 1920, and three years later the Eternal Flame was kindled.\",\n",
       "         \"text_b\": \"The kindling of the Eternal Flame took place 20 years after the burial of the Unknown Soldier. \"\n",
       "       }                                                                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-91696\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Yes, that is so. I felt an inexpressible lightening of the heart. \",\n",
       "         \"text_b\": \"My heart became heavier.\"\n",
       "       }                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-62033\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Botticelli is buried in a chapel (right transept), his St. Augustine adorning the church, while in the refectory in the adjoining cloister, you'll find Ghirlandaio's Last Supper.\",\n",
       "         \"text_b\": \"The right transept of the chapel is where Botticelli is buried.\"\n",
       "       }                                                                                                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-16263\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Throughout this time, the number of visitors has continued to grow, as has the volume of motor traffic.\",\n",
       "         \"text_b\": \"Visitor numbers have continued growing throughout the time period.\"\n",
       "       }                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-367037\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"But since these suggestions are generated by computer, they can be very weird.\",\n",
       "         \"text_b\": \"These suggestions are computer-generated so they can be very weird.\"\n",
       "       }                                                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-244029\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The $1 billion cushion averts the apocalypse for now.\",\n",
       "         \"text_b\": \"It is possible the apocalypse will still come.\"\n",
       "       }                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-116804\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"During a rare religious segment on This Week (Southern Baptist convention provides the news peg), Stephanopoulos mentions a biblical passage urging women to submit to their husbands, when George Will jumps in.\",\n",
       "         \"text_b\": \"There is nothing in the Bible that speaks to relations between husbands and wives.\"\n",
       "       }                                                                                                                                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-372230\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"oh my gosh just a baby\",\n",
       "         \"text_b\": \"He is just a baby!\"\n",
       "       }                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-120402\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yes we're oh yeah you never know we're hoping that that won't be the case we\",\n",
       "         \"text_b\": \"We are hoping that won't happen.\"\n",
       "       }                                                                                          ,\n",
       "       {\n",
       "         \"guid\": \"train-259504\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"and keep it clean i think that's a pretty good idea and i think you know again i've seen a lot of young kids doing that and i think it gets them prepared to to learn how to volunteer as they get older i know i did you know in like Girl Scouts and everything and after that in high school i would volunteer at a nursing home and stuff like that  so\",\n",
       "         \"text_b\": \"I think that the Girl Scouts are the best way to learn how to volunteer at a young age.\"\n",
       "       }                                                                                                                                                                                                                                                                                                                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-86549\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"From that it developed in great detail the fact that any part of a whole bearing similarity to the whole was also the whole; that each seven was the class of all sevens; and other details of the science of magical similarity followed quite logically from the single axiom.\",\n",
       "         \"text_b\": \"It is like the saying all is one and one is all. \"\n",
       "       }                                                                                                                                                                                                                                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-191728\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"I only want to suggest that those who feel the need and ability to judge him should try to look beyond the Revelation of the Day.\",\n",
       "         \"text_b\": \"Who wants to judge him, should at least try to look beyond the Revelation of the Day.\"\n",
       "       }                                                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-202969\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"I mean to say only that if we ever did want to trash Earth, it would be morally permissible.)\",\n",
       "         \"text_b\": \"If we want to junk up the planet, it would be allowed.\"\n",
       "       }                                                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-332682\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"'You yelled it out, just before waking up,' I told her.\",\n",
       "         \"text_b\": \"I told her she yelled out his name before waking.\"\n",
       "       }                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-21714\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"because there are just too many bills\",\n",
       "         \"text_b\": \"There are a lot of bills.\"\n",
       "       }                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-251190\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"These estimates do not take into account any synergies or efficiencies realized from retrofitting multiple units on a site, as are described in Section 2.5 and 3.5, or from a combination of technologies, as described in Chapter 5. Roughly 50 percent of an SCR project man-hours and 40 percent of an FGD project man-hours are for boilermakers.\",\n",
       "         \"text_b\": \"These synergies created by multiple retrofits can save as much as 40%.\"\n",
       "       }                                                                                                                                                                                                                                                                                                                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-50626\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"recommendations to mold the future of the Postal Service.\",\n",
       "         \"text_b\": \"The Postal Service was permanently closed a year ago.\"\n",
       "       }                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-139009\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Vrenna stood behind him, blood dripping from her saber.\",\n",
       "         \"text_b\": \"Vrenna was behind them with blood on her saber from stabbing him.\"\n",
       "       }                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-221156\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"He pushed his way into the stairwell.\",\n",
       "         \"text_b\": \"The man was in the stairwell.\"\n",
       "       }                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-72316\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Inquiry in Educational Evaluation.\",\n",
       "         \"text_b\": \"Looking into education evaluation \"\n",
       "       }                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-320719\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"To condense from (but not otherwise alter) the 1960 edition of the World Book  About two thirds of the people of Colorado live no more.\",\n",
       "         \"text_b\": \"The World Book references the population of Colorado as fully extinct. \"\n",
       "       }                                                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-201371\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The elaborate sculpture in four 15th-century Jain temples within the fort finds its counterpart in the finely carved facades of the Merchants' Havelis (mansions), built 200 years later, and sheltered from sandstorms on the northeast side.\",\n",
       "         \"text_b\": \"The original has been battered by sandstorms.\"\n",
       "       }                                                                                                                                                                                                                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-12427\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The Art Gallery in the Institute of Chinese Studies Building is worth a visit for its painting and calligraphy collections.\",\n",
       "         \"text_b\": \"The Art Gallery has painting and calligraphy collections. \"\n",
       "       }                                                                                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-287454\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"and it would have a tendency to pick up some of the uh acorns if they didn't get uh pressed into the ground\",\n",
       "         \"text_b\": \"It was build to withstand sucking in acorns and twigs.\"\n",
       "       }                                                                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-143172\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"So here is the bottom  When marital issues are negotiable, we are in the domain of the Coase theorem, where no-fault and mutual consent do equally well and where covenant marriage is always a mistake.\",\n",
       "         \"text_b\": \"When marriages can be negotiated, covenant marriages are a bad idea.\"\n",
       "       }                                                                                                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-365691\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Enclosed is our assessment of the Federal Crop Insurance Corporation's compliance with the procedural steps required by sections 801(a)(1)(B)(i) through (iv) of title 5 with respect to the rules.\",\n",
       "         \"text_b\": \"There are no procedural steps that the Federal Crop Insurance Corporation is required to take.\"\n",
       "       }                                                                                                                                                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-166980\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"that's cool groovy\",\n",
       "         \"text_b\": \"That is cool!\"\n",
       "       }                                ,\n",
       "       {\n",
       "         \"guid\": \"train-340278\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"You can also wander through the soothing Chinese garden, with its waterfalls and pretty red pergola.\",\n",
       "         \"text_b\": \"You can stroll around the Chinese garden, which features both pergola and waterfalls. \"\n",
       "       }                                                                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-264274\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Antique-furnished rooms on coastline gardens offer a taste of the past.\",\n",
       "         \"text_b\": \"The rooms are in the gardens.\"\n",
       "       }                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-202623\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"that would be nice uh-huh what have you got growing right now\",\n",
       "         \"text_b\": \"Do you have a garden?\"\n",
       "       }                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-214581\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"In the opposite direction you'll enjoy Jazzed Cafeand Vinoteca a charming bistro with a magnificent by-the-glass wine list and a carefully crafted menu of Tuscan specialties accompanied by acid jazz, tiramisu and espresso.\",\n",
       "         \"text_b\": \"The food is really expensive at the Jazzed Cafe.\"\n",
       "       }                                                                                                                                                                                                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-361292\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"First, two students were charged with killing their infant in a motel room and dumping it in the trash.\",\n",
       "         \"text_b\": \"The parents knowingly killed their only child.\"\n",
       "       }                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-360123\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"In addition, presentations were made on three systems that have been developed to support different aspects of the design review process.\",\n",
       "         \"text_b\": \"The three systems developed to support different parts of the design review process were explained in presentations.\"\n",
       "       }                                                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-50359\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"I half thought he was going to rise from his chair, but he remained seated, although a remarkably well acted expression of astonishment rose on his face. \",\n",
       "         \"text_b\": \"He was standing as he heard the news and I was sure he would sit down.\"\n",
       "       }                                                                                                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-295112\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Remove the profit motive from medicine.\",\n",
       "         \"text_b\": \"There is a problem with money in medicine.\"\n",
       "       }                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-260242\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"This is akin to corroboration as discussed in the General Policy Manual, chapter 8.0.\",\n",
       "         \"text_b\": \"Corroboration has no relation to General Policy Manual.\"\n",
       "       }                                                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-259658\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Raise the drawbridges!\",\n",
       "         \"text_b\": \"Lift the drawbridges, a boat is coming through.\"\n",
       "       }                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-281282\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The letterhead on correspondence still bears the Bexar County Legal Aid name, even though the organization is no longer.\",\n",
       "         \"text_b\": \"The letterhead no longer bears the Bexar County Legal Aid name.\"\n",
       "       }                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-189684\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"American expatriates such as Ernest Heming?\\u00adway, F. Scott Fitzgerald, Gertrude Stein, John Dos Passos, and Theodore Dreiser also contributed to the free-living mystique.\",\n",
       "         \"text_b\": \"The mystique of free-living was perpetuated by various American expatriates.\"\n",
       "       }                                                                                                                                                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-154901\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"right well that's probably true but it was a very good movie it was done real well too i mean there wasn't any part of it that you really felt like no this can't happen it seemed real it seemed real you know it was really good\",\n",
       "         \"text_b\": \"The orcs in the movie seemed really real, like I believed they existed.\"\n",
       "       }                                                                                                                                                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-81854\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"i saw them i went to a Beach Boys concert i like them too\",\n",
       "         \"text_b\": \"The Beach Boys concert I went to was one of the best concerts ever.\"\n",
       "       }                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-81322\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Hence, to give expression on the books of account; said of transactions.\",\n",
       "         \"text_b\": \"Transactions are defined as an explanation to the books of geography.\"\n",
       "       }                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-306576\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"wow how did you how did they get you or\",\n",
       "         \"text_b\": \"What did they do to attract you?\"\n",
       "       }                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-182263\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"That instinctive sense is the best guide we have to economic policy in every sphere.\",\n",
       "         \"text_b\": \"The best guide we have to economic policy in every sphere, is that instinctive sense.\"\n",
       "       }                                                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-30721\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"well it's got to be frustrating as hell for a particularly a cop you know they uh they go out and  make the arrests and i guess the  jails crowded the way they are before they can get the paperwork finished huh they're releasing them or they're releasing somebody just like them you know it's a revolving door that uh\",\n",
       "         \"text_b\": \"Jails are crowded, so sometimes criminals are released before their paperwork is finished.\"\n",
       "       }                                                                                                                                                                                                                                                                                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-202576\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"with baseball tickets\",\n",
       "         \"text_b\": \"The tickets were extremely expensive.\"\n",
       "       }                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-41932\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"$15,000 to hire a consultant to provide a complete, detailed study of establishing the most cost effective link between county facilities and municipal police departments and to establish JNET, an information management system funded by the state of PA and operated by the Pennsylvania Justice Network.\",\n",
       "         \"text_b\": \"JNET meets a need that police departments have been requesting for a while.\"\n",
       "       }                                                                                                                                                                                                                                                                                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-304655\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Slim said, \\\"Aren't you going to do something?\\\"\",\n",
       "         \"text_b\": \"Slim just took care of it by himself.\"\n",
       "       }                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-385264\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yes i just i mean like i just finished watching that a few minutes ago  um and it and that that's a interesting one i i i like that because there's there are i've noticed that every every major station now has their own law show there's LA Law and there's um Equal Justice some other one Law And Order or something lots of lots of these things that are floating around now they seem to be popular shows do you like the law shows or\",\n",
       "         \"text_b\": \"The major television stations have ceased broadcasting shows about the law.\"\n",
       "       }                                                                                                                                                                                                                                                                                                                                                                                                                                                             ,\n",
       "       {\n",
       "         \"guid\": \"train-129055\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The important thing is just to move ...\",\n",
       "         \"text_b\": \"Moving forward is the more important thing.\"\n",
       "       }                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-219625\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"A colt with the fire still in him, but saddle-broke, is worth much more \\\"\",\n",
       "         \"text_b\": \"A colt that still has the fire in him but is saddle-broke is worth quite a bit more.\"\n",
       "       }                                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-51256\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"At one point, Kodak appeared to be making that effort.\",\n",
       "         \"text_b\": \"Kodak was trying.\"\n",
       "       }                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-106949\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"so i'm just trying to hang on to my job  yeah right yeah all these cutbacks and stuff this is pretty scary\",\n",
       "         \"text_b\": \"There are a lot of money issues, I am scared for my job.\"\n",
       "       }                                                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-83068\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"No two hand-made carpets are identical.\",\n",
       "         \"text_b\": \"It is hard to tell hand-sewn carpets apart.\"\n",
       "       }                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-375237\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The Court has said that [w]e may consider questions outside the scope of the limited order [granting certiorari] when resolution of those questions is necessary for the proper disposition of the case.\",\n",
       "         \"text_b\": \"When the resolution of those questions is needed for the proper disposition of the case, The Court has said that we can use questions outside the scope of the limited order.\"\n",
       "       }                                                                                                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-78273\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"per person per day; non-fishing spectators may pay as little as 5,000 esc.\",\n",
       "         \"text_b\": \"Non fishing spectators must pay as much as 20,000 esc.\"\n",
       "       }                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-193542\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"oh i had first had thought this was just Texas Instruments but apparently it's not just Texas Instruments\",\n",
       "         \"text_b\": \"I knew all along it was not just Texas Instruments. \"\n",
       "       }                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-229856\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Many important dignitaries have visited the house, and it has become a tradition for trees to be planted to mark each special occasion.\",\n",
       "         \"text_b\": \"Several presidents of the United States have visited the House. \"\n",
       "       }                                                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-238480\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Those workers will have to produce the goods and services to maintain their own standard of living as well as to finance government programs and other commitments for the baby boomers' retirement.\",\n",
       "         \"text_b\": \"The workers are responsible for saving the government programs that are in debt.\"\n",
       "       }                                                                                                                                                                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-46831\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Three bandits lay dead sprawled on the ground near them.\",\n",
       "         \"text_b\": \"Only two bandits lay dead on the ground near them.\"\n",
       "       }                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-92858\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"see so there still\",\n",
       "         \"text_b\": \"No you don't have it.\"\n",
       "       }                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-323853\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The New Republic 's Alan Wolfe finds similarities between Jones and  Both are voyeurs who exaggerate their subject's sexual activity.\",\n",
       "         \"text_b\": \"Jones uses the act of voyeurism to create art.\"\n",
       "       }                                                                                                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-160088\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Branded, service-driven, globalized, and unhindered by the state, the Las Vegas casinos do sound uncannily like models for the economy into which we appear to be moving.\",\n",
       "         \"text_b\": \"The model economy of Las Vegas casinos has never been a model of our economy.\"\n",
       "       }                                                                                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-35855\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"cat's lot easier  to take care of than the child you can go away and leave her for a few days\",\n",
       "         \"text_b\": \"The dog is worse than taking care of a small child.\"\n",
       "       }                                                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-75725\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah that's i don't think it's the kind of thing for anybody i know i wouldn't be able to watch it\",\n",
       "         \"text_b\": \"I think that you wouldn't want to watch it.\"\n",
       "       }                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-256720\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Some people have been demoted all the way down to Organ Donor.\",\n",
       "         \"text_b\": \"Being demoted all the way down to Organ Donor is what happened to some people.\"\n",
       "       }                                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-291745\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"i didn't yes\",\n",
       "         \"text_b\": \"Correct, I did not.\"\n",
       "       }                                ,\n",
       "       {\n",
       "         \"guid\": \"train-201056\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"it's it's very different i'm i i was actually very amazed when i sort of figured this out for myself that everything i grew up with really wasn't Israeli it was more Jewish you know\",\n",
       "         \"text_b\": \"He grew up in Israel and was indoctrinated in that culture.\"\n",
       "       }                                                                                                                                                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-13721\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"I wonder   An idea was dawning in her brain.\",\n",
       "         \"text_b\": \"It had taken weeks to get to this point.\"\n",
       "       }                                                          ,\n",
       "       {\n",
       "         \"guid\": \"train-113681\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"A total of 366 patients were randomly assigned to the intervention condition, but nearly 15% of these patients were discharged before the intervention could be given, and nearly 2% refused the intervention.\",\n",
       "         \"text_b\": \"There were 336 patients that were randomly assigned to the intervention condition.\"\n",
       "       }                                                                                                                                                                                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-155756\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"It's only about 40 km (25 miles) wide, but a third of Nepal's population lives here, producing much of the nation's food.\",\n",
       "         \"text_b\": \"Almost every single acre in the area is dedicated to agriculture.\"\n",
       "       }                                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-235578\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"He had risked all on 131 this throw.\",\n",
       "         \"text_b\": \"He bet all his money on 131 with this toss.\"\n",
       "       }                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-119101\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"As he passed the recess, he turned his head slowly.\",\n",
       "         \"text_b\": \"He trotted past the recess, nodding happily.\"\n",
       "       }                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-120927\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Private investment has even made an increasingly modern ferry fleet possible.\",\n",
       "         \"text_b\": \"The ferry fleet is run by the government.\"\n",
       "       }                                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-68499\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"You deny absolutely having purchased strychnine from Albert Mace on Monday last?\",\n",
       "         \"text_b\": \"You say you didn't buy strychnine from Albert Mace but you know who bought it?\"\n",
       "       }                                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-336187\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"To fish from a boat, obtain a license from the Commandancia de Marina, Moll Muelle Viejo s/n, Palma.\",\n",
       "         \"text_b\": \"You need a fishing license for a boat and it costs $400 a day!\"\n",
       "       }                                                                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-152465\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Some of butchest guys around go all atwitter when ladies ask them about their guns.\",\n",
       "         \"text_b\": \"\\\"Butch\\\" guys never like to talk about guns.\"\n",
       "       }                                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-247395\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"so they call this program cars and they come with a new car warranty and it just seems to make sense to me to get the most car for your money to get something like that\",\n",
       "         \"text_b\": \"They have a five year warranty on all of their new cars.\"\n",
       "       }                                                                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-111704\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"You're insatiable, Tuppence.\",\n",
       "         \"text_b\": \"\\\"Tuppence, you have a small appetite.\\\"\"\n",
       "       }                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-179869\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"uh the the line what i waited maybe ten minutes in line it was it was uh a minor inconvenience it was certainly worth it to me i think\",\n",
       "         \"text_b\": \"I didn't see any point in waiting in line.\"\n",
       "       }                                                                                                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-362654\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"(For nearly a century, until 1878, St. Barts was the only possession Sweden ever had in the Caribbean; . )\",\n",
       "         \"text_b\": \"(Sweden owned St. Bart's until 1878; .)\"\n",
       "       }                                                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-261114\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"After audit work is complete, the auditors compare their findings with management's original assertions to see if management was generally aware of all of the weaknesses prior to the audit.\",\n",
       "         \"text_b\": \"In the auditing process, management score additional points for self-awareness based on their self-assessments.\"\n",
       "       }                                                                                                                                                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-192839\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \" Sinner to sin.\",\n",
       "         \"text_b\": \"The sinner does bad things.\"\n",
       "       }                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-58225\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"well that's a good way to look at it\",\n",
       "         \"text_b\": \"Well that's broaching the topic with positivism..\"\n",
       "       }                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-5076\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"it wasn't bad\",\n",
       "         \"text_b\": \"It was really good.\"\n",
       "       }                                ,\n",
       "       {\n",
       "         \"guid\": \"train-383256\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"um he's just one of those guys he's created such a controversy in Philadelphia nobody wants to touch him right now\",\n",
       "         \"text_b\": \"In Philly he managed to do some contentious stuff that has not been good for his career.\"\n",
       "       }                                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-380224\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"But these sorts of exhumations have a track record of turning up nothing.\",\n",
       "         \"text_b\": \"Exhumations have a track record of taking a long time.\"\n",
       "       }                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-287983\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \" \\\"Might just,\\\"the gambler replied.\",\n",
       "         \"text_b\": \"The gambler was angry that someone distracted him.\"\n",
       "       }                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-41318\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Much of the farmland and many of the peaks and lakes are protected.\",\n",
       "         \"text_b\": \"The peaks, farmlands and lakes are protected.\"\n",
       "       }                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-33492\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The attention caused by Anderson's surgery has supposedly inspired Jenny McCarthy and Demi Moore to consider having their implants removed, according to the Enquirer and the Star , respectively.\",\n",
       "         \"text_b\": \"Anderson had plastic surgery.\"\n",
       "       }                                                                                                                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-94427\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Still, I do not like to hide what I am.\",\n",
       "         \"text_b\": \"I like to be transparent.\"\n",
       "       }                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-90747\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The nearby Osaka Municipal Art Museum, near Tennoji Station, is worth visiting for its celebrated Abe Collection of 200 Chinese paintings (ninth 13th centuries) and its Ming- and Ching-dynasty ceramics (14th 19th centuries).\",\n",
       "         \"text_b\": \"Tennoji Station is in the city of Oslo.\"\n",
       "       }                                                                                                                                                                                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-350677\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Then in 1017 Benedictine monks started work on the flat-roofed abbey you can see in the Bayeux Tapestry, propped up on a platform with blocks of brown granite brought from the Channel islands of Chausey 40 km (25 miles) away.\",\n",
       "         \"text_b\": \"The granite used is black.\"\n",
       "       }                                                                                                                                                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-192\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Continue along this road to reach the pretty coastal town of Molyvos (also known by its ancient name, Mithymna), a popular spot for tourists.\",\n",
       "         \"text_b\": \"Molyvos is a run down town in the center of the region, not popular at all with tourists.\"\n",
       "       }                                                                                                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-223421\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Nothing Drew knew of that tribe fitted in with the idea of a white outlaw band sharing their hunting ground unmolested.\",\n",
       "         \"text_b\": \"Drew knew that the tribe had a pension for violence and often killed to get information.\"\n",
       "       }                                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-179538\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Participants believe that models that provide temporary resources to SEC, such as through fellowships from the accounting profession, are not the answer to its funding and staffing problems and can raise conflict of interest issues.\",\n",
       "         \"text_b\": \"The participants agreed that model providing temporary resources would be the answer.\"\n",
       "       }                                                                                                                                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-369469\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"That's an outcome that seems both fair and economically  The punishment falls on the sinners and thereby deters the sin.\",\n",
       "         \"text_b\": \"That outcome is not fair and the sinners must not be punished.\"\n",
       "       }                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-114472\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"In this cavernous emporium you'll have your pick of fresh Martinique pineapples, coconut slices, or the pungent baby limes so loved in the West Indies.\",\n",
       "         \"text_b\": \"There is no fruit of any kind available inside the emporium. \"\n",
       "       }                                                                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-324534\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The best case of the agency is best (everyone behaves and is happy), but the worst case of the agency is worst overall (all the children go into hysterics at once).\",\n",
       "         \"text_b\": \"The best case of the agency is when everyone is behaved and is happy.\"\n",
       "       }                                                                                                                                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-10354\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Both new protocols will be used by staff and consultants who review programs and in their reports and recommendations based on the reviews.\",\n",
       "         \"text_b\": \"The staff and consultants will not use the new protocols.\"\n",
       "       }                                                                                                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-378092\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"If so, auditors should include\",\n",
       "         \"text_b\": \"Auditors should include if that is true.\"\n",
       "       }                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-347335\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Congress cannot recast a condition on funding as a mere definition of its program in every case, lest the First Amendment be reduced to a simple semantic exercise.\",\n",
       "         \"text_b\": \"The first amendment does not need to be altered to allow congress to recast a condition.\"\n",
       "       }                                                                                                                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-246900\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"He just heaved a sigh of relief when the war took me off.\",\n",
       "         \"text_b\": \"He felt more tense than he had ever felt before.\"\n",
       "       }                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-326810\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"They'll keep my men from resorting to homosexuality ...\",\n",
       "         \"text_b\": \"I have had men resort to homosexually in the past. \"\n",
       "       }                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-52006\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"From the highest point on the Vitet road, you'll want to stop to take in the sweeping view over a bay called Grand-Cul-de-Sac, which is favored by windsurfers, and out to Tortue islet in the Atlantic.\",\n",
       "         \"text_b\": \"The view of the bay from Vitet road is beautiful..\"\n",
       "       }                                                                                                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-317838\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"um i don't i don't really know about that uh uh if well uh i think i think it's it's only it only applies to certain a very few types of crimes uh murder and i think kidnapping could carry death penalty as well i'm not sure what how what the range is for uh for the crimes that uh would merit a death penalty\",\n",
       "         \"text_b\": \"I don't agree with the death penalty. \"\n",
       "       }                                                                                                                                                                                                                                                                                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-182193\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"A response by the Postal Service would be expected.\",\n",
       "         \"text_b\": \"It is expected the Postal Service will respond.\"\n",
       "       }                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-381452\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"My God! gasped Tommy.\",\n",
       "         \"text_b\": \"Tommy couldn't believe what was transpiring in front of him.\"\n",
       "       }                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-346103\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Neither does he provide any answers to the problem, merely a wistful remembrance of how good it was.\",\n",
       "         \"text_b\": \"He experienced something good and longs for it.\"\n",
       "       }                                                                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-309306\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"From Gulliver's Travels to my scout troop's walk through the Heart Room at Philadelphia's Franklin Institute, grotesque shifts in scale have always been funny, particularly when a little thing is made big enough to walk into.\",\n",
       "         \"text_b\": \"Grotesque shifts in scale are often used in comedy Broadway shows.\"\n",
       "       }                                                                                                                                                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-351928\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The data-disc contained a pre-recorded message, made by me and Derry just before the body swap.\",\n",
       "         \"text_b\": \"The disk had a message Derry and I recorded.\"\n",
       "       }                                                                                                             ,\n",
       "       {\n",
       "         \"guid\": \"train-154877\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"I applaud the New York Times for trying to convey some of that excitement and say woe to you for dipping to such cynicism.\",\n",
       "         \"text_b\": \"I think it is great that the New York Times is trying to convey some of the excitement.\"\n",
       "       }                                                                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-305885\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"In 1805, a dashing EIC administrator, Thomas Stamford Bingley Raffles, came out to Penang at the age of 24.\",\n",
       "         \"text_b\": \"Raffles was a successful administrator due to his close ties to those in Penang.\"\n",
       "       }                                                                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-1196\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Plans are in place to turn the house into a museum charting the life and works of this extraordinary man.\",\n",
       "         \"text_b\": \"There are plans to turn the house into a museum.\"\n",
       "       }                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-150215\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"(These national grants are described in detail below.)\",\n",
       "         \"text_b\": \"The grants are described above\"\n",
       "       }                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-329127\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"no no it's very much national interest news a lot of times they end up um\",\n",
       "         \"text_b\": \"A lot of times they end up\"\n",
       "       }                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-24791\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The center of Italy is the cradle of Latin civilization, one-time administrative headquarters of that ancient conglomerate known as the Roman Empire.\",\n",
       "         \"text_b\": \"The Romans are deeply rooted in Latin Culture. \"\n",
       "       }                                                                                                                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-129018\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Among the political exiles flocking to Piedmont was a veteran of the earlier revolts, Giuseppe Garibaldi.\",\n",
       "         \"text_b\": \"Piedmont became a haven for political exiles, as none of their enemies dared to look for them here.\"\n",
       "       }                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-237499\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"the um uh you know there are so many ramifications to this entire thing of woman how women have changed uh look at them in England\",\n",
       "         \"text_b\": \"Just look at Canada for example.\"\n",
       "       }                                                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-94327\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"I expect it will be about five shillings.\",\n",
       "         \"text_b\": \"It will be approximately five shillings.\"\n",
       "       }                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-358185\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"uh the interesting thing was the tremendous selection of jury process uh that we experienced That took one full week uh to get forty three people qualified to sit on the jury And then it was a matter of the selection of uh twelve people after that actually it was fourteen because we had two alternates\",\n",
       "         \"text_b\": \"It took a week to get forty-three qualified jurists.  \"\n",
       "       }                                                                                                                                                                                                                                                                                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-159279\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"oh God love her yeah\",\n",
       "         \"text_b\": \"Oh God, I love her\"\n",
       "       }                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-82375\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah well i'm trying to get back in shape for softball this spring\",\n",
       "         \"text_b\": \"I'm trying to get thin because of a sport I wanna practice.\"\n",
       "       }                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-248917\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"She carefully notes the referring organization - Catholic Charities Legal Network, or the Fair Housing Council of Greater Washington - in each email.\",\n",
       "         \"text_b\": \"She refers to the organization in each email, said the lawyer.\"\n",
       "       }                                                                                                                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-149685\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Just past the temple is the aptly named Ladder Street.\",\n",
       "         \"text_b\": \"Ladder Street has a ladder sales shop just past the temple.  \"\n",
       "       }                                                                          ,\n",
       "       {\n",
       "         \"guid\": \"train-42481\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"For a moment he had a vision clear and terrible in his mind.\",\n",
       "         \"text_b\": \"He was thinking happy thoughts.\"\n",
       "       }                                                                          ,\n",
       "       {\n",
       "         \"guid\": \"train-231821\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"so we always have the gang on tape and we see how they grow each year yeah yeah that's a lot of fun\",\n",
       "         \"text_b\": \"We film the gang to see how much they grow every year.\"\n",
       "       }                                                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-392337\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"that's uh condition of employment\",\n",
       "         \"text_b\": \"That is required to be employed.\"\n",
       "       }                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-91512\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Move to Maine.\",\n",
       "         \"text_b\": \"Relocate to Delaware,.\"\n",
       "       }                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-284659\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \" \\\"Well, there won't be any huntin' of that kind, Le\\u00f3n.\",\n",
       "         \"text_b\": \"There'll be a bit of that hunting today.\"\n",
       "       }                                                                          ,\n",
       "       {\n",
       "         \"guid\": \"train-363049\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The most popular are the rugged Gorges de Franchard, due west of the palace.\",\n",
       "         \"text_b\": \"Due west of the palace is something popular.\"\n",
       "       }                                                                                          ,\n",
       "       {\n",
       "         \"guid\": \"train-197769\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"but their homes have passed on to their uh children or or to younger younger families and they don't seem to maintain it as well as the original people did i or or like you would or i would and perhaps its just it's\",\n",
       "         \"text_b\": \"Most younger people don't even care about maintaining their houses.\"\n",
       "       }                                                                                                                                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-220118\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"it's it's it's a whole monopoly that needs to be broken up that's for sure it doesn't it's they have far too much influence over there and they're so unstable that it makes it hard for um it it makes it hard for us to deal with them i have that same problem at work\",\n",
       "         \"text_b\": \"The Illuminati secretly controls the world with the powers of Lucifer.\"\n",
       "       }                                                                                                                                                                                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-56987\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"oh well they they come out with a lot of bruises too\",\n",
       "         \"text_b\": \"They did not bruise at all.  \"\n",
       "       }                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-339211\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The community worships at the simple, unassuming St. Peter's Catholic Church, where Easter is an especially big event attracting many Indians, Chinese, and Malay non-Catholics to the great candlelit procession.\",\n",
       "         \"text_b\": \"A candlelit procession takes place during Easter at the St Peter's Catholic Church.\"\n",
       "       }                                                                                                                                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-372544\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"It felt as if the entire place was supercharged, choked full of some bizarre, intoxicating cross between anger, fear...and guilt.\",\n",
       "         \"text_b\": \"The funeral reception was a very bizarre place filled with all sorts of emotions. \"\n",
       "       }                                                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-294754\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"thirty something\",\n",
       "         \"text_b\": \"I'm in my forties.\"\n",
       "       }                               ,\n",
       "       {\n",
       "         \"guid\": \"train-276220\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The palace has been splendidly restored since World War I with the help of private contributions, most notably from John D. Rockefeller.\",\n",
       "         \"text_b\": \"Private contributions have helped in the restoration of the palace.\"\n",
       "       }                                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-220181\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"uh the bottom line that i after four years of working with the state prison system i've come to the conclusion if you're going to give the man the death sentence go ahead and fulfill the sentence understandably the Supreme Court says any time you hand down a death sentence to somebody they get a one appeal once that appeal fails within thirty days execute sentence if you're going to give the man the death sentence don't keep the guy on death row for eight nine ten years and make him worry about it\",\n",
       "         \"text_b\": \"If a man is sentenced to death, the state should carry out the sentence and put the man to death, there should be no appeal process, appeals are tyng up our court systems and costing too much.\"\n",
       "       }                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-136311\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The best way to start this walking tour is to get a cycle rickshaw or taxi to take you to Durbar Square.\",\n",
       "         \"text_b\": \"You can start the walking tour by getting a cycle rickshaw or taxi and having it take you to Durbar Square.\"\n",
       "       }                                                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-326532\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"We asked Why did Al Gore pay Naomi Wolf so much money for advice which, presumably, he could've gotten for free?\",\n",
       "         \"text_b\": \"Naomi Wolf demanded a large sum of money for her advice.\"\n",
       "       }                                                                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-249955\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The great burden of government is that it spends your money.\",\n",
       "         \"text_b\": \"The government should spend less of our money.\"\n",
       "       }                                                                          ,\n",
       "       {\n",
       "         \"guid\": \"train-370965\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"One of the fish wizards saw me with my guns and sword and I knew, one way or another, I would leave the town that evening.\",\n",
       "         \"text_b\": \"I had weapons and a plan to leave town.\"\n",
       "       }                                                                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-255247\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Is money money similarly presages Bob Dole on the 1996 campaign stump reminding people, It's your money!\",\n",
       "         \"text_b\": \"Bod Dole gave stump speeches in 1976.\"\n",
       "       }                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-62146\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah like the Mayor of Dallas is a woman and i'm sure that twenty years ago that never would have happened but yeah she's i think she's in her second term now so\",\n",
       "         \"text_b\": \"She is the first woman to be the mayor of the city.\"\n",
       "       }                                                                                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-365448\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"you know these were the rich people these were the you know these were i mean just the things that happened we had a bulimic in front of us and she just looked crazy but yet she had money\",\n",
       "         \"text_b\": \"We saw a lot of rich people at the clinic, including this woman who had body dysmorphic disorder.\"\n",
       "       }                                                                                                                                                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-190260\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"But my pager went off before I could start.\",\n",
       "         \"text_b\": \"My pager is very low on battery.\"\n",
       "       }                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-346926\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Near them were five other horses mounted by four men and one woman.\",\n",
       "         \"text_b\": \"The five horses all had riders.\"\n",
       "       }                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-148342\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"He let the air dry the exposed portions of his body as he ran out, while bare skin grew wet against the dewy grass.\",\n",
       "         \"text_b\": \"He let his body air dry.\"\n",
       "       }                                                                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-212870\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"That might not sound like a lot of money, but it's $186 many strapped local libraries don't have.\",\n",
       "         \"text_b\": \"Many libraries are quite strapped for cash. \"\n",
       "       }                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-158360\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"it worked out well oh yeah you can just go in there and join just like anywhere else too\",\n",
       "         \"text_b\": \"It turned out quite well.\"\n",
       "       }                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-385828\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Ehrlich's theories lost steam after he lost a famous 1980 bet with economist Julian Simon, who wagered that any basket of resources Ehrlich might name would be cheaper at any date in the future.\",\n",
       "         \"text_b\": \"Losing the bet proved that Ehrlich did not know what he was talking about at all. \"\n",
       "       }                                                                                                                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-35380\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"right yeah in fact um since Baltimore i see i'm not a  you don't know the Baltimore Baltimore's on the water and what\",\n",
       "         \"text_b\": \"Baltimore is a large city located near a lake.\"\n",
       "       }                                                                                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-317697\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"i think it's still the New York Yankees you know for some reason i thought they were moving to New Jersey  this is how much i know about baseball\",\n",
       "         \"text_b\": \"The last time I watched baseball was in 1981.\"\n",
       "       }                                                                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-76145\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The witch approached the demon, a black clay bowl in one hand and her wicked knife in the other.\",\n",
       "         \"text_b\": \"The witch gave gifts to the demon.\"\n",
       "       }                                                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-238194\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Miss Howard has previously made up a cock and bull story about him and Mrs. Raikes to account for his holding his tongue afterwards. \",\n",
       "         \"text_b\": \"He held his tongue, and Miss Howard made up a story to account for it.\"\n",
       "       }                                                                                                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-250292\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Out of season, however, even the main town seems deserted.\",\n",
       "         \"text_b\": \"The main town never seems deserted whether its in season or out of season.\"\n",
       "       }                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-206207\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"His face seemed to collapse, with the iron running out of it.\",\n",
       "         \"text_b\": \"He could barely recognize his face any more.\"\n",
       "       }                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-69687\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"'You are not a man happy to betray even his enemies.\",\n",
       "         \"text_b\": \"You would betray anyone for anything.\"\n",
       "       }                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-217482\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Statements from Gore, McCain, Bradley, and Bush indicate they favor holding off on any general privacy legislation to allow industry to self-regulate by posting privacy policies and developing guidelines to ensure that consumers understand how their personally identifying information will be used.\",\n",
       "         \"text_b\": \"Past presidents are talking about their favorite ice cream\"\n",
       "       }                                                                                                                                                                                                                                                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-270414\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The Explorer was glad enough for those few minutes.\",\n",
       "         \"text_b\": \"The Explorer was happy to have a few moments.\"\n",
       "       }                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-55138\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"that's true but i that's that was one of my favorite subjects in school was uh\",\n",
       "         \"text_b\": \"At school, it was one of the subjects I enjoyed the most.\"\n",
       "       }                                                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-221862\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Below is a very brief guide to the most popular games, while many books are sold locally that go to great lengths to explain each game.\",\n",
       "         \"text_b\": \"The most popular games have books written about them.\"\n",
       "       }                                                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-346547\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The split seemed to come in 1969, when Julian Bond was elected to the Georgia state Legislature and became the darling of the American left's radical chic set.\",\n",
       "         \"text_b\": \"Bill Clinton became the darling of the American left's radical chic set.\"\n",
       "       }                                                                                                                                                                             ,\n",
       "       {\n",
       "         \"guid\": \"train-211536\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"I don't wear it.\",\n",
       "         \"text_b\": \"I don't wear that armor. \"\n",
       "       }                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-4221\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"uh-huh uh-huh oh right right now i want to see Sleeping With The Enemy\",\n",
       "         \"text_b\": \"I have no desire to watch Sleeping With The Emperor. \"\n",
       "       }                                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-311017\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"It was historically the stronghold of the dukes of Dijon, alongside the ecclesiastical empires of the Cluny and Cetercian monasteries and their great Romanesque churches.\",\n",
       "         \"text_b\": \"There were many monasteries and churches located nearby.\"\n",
       "       }                                                                                                                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-138850\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"\\\"You, senor ,\\\" she spoke to Drew,\\\"to you we owe a big debt.\\\"\",\n",
       "         \"text_b\": \"She was willing to pay Drew anything he wanted.  \"\n",
       "       }                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-115374\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Or it can report on the changes in the real wages of its graduates.\",\n",
       "         \"text_b\": \"Changes of real wages of its graduates can be reported.\"\n",
       "       }                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-166895\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah it does basically though the the golf season only shuts down for maybe three months out of the year if that much you know probably not even that much because really\",\n",
       "         \"text_b\": \"The golf course is open for most of the year.\"\n",
       "       }                                                                                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-233696\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Children learn many traditional dances, and shows are put on by folk dance troupes at resorts as well as during fiestas.\",\n",
       "         \"text_b\": \"Kids learn new dances that they have never seen before.\"\n",
       "       }                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-170162\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"A triumph of Christianity over paganism, the Corinthian-columned church of Santa Maria sopra Minerva was built on the site of a Roman temple under Augustus.\",\n",
       "         \"text_b\": \"Many years before the church of Santa Maria, a Roman temple stood on the same ground.\"\n",
       "       }                                                                                                                                                                          ,\n",
       "       {\n",
       "         \"guid\": \"train-329183\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Those politicians who have devoted their lives to exacerbating that burden--like Bob Dole and Bill Clinton--would prefer to divert your attention to relative nonissues like the deficit.\",\n",
       "         \"text_b\": \"The public would contend that those politicians simply aren't doing enough.\"\n",
       "       }                                                                                                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-22088\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"In his liner notes, and more elaborately in our conversation, Levin claims the manuscript score makes Beethoven's intentions unambiguous on this point.\",\n",
       "         \"text_b\": \"Levin studied Beethoven's scores for twenty years.\"\n",
       "       }                                                                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-218889\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Nothing strident, nothing to disapprove of.\",\n",
       "         \"text_b\": \"There was nothing harsh and nothing to not approve of. \"\n",
       "       }                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-129849\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"'They're scared to move,' I replied.\",\n",
       "         \"text_b\": \"I believed they are too scared to move. \"\n",
       "       }                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-258204\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The original report was authored by Lois-ellin Datta in April 1987.\",\n",
       "         \"text_b\": \"The original report was authored in 1987.\"\n",
       "       }                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-206899\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"I want to stress that our proposal would maintain the statutory preference for veterans and that we have no intention of deemphasizing our attempts to attain and maintain a highquality and diverse workforce.\",\n",
       "         \"text_b\": \"We are seeking to even the playing field and eliminate the discriminatory practices of showing preference for special groups like veterans.\"\n",
       "       }                                                                                                                                                                                                                             ,\n",
       "       {\n",
       "         \"guid\": \"train-77860\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"He turned to the riders.\",\n",
       "         \"text_b\": \"He turned his body towards the riders.\"\n",
       "       }                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-6882\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"It's nothing much.\",\n",
       "         \"text_b\": \"It's an incredible feat.\"\n",
       "       }                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-98886\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"But the feminist's, too.\",\n",
       "         \"text_b\": \"The feminists should also be given credit. \"\n",
       "       }                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-312401\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"But they would get farther in their agendas if they would give a little respect to conventional marriage by letting heterosexual people keep the word marriage to themselves.\",\n",
       "         \"text_b\": \"They would not try to get through their agendas.\"\n",
       "       }                                                                                                                                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-276275\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"For the convenience of the reader I will recapitulate the incidents of those days in as exact a manner as possible. \",\n",
       "         \"text_b\": \"I want the reader to easily understand everything. \"\n",
       "       }                                                                                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-35099\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"In doing so, they may ultimately reduce the quality of life for the many of us who are less than perfectly endowed.\",\n",
       "         \"text_b\": \"If they change that law, it will reduce the quality of life for 60% of the population.\"\n",
       "       }                                                                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-287080\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"White and his men pulled in, securing the doors from either end.\",\n",
       "         \"text_b\": \"The men secured the door and put chairs against it. \"\n",
       "       }                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-315434\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"In other cases, delays in completing scheduled activities, such as system design, coding, and testing, can lead to project\",\n",
       "         \"text_b\": \"Delays don't matter at all to system design.\"\n",
       "       }                                                                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-277802\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Program officials said that an immature design limited their ability to begin reliability testing earlier in development.\",\n",
       "         \"text_b\": \"Officials are a great source of information.\"\n",
       "       }                                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-7116\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Right you are.\",\n",
       "         \"text_b\": \"As usual, you are right.\"\n",
       "       }                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-139803\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Even if you can't be in Puri for the tremendous Rath Yatra Festival in June/July, the town is worth a visit just to see a community devoted almost entirely to the industry of its great Temple of Jaggannath, either directly or by trading with the pilgrims.\",\n",
       "         \"text_b\": \"People take off school and work for the Rath Yatra festival.\"\n",
       "       }                                                                                                                                                                                                                                                                             ,\n",
       "       {\n",
       "         \"guid\": \"train-28278\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"eighty five something like that and they at that time they had no testing whatsoever\",\n",
       "         \"text_b\": \"Testing was done all along.\"\n",
       "       }                                                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-350974\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The rule was later expanded to include real estate closing offers.\",\n",
       "         \"text_b\": \"The rule does not cover real estate offers.\"\n",
       "       }                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-196311\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"You will now watch an instructional film to see just what kind of stress the people in medieval ages had to deal with.\",\n",
       "         \"text_b\": \"People in the medieval ages had little stress.\"\n",
       "       }                                                                                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-373490\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Tapestries range from copies of Old Master paintings to traditional pastoral scenes.\",\n",
       "         \"text_b\": \"Pastoral scenes are much more common than a copy of old paintings.\"\n",
       "       }                                                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-170837\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Architecture didn't give Smith the control he wanted; changes to the Olsen compound, in particular, depressed him.\",\n",
       "         \"text_b\": \"Smith wanted complete control regarding the Olsen compound.\"\n",
       "       }                                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-259242\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Maybe members want to cast their own votes, but they still like to hear what their union says.\",\n",
       "         \"text_b\": \"People want to be able to cast their own votes, but they still care what their union says. \"\n",
       "       }                                                                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-375540\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah yeah i used to smoke years ago but i don't now\",\n",
       "         \"text_b\": \"A long time ago, I used to smoke but I quit.\"\n",
       "       }                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-382651\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The Salle des Girondins displays a guillotine blade, the crucifix to which Marie-Antoinette prayed before execution, and the lock of Robespierre's cell.\",\n",
       "         \"text_b\": \"The Salle des Girondis took the guillotine off display because it was too gruesome.\"\n",
       "       }                                                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-308266\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"What wows 'em are Broadway-style showstoppers, with music and lyrics by Stephen Schwartz, whose work has become less tuneful and more pretentious since the heady days of Godspell and Pippin . Schwartz's rhymes are all of the moon-June variety, and the big inspirational number, in which hope is conceded sometimes to fly away, like silver birds,  Who knows what miracles you can achieve/ When you believe?\",\n",
       "         \"text_b\": \"Schwartz's rhymes are very dull and predictable.\"\n",
       "       }                                                                                                                                                                                                                                                                                                                                                                                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-150528\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"right they've got a lot of adjustments to make with coming out of what they've been through now and um they've been they've been under under the oppression that they've been under for so long that now they have some freedoms but they don't know how to act yet they don't understand that to make that work they've got to take some responsibility for themselves it's not just the government's responsibility anymore you can't just blame it on the government when they give you the freedom to take care of yourself then that puts some responsibility on you as well\",\n",
       "         \"text_b\": \"They are not affiliated with the government.\"\n",
       "       }                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-153992\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Fountains, inns, religious schools, and barracks were constructed.\",\n",
       "         \"text_b\": \"Many different types of buildings were constructed.\"\n",
       "       }                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-317868\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Critics hyped the face-off between New Republic theater critic Robert Brustein and black playwright August Wilson over Afrocentric theater as the intellectual version of extreme fighting (Frank Rich, the New York Times ). But the debate was judged to be a flop--lots of combative bravado and little payoff.\",\n",
       "         \"text_b\": \"Robert Brustein is a Republic theater critic.\"\n",
       "       }                                                                                                                                                                                                                                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-188107\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The quasi-adjoining Piazza dei Signori (a.k.a Piazza Dante) is the somber and elegant square ringed by crenellated palazzos and Verona's important historical Antico Cafe? Dante.\",\n",
       "         \"text_b\": \"The Antico Cafe Dante is the most important cafe in Verona.\"\n",
       "       }                                                                                                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-124493\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"In some situations, you may have an extremely short time frame for the engagement; this section also provides some advice for this situation.\",\n",
       "         \"text_b\": \"This section only provides information about situations, where you can sit back, relax and plan your next move.\"\n",
       "       }                                                                                                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-263051\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"However, those with more time can continue along the southwest coast.\",\n",
       "         \"text_b\": \"You should go down the coast only if you are pinched for time.\"\n",
       "       }                                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-99018\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"He accepted the offer.\",\n",
       "         \"text_b\": \"He decided to accept the offer.\"\n",
       "       }                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-291048\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"oh and one of them is living in Rhode Island now they're all in the northeast part of the country my family's in Virginia and then we're living in Texas\",\n",
       "         \"text_b\": \"We live in Austin Texas.\"\n",
       "       }                                                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-140353\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"His thumb and finger moved downward delicately, with all the skill of practice at working with nearly invisibly fine wires on delicate instruments.\",\n",
       "         \"text_b\": \"The instruments were fragile and broke easily.\"\n",
       "       }                                                                                                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-155547\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"you know as an American citizen but i think uh the people that i've talked to as far as voting because i've worked you know in in trying to get people to vote when i was in the military i was a uh represented you know i represented people as far as voting and um from what i spoke speaking with people it was mainly that um they felt frustrated that their one vote wasn't going to do any good you know that um and and it was really hard to get across to them that it didn't matter you know it's a matter of that's your right you should go and do it you know and that your one vote can count when you get a whole lot of people if everybody says oh well my vote doesn't count you know then then what do you have you know\",\n",
       "         \"text_b\": \"When I was trying to get people to vote, I wasn't in the military since I wasn't a citizen.\"\n",
       "       }                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-25006\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"I went to work, cobbling and tying- forcing wires and errant strands of circuitry back into place.\",\n",
       "         \"text_b\": \"I put the wires back together.\"\n",
       "       }                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-83587\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Information on absences which affect pay should be compiled each pay period and be transmitted to the payroll system.\",\n",
       "         \"text_b\": \"Information about absences which affect pay are transmitted to the payroll system\"\n",
       "       }                                                                                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-178496\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Fertile valleys with precious water supplies offer a cool and fragrant break from the heat of the towns and beaches.\",\n",
       "         \"text_b\": \"Relief from the heat can be alleviated with some of the water supplies in the valley.\"\n",
       "       }                                                                                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-202257\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"No matter what the weather is like, the landscape is dramatic and breathtaking.\",\n",
       "         \"text_b\": \"There is a dramatic landscape even when it snows.\"\n",
       "       }                                                                                             ,\n",
       "       {\n",
       "         \"guid\": \"train-12799\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Referrals; Community legal education presentations; Community legal education materials, articles and web sites; Pro se clinics, distribution of pro se materials including the technologically enhanced\",\n",
       "         \"text_b\": \"The list includes: referrals, community legal education presentations, community legal education materials, articles and websites, pro se clinics, distribution of pro se materials including the technologically enhanced. \"\n",
       "       }                                                                                                                                                                                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-351369\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"It was at Masada, formerly Herod's desert palace and fortress, that the last group of Jewish fighters held out in the rebellion against Rome.\",\n",
       "         \"text_b\": \"The Jewish fighters did not have the resources or enough troops to beat the Romans.\"\n",
       "       }                                                                                                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-27495\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"When they want to flee or hunt other men.\",\n",
       "         \"text_b\": \"They either fled or hunted other men.\"\n",
       "       }                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-184473\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"There's that, said Tuppence suddenly, pointing to a small, old-fashioned safe let into the wall.\",\n",
       "         \"text_b\": \"Tuppence thought that the evidence would be found in the safe.\"\n",
       "       }                                                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-275782\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \" Federal Communications  Assessment and Collection of Regulatory Fees for Fiscal Year 1996\",\n",
       "         \"text_b\": \"Federal Taxation Regulation and Collection of Maintenance Fees for 1888.\"\n",
       "       }                                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-245736\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Red said, \\\"Can you keep a secret?\\\"\",\n",
       "         \"text_b\": \"Red silently stared.\"\n",
       "       }                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-44488\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"On the  A world in which increasing returns are prevalent is one in which markets are likely to get it wrong.\",\n",
       "         \"text_b\": \"The A world is an example of how markets can think they're making a good decision, but aren't.\"\n",
       "       }                                                                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-69316\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"We don't trust Madison Avenue to tell us the truth about fabric softener, so why are we letting it brainwash our children about drugs?\",\n",
       "         \"text_b\": \"Madison Avenue has videos on TV about drugs.\"\n",
       "       }                                                                                                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-1583\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah i think it's fun i like just looking at the billboards\",\n",
       "         \"text_b\": \"I dislike the billboards.\"\n",
       "       }                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-72907\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"well you too\",\n",
       "         \"text_b\": \"Definitely not you.\"\n",
       "       }                                ,\n",
       "       {\n",
       "         \"guid\": \"train-48742\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"the survey project manager, noted, After an attorney's first year of public interest employment, we have no idea about who continues in the field, who leaves and why.\",\n",
       "         \"text_b\": \"We need to run more studies on working attorneys these days.\"\n",
       "       }                                                                                                                                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-137805\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah you don't have to\",\n",
       "         \"text_b\": \"You don't have to go to war.\"\n",
       "       }                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-373402\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Constantine the Great (who was a convert to Christianity) and Licinius ruled east and west respectively, until in 324 Constantine overthrew his pagan ally and reunited the empire.\",\n",
       "         \"text_b\": \"Constantine the Great died of pneumonia in 310.\"\n",
       "       }                                                                                                                                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-246860\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Last year, more than 5,000 petitions were filed in Idaho for protection orders in domestic violence cases.\",\n",
       "         \"text_b\": \"They only had 5 petitions filed that year.\"\n",
       "       }                                                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-199282\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"You'll find a number of things to do here.\",\n",
       "         \"text_b\": \"You can do some sight seeing here, among other things.\"\n",
       "       }                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-194341\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The 16th-century City Palace on the east shore of the lake is now part royal residence, part luxury hotel, and part museum.\",\n",
       "         \"text_b\": \"The City Palace is no longer used as a royal residence.\"\n",
       "       }                                                                                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-256847\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The sequence in which this takes place is the OTTR, which stands for observe, think, test, revise.\",\n",
       "         \"text_b\": \"OTTR stands for Observe, Think, Test and Revise.  \"\n",
       "       }                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-159946\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"GAO' s Web site (www.gao.gov) contains abstracts and fulltext files of current reports and testimony and an expanding archive of older products.\",\n",
       "         \"text_b\": \"There is an expanding archive of older reports and news articles.\"\n",
       "       }                                                                                                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-324453\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"But since as many as 30 percent to 40 percent of the graduates at schools like CUNY go into small or solo practices within a few years of graduating, the deans argue, it seems folly not to teach them how to stay afloat financially and take on low-income clients at the same time.\",\n",
       "         \"text_b\": \"CUNY and schools that are similar to it had nothing to do with generating private practitioners through their classes.\"\n",
       "       }                                                                                                                                                                                                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-318271\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"There had been some speculation on the dangers of landing some hours before.\",\n",
       "         \"text_b\": \"There will be nothing wrong with landing.\"\n",
       "       }                                                                                          ,\n",
       "       {\n",
       "         \"guid\": \"train-57465\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"military strategy and and weaponry and and all that kind of stuff and i thought the generals were very interesting now when they started to speculate i i saw that for what it was and thought all of these guys don't know what's going on but i thought they were they they were interesting and and they shed some light on what was going on for me\",\n",
       "         \"text_b\": \"The generals were speculating about what they saw.\"\n",
       "       }                                                                                                                                                                                                                                                                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-351277\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah they uh yeah i i don't know it right around the turn of uh oh gosh i should say the eighties now now it's already the nineties i forgot i forget that too\",\n",
       "         \"text_b\": \"It's already the 2010s but it must have sometime in the seventies. \"\n",
       "       }                                                                                                                                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-198884\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Adrin looked at him as he took another bite off his spit.\",\n",
       "         \"text_b\": \"Adrin took another bite.\"\n",
       "       }                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-255917\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The cave, 54 m (177 ft) long, 15 m (49 ft) high, and 30 m (98 ft) wide, is believed (because of the man-made niches) to have been a nymphaeum, a kind of watery boudoir for the Emperor Tiberius, who retired to Capri in the first century a.d. and built a villa directly above.\",\n",
       "         \"text_b\": \"The cave is 30 m wide and 15 m high.\"\n",
       "       }                                                                                                                                                                                                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-39219\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \" Pieces were breaking off the sun as it fell, and already striking the ground.\",\n",
       "         \"text_b\": \"Chunks were breaking off the sun on its way down.\"\n",
       "       }                                                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-120655\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"For most people,  intellectual  is not the dirty word it seems to be in so many other countries.\",\n",
       "         \"text_b\": \"Most people find intellectual to be a very dirty word.\"\n",
       "       }                                                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-115323\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"well that that's actually i think that makes something because i think and and and as much as sort of fan support helps\",\n",
       "         \"text_b\": \"The fans do not bring any support. \"\n",
       "       }                                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-342092\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah right yeah you you know if i would sell the you know if he something would happen to him i wouldn't stay in Texas i would uh\",\n",
       "         \"text_b\": \"I would not stay in Texas if something happened to him. I would want to move back home.\"\n",
       "       }                                                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-149358\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The official Archaeological Museum of Luxor lies a little way north.\",\n",
       "         \"text_b\": \"There is a museum north of Luxor.\"\n",
       "       }                                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-29729\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"that's personal maybe they don't\",\n",
       "         \"text_b\": \"It's an individual decision.\"\n",
       "       }                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-77871\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Since then, three justices have left the court, two of them from the pro-chair side.\",\n",
       "         \"text_b\": \"The justices who left the court, found a place somewhere else.\"\n",
       "       }                                                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-24796\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"But first he has to get the Democratic nomination, a race he has clearly decided he can't win in that lane.\",\n",
       "         \"text_b\": \"He needs a million votes to get a democratic nomination.\"\n",
       "       }                                                                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-353252\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Individuals value visibility both in the places they live and work (referred to as residential visibility), and in the places they travel to for recreational purposes (referred to as recreational visibility).\",\n",
       "         \"text_b\": \"Residential visibility is valued by individuals both for work and house.\"\n",
       "       }                                                                                                                                                                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-347196\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah how long have they been doing that\",\n",
       "         \"text_b\": \"How much money have they spent on that?\"\n",
       "       }                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-236076\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"And it's the pedagogic method that Chicago largely  small seminars based on original texts and the examination of original works.\",\n",
       "         \"text_b\": \"Chicago largely small seminars based the pedagogic method on behaviours.\"\n",
       "       }                                                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-93445\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"And don't forget to floss.\",\n",
       "         \"text_b\": \"Forget about flossing. \"\n",
       "       }                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-37430\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"i don't know what you'd say attention to the to the right detail and stuff\",\n",
       "         \"text_b\": \"I know exactly what you'd say. \"\n",
       "       }                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-250381\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"I have filters that keep me from being subjected to that sort of language in my e-mail.\",\n",
       "         \"text_b\": \"I have e-mail filters to prevent that kind of language. \"\n",
       "       }                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-347602\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"i didn't make it i sort of washed out\",\n",
       "         \"text_b\": \"I made it from my own two hands.\"\n",
       "       }                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-34997\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Even without Leonardo da Vinci's masterpiece in the adjoining refectory, the church of Santa Maria delle Grazie (Via Caradosso, southwest of the Cetello) would be worth a visit as a jewel of Renaissance architecture.\",\n",
       "         \"text_b\": \"The church of Santa Maria delle Grazie is very plain.\"\n",
       "       }                                                                                                                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-319709\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"You have to beg, borrow and steal whatever scraps you can get hold of.\",\n",
       "         \"text_b\": \"You have to beg on the corner if you want to eat.\"\n",
       "       }                                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-31551\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"This demographic shift is expected to cause a decline in economic growth rates when labor force growth slows after 2010.\",\n",
       "         \"text_b\": \"The demographic shift will decline in economic growth when labor growth slows after 2010\"\n",
       "       }                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-180966\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Based on availability of resources, particularly labor, it is projected that an additional 6,000 MWe of FGD capacity could be built for a total of 10,000 MWe by 2005.\",\n",
       "         \"text_b\": \"We have identified an opportunity for creating 6,000 more MWe of FGD.\"\n",
       "       }                                                                                                                                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-72081\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"As a jazz composer, Sun Ra never fulfilled the bright promise of his early recordings like Jazz in Silhouette . But by founding a cult, he earned a lasting place in the larger culture, which otherwise might have eluded him.\",\n",
       "         \"text_b\": \"Sun Ra wrote pop music for current boy bands.\"\n",
       "       }                                                                                                                                                                                                                                             ,\n",
       "       {\n",
       "         \"guid\": \"train-297418\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah we've yeah we've had uh a sick animal and uh the vet you know the dog and vet's are so expensive that uh we uh the credit card helped us a lot there too so we wouldn't do without them\",\n",
       "         \"text_b\": \"The animal was healthy.\"\n",
       "       }                                                                                                                                                                                                          ,\n",
       "       {\n",
       "         \"guid\": \"train-17685\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Time 's cover story tries to explain How Colleges Are Gouging U. Tuition has risen twice as fast as inflation, says Time , mostly because parents are willing to pay, but also because universities hoard their endowments and pay their professors too much.\",\n",
       "         \"text_b\": \"Tuition has decreased to a third of what it once was.\"\n",
       "       }                                                                                                                                                                                                                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-249673\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah oh well that that's another system that i link in to i i network internally to Texas Instruments in Attleboro\",\n",
       "         \"text_b\": \"yeah I'm linked to a lot of networks, one is Texas instruments in Attleboro\"\n",
       "       }                                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-68057\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"For most of the 19th century the Pantheon oscillated between secular and consecrated status, according to the current regime's political persuasion.\",\n",
       "         \"text_b\": \"For most of the 19th century, the Pantheon went between secular and consecrated, depending on who was in charge of them.\"\n",
       "       }                                                                                                                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-80360\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"From 1962 until 1972, the JLP held power.\",\n",
       "         \"text_b\": \"The JLP were the only major political force from 1962 to 1972.\"\n",
       "       }                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-325949\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"His celebrated Annunciation faces the top of the stairs compare the simpler version in cell 3 while other outstanding works include the mystic Transfiguration in cell 6 and Jesus Mocked in cell 7. In the small refectory is the important Ghirlandaio mural of the Last Supper, a subject traditionally found in monastic dining rooms.\",\n",
       "         \"text_b\": \"The cells each depict different scenes, including Jesus Mocked.\"\n",
       "       }                                                                                                                                                                                                                                                                                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-1394\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"In 1443, it was reunited with Sicily and known as the Kingdom of the Two Sicilies under the Spanish King Alfonso V of Aragon.\",\n",
       "         \"text_b\": \"King Alfonso V of Aragon reunited it with Sicily.\"\n",
       "       }                                                                                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-131789\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"With a population of nearly eight million and a total area of just over 1,095 square km (423 square miles), housing is one of Hong Kong's perennial nightmares.\",\n",
       "         \"text_b\": \"The total area is 1,095 square km, but with a population of eight million it is housing a nightmare in Hong Kong.\"\n",
       "       }                                                                                                                                                                             ,\n",
       "       {\n",
       "         \"guid\": \"train-38494\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"because of the charges they face.\",\n",
       "         \"text_b\": \"They face charges.\"\n",
       "       }                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-92718\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"21The golden rule saving rate maximizes consumption per capita over the long run.\",\n",
       "         \"text_b\": \"The golden rule saving rate increases consumption by citizens.\"\n",
       "       }                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-148851\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah i don't know i don't know if i don't know if he knows i know there's some uh booklets and things you know showing different models and stuff that are quite old that were with it but i don't know if they were original or if they were picked up you know in later years\",\n",
       "         \"text_b\": \"The booklets feature a very large range of models. \"\n",
       "       }                                                                                                                                                                                                                                                                                             ,\n",
       "       {\n",
       "         \"guid\": \"train-305015\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"I never saw such construction.\\\"\",\n",
       "         \"text_b\": \"The construction is like nothing I've ever seen.\"\n",
       "       }                                                             ,\n",
       "       {\n",
       "         \"guid\": \"train-274459\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Mrs. Vandemeyer passed her tongue over her dried lips.\",\n",
       "         \"text_b\": \"Mrs. Vandemeyer bit her tongue after licking her lips. \"\n",
       "       }                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-115797\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"However, the standards comprise the summaries in the boxes and the entire text of the explanations.\",\n",
       "         \"text_b\": \"The summaries and explanations make up the standards.\"\n",
       "       }                                                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-158695\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The journalists who would stop me are complicit with that ignorance and are willing tools of those that would like the reader to have to rely on those who charge high commissions or high fees to unknowing, worried consumers of finance.\",\n",
       "         \"text_b\": \"The journalists are ignorant and are simply tools.\"\n",
       "       }                                                                                                                                                                                                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-95827\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"We are creative and effective advocates.\",\n",
       "         \"text_b\": \"We are the most outdated advocates you know.\"\n",
       "       }                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-333763\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The fine construction of the brothel and gambling district impressed Ca'daan.\",\n",
       "         \"text_b\": \"He was interested in gambling.\"\n",
       "       }                                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-356298\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"i mean you think about it now they they get about sixteen holidays a year\",\n",
       "         \"text_b\": \"They already get sixteen holidays a year. \"\n",
       "       }                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-289850\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"of several several of the countries especially Columbia is so built on the on the on the drugs that uh our our little war on drugs has really been laughable it's just a you know such a small amount and it does it just it um cuts off just a trickle and uh if if we can't get a handle on that through some through some uh method i don't know where where that'll be another big problem\",\n",
       "         \"text_b\": \"Columbia is not largely influenced by its drug economy.\"\n",
       "       }                                                                                                                                                                                                                                                                                                                                                                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-248010\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Sadly, the average citizen doesn't seem to understand that financial settlements are not manna from heaven.\",\n",
       "         \"text_b\": \"People assume that financial settlements are a boon to their existence. \"\n",
       "       }                                                                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-370747\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"When using these references, summarized below, auditors should ensure that the most current version available is used.\",\n",
       "         \"text_b\": \"Auditors need to utilzie the most recent reference document available. \"\n",
       "       }                                                                                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-239859\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Golden coins spilled out.\",\n",
       "         \"text_b\": \"He didn't have any money.\"\n",
       "       }                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-243620\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The car park from the A5091 offers the shortest route to the falls.\",\n",
       "         \"text_b\": \"The car park from the A5091 is small, but its the closest to the falls.\"\n",
       "       }                                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-31384\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Saving more today, in turn, can improve the outlook for Social Security and Medicare.\",\n",
       "         \"text_b\": \"There is nothing that can improve the outlook for Social Security.\"\n",
       "       }                                                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-25597\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"There still needed to be furnishings and office equipment and such.\",\n",
       "         \"text_b\": \"They needed to get furnishings for the storage closet.\"\n",
       "       }                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-36968\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"just have a nice day\",\n",
       "         \"text_b\": \"Don't forget to have a pleasant day today.\"\n",
       "       }                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-254470\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"they just see that this guy prays differently and to someone else than i do so therefore he's wrong and he's bad and we have to wipe wipe him out\",\n",
       "         \"text_b\": \"I feel that other people misguides another guy who prays differently and they want him to be exterminated. \"\n",
       "       }                                                                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-246240\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"I must see our agent over those estate accounts. He turned to John. \",\n",
       "         \"text_b\": \"I need to see our agent. \"\n",
       "       }                                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-307350\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"They tell me this is easy work compared to the type they had to undergo.\",\n",
       "         \"text_b\": \"My work is one hundred times harder than anyone else's.\"\n",
       "       }                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-101129\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Since NOx emissions result in formation of ground-level ozone, reducing NOx emissions will reduce ozone levels and thus reduce the deleterious effects of ozone on human health and ecosystems.\",\n",
       "         \"text_b\": \"NOx emissions come from industrial and commercial sources.\"\n",
       "       }                                                                                                                                                                                                             ,\n",
       "       {\n",
       "         \"guid\": \"train-312591\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"So them strays join up with th' wild ones.\",\n",
       "         \"text_b\": \"Strays breed with wild ones.  \"\n",
       "       }                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-363217\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Anse, watching them both, drew a small, fast breath.\",\n",
       "         \"text_b\": \"Anse gasped slightly as he watched the two of them.\"\n",
       "       }                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-162460\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"As you travel south, the landscape changes.\",\n",
       "         \"text_b\": \"The landscape becomes more like desert as you go south.\"\n",
       "       }                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-74732\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"What did she mean by 'On the top of the wardrobe'?\",\n",
       "         \"text_b\": \"What did she mean to say by 'on the top of the wardrobe'?\"\n",
       "       }                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-48933\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"In fact, Madeira had been a sought-after destination since the middle of the 19th century, attracting wealthy British sun-lovers, minor royalty, and aristocrats from many countries.\",\n",
       "         \"text_b\": \"The British ate and drank fine food at Madeira.\"\n",
       "       }                                                                                                                                                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-57785\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yes it's it's not easy i've uh you know i've helped out extremely\",\n",
       "         \"text_b\": \"It's not easy but I helped out.\"\n",
       "       }                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-52541\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Core competencies and supporting behaviors\",\n",
       "         \"text_b\": \"Basic capabilities and helpful actions.\"\n",
       "       }                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-58453\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"You'll be able to explore the Military Museum and Carriage Museum during your tour, but do take time to visit the vantage points along the western wall for wonderful views down onto vast areas of the Cityel, left unused and now decaying, and panoramic views acroseCairo.\",\n",
       "         \"text_b\": \"The tour will provide you with the chance to explore both the Carriage Museum and the Military Museum. \"\n",
       "       }                                                                                                                                                                                                                                                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-17308\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"My trouble is that I could never keep my mouth shut.\",\n",
       "         \"text_b\": \"My issue was that I always wanted to ask questions.\"\n",
       "       }                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-86437\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"There's little time for recreation in this sometimes harsh environment, and though local residents may come across as pragmatic and single-minded, you'll find them in a more relaxed mood at the end of a hard day's work, enjoying a pint of beer and game of dominoes at the local pub.\",\n",
       "         \"text_b\": \"The local residents work so hard that they're unable to enjoy recreational activities.\"\n",
       "       }                                                                                                                                                                                                                                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-67957\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"There is a craft shop on the grounds, and an excellent restaurant and imaginative cafe and a bookshop on the ground floor of the castle.\",\n",
       "         \"text_b\": \"There is a store on the grounds.\"\n",
       "       }                                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-176051\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Let's face it.\",\n",
       "         \"text_b\": \"This is going to be challenging to face.\"\n",
       "       }                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-81299\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"no i live in San Antonio\",\n",
       "         \"text_b\": \"I reside in San Antonio. \"\n",
       "       }                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-211708\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"All of the participating organizations told us that initially establishing trust among the original members was a challenge.\",\n",
       "         \"text_b\": \"The original members of the organizations eventually did establish trust. \"\n",
       "       }                                                                                                                                          ,\n",
       "       {\n",
       "         \"guid\": \"train-51439\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"55 million (31 percent) were estimated to be in error.\",\n",
       "         \"text_b\": \"Over 30 percent were wrong.\"\n",
       "       }                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-306549\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Is she going? asked the Kal, nodding towards Vrenna.\",\n",
       "         \"text_b\": \"Vrenna doesn't want to go. \"\n",
       "       }                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-249300\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Perhaps their feelings of increased loneliness are reflections of a deepened understanding of the human condition.\",\n",
       "         \"text_b\": \"Their feelings of increased loneliness were not reflections of a deepened understanding.\"\n",
       "       }                                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-84542\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Sheryl Crow's guitar licks seem so familiar that I have often suspected they're simply mixed out of Stuck in the Middle With You.\",\n",
       "         \"text_b\": \"Sheryl Crow's guitar doesn't sound anything like Stuck in the Middle With You.\"\n",
       "       }                                                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-252634\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Finally, as he prepares to launch his own daily TV show, we thought we'd highlight National Enquirer columnist Mike Walker's confident prediction that there'll never, ever be a post-Lewinsky photo showing Bill [Clinton] with a cigar.\",\n",
       "         \"text_b\": \"Bill Clinton never had an affair with Monica Lewinsky.\"\n",
       "       }                                                                                                                                                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-296491\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"That there is some sort of financial compensation there, to me, means it isn't pro bono.\",\n",
       "         \"text_b\": \"It is not pro bono because there is financial compensation.\"\n",
       "       }                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-265504\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The governor of New Orleans, 23-year-old Don Bernardo de Galvez, seized the chance to help the colonists in their struggle against George III, and led raiding parties that kept the British outposts along the Mississippi on the defensive.\",\n",
       "         \"text_b\": \"The French had outposts along the Mississippi as a defense mechanism.\"\n",
       "       }                                                                                                                                                                                                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-21212\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Performance improvements cited included increased efficiency and improved customer satisfaction.\",\n",
       "         \"text_b\": \"There was some noted improvement in the performance.\"\n",
       "       }                                                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-214795\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Few cities have so perfected the art of socializing eating and drinking in public.\",\n",
       "         \"text_b\": \"The crime-ridden streets suggest staying indoors is to be preferred at all times.\"\n",
       "       }                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-373317\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah and and it's so it's business so and you notice that they're they're only going to do it to like cars that are one or two years old\",\n",
       "         \"text_b\": \"They're only dealing with cars that are a year or two old for loans.\"\n",
       "       }                                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-382475\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"God maybe i'll take it out i hadn't even thought about it\",\n",
       "         \"text_b\": \"I'll take out the camera, I didn't think of it.\"\n",
       "       }                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-284153\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"We also reviewed various company documents, including vision statements, strategic plans, core competencies for finance personnel, training and development guides, key financial reports, performance metrics, and other documents related to reengineering efforts of the finance organization.\",\n",
       "         \"text_b\": \"The review is necessary to the finance organization.\"\n",
       "       }                                                                                                                                                                                                                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-218284\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"i mean i have so many chores and so many obligations every day for to add another obligation would make me feel stressed\",\n",
       "         \"text_b\": \"I have a lot of things to do every day, and adding another thing would stress me.\"\n",
       "       }                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-15265\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The most senior information management executive positioned at a level above these CIOs asserts that he is not the acorporate CIO- and does not want to be.\",\n",
       "         \"text_b\": \"The longest working management worker wishes to be the CEO of the company and have power over all other employees. \"\n",
       "       }                                                                                                                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-290594\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"'Okay, let's be sensible.\",\n",
       "         \"text_b\": \"Let's use logic.\"\n",
       "       }                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-26049\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"and um  i'm sure there are a lot chemicals that that can be recycled that\",\n",
       "         \"text_b\": \"We will start recycling chemicals soon.\"\n",
       "       }                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-76343\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"and she begins ashoving on of her hat in front of the glass, and she was down in two ticks, almost as quick as I was, and I seed her going down the steps and into the taxi, and I heard her call out what I told you.\\\" The small boy stopped and replenished his lungs.\",\n",
       "         \"text_b\": \"The small boy talked so much that he started to get short on breath.\"\n",
       "       }                                                                                                                                                                                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-44940\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"However, the climate changed after the 1952 coup and today, though you can still discern the European feel of Alexandria, there is no doubt that it is an Egyptian city.\",\n",
       "         \"text_b\": \"As a result of the coup that took place in 1952, the climate changed. \"\n",
       "       }                                                                                                                                                                                      ,\n",
       "       {\n",
       "         \"guid\": \"train-363805\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"When Sam Donaldson pointed out on This Week that two Republicans, President Richard Nixon and Secretary of State Henry Kissinger, had pioneered engagement in the Shanghai Communique, George Will  I was for impeaching Nixon over the Shanghai Communique!\",\n",
       "         \"text_b\": \"Nixon was well loved by everyone that knew him.\"\n",
       "       }                                                                                                                                                                                                                                                                          ,\n",
       "       {\n",
       "         \"guid\": \"train-323946\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"i have i have branched out i was a photographer before but when i went to college it was i felt like i couldn't support myself if i decided to be a photographer\",\n",
       "         \"text_b\": \"I was able to support myself through college as a photographer.\"\n",
       "       }                                                                                                                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-359079\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Legal Services of North Carolina estimated that fifty percent of their farmworker clients left the University.\",\n",
       "         \"text_b\": \"North Carolina's agency figured out that half of the farmers who used their service were no longer at the University. \"\n",
       "       }                                                                                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-27833\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"hi okay you wanna start\",\n",
       "         \"text_b\": \"Okay we're finished\"\n",
       "       }                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-152636\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The Church of the Multiplication of the Loaves and Fishes, at Tabgha, marks the site of one of the most famous miracles of all, in which Jesus is said to have fed the 5,000 with five loaves and two fishes (Mark 6:36-45).\",\n",
       "         \"text_b\": \"Jesus supposedly performed the miracle of the loaves and fishes at Tabgha.\"\n",
       "       }                                                                                                                                                                                                                                          ,\n",
       "       {\n",
       "         \"guid\": \"train-316894\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Miss Howard?\",\n",
       "         \"text_b\": \"Ms Howard?\"\n",
       "       }                          ,\n",
       "       {\n",
       "         \"guid\": \"train-139792\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"In January 2000, assisted by two consultants hired by the Missouri Bar using technical assistance grants provided by LSC, Missouri's six legal services programs announced the Missouri Plan for Equal Access to Justice, a blueprint for action aimed at delivering four major results over the next three \",\n",
       "         \"text_b\": \"Two consultants were hired in January 2000\"\n",
       "       }                                                                                                                                                                                                                                                                                                                          ,\n",
       "       {\n",
       "         \"guid\": \"train-343396\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"With new sports becoming popular on television (arena football, X Games, NASCAR), fans have more choices and less loyalty.\",\n",
       "         \"text_b\": \"new sports are becoming more popular on television.\"\n",
       "       }                                                                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-68838\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"like they'll have uh they'll have broccoli and they'll have squash and cauliflower all on the same day\",\n",
       "         \"text_b\": \"They have broccoli, squash and cauliflower with turkey.\"\n",
       "       }                                                                                                                    ,\n",
       "       {\n",
       "         \"guid\": \"train-333210\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"So in the real economy, as in the parable, productivity growth in one sector seems to have led to job gains in the other.\",\n",
       "         \"text_b\": \"The service sector is impacted more than the manufacturing sector.\"\n",
       "       }                                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-310459\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"At the present time, costs by customer are not available and the Service's costing systems are not set up to develop such costs.\",\n",
       "         \"text_b\": \"Costs are difficult to develop if depending on computer systems.\"\n",
       "       }                                                                                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-347231\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"No one believed the stories until we saw them.\",\n",
       "         \"text_b\": \"We didn't see the stories so we didn' tknow what to think.\"\n",
       "       }                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-55250\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The northerner breathed hard.\",\n",
       "         \"text_b\": \"The northerner was breathing quite softly.\"\n",
       "       }                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-82576\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"and uh of course it's a nine hundred number which that means they're going to charge you you know fifteen or twenty dollars just to make the phone call\",\n",
       "         \"text_b\": \"They expect people to forget that nine hundred numbers still cost money.\"\n",
       "       }                                                                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-314285\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"China's now exporting food, Moore pointed out.\",\n",
       "         \"text_b\": \"China only exports non-food goods. \"\n",
       "       }                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-67536\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"However, members from one organization did not typically use e-mail because of the lack of security and the inability to control subsequent distribution.\",\n",
       "         \"text_b\": \"Members believe that e-mails lack proper security.\"\n",
       "       }                                                                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-71977\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Leonard J. Koczur, Acting Inspector General David C. Maddox, Director of Financial and Information Resource Management Laurie Tarantowicz, Assistant Inspector General for Legal Review\",\n",
       "         \"text_b\": \"Maddox has been the Acting Inspector of the organization for ten years.\"\n",
       "       }                                                                                                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-101\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"According to this executive, the town hall meetings helped improve his customer satisfaction levels because veterans identified the concerns that were most important to them, gained direct access to the VBA employees working on their benefit claims, and were better able to understand the claims process.\",\n",
       "         \"text_b\": \"The own hall meetings helped improve his customer satisfaction levels, said the executive.\"\n",
       "       }                                                                                                                                                                                                                                                                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-144614\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The quality system regulation includes requirements related to the methods used in, and the facilities and controls used for, designing, manufacturing, packaging, labeling, storing, installing and servicing of medical devices intended for human use.\",\n",
       "         \"text_b\": \"The regulation doesn't place any requirements on the manufacturing of medical devices.\"\n",
       "       }                                                                                                                                                                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-276319\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"And we did it with the support of two terrific Presidents-John McKay and John Erlenborn-who evidenced their commitment and support for the program's initiatives in this document with their helpful advice, their useful feedback, their sometimes annoying challenges and criticisms, and ultimately their unswerving support for us, for our grantees and for the clients we are so privileged to serve.\",\n",
       "         \"text_b\": \"They were happy to work with John McKay and John Erienborn to make the program's initiative work out for the grantees and clients.\"\n",
       "       }                                                                                                                                                                                                                                                                                                                                                                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-319555\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"no i don't unfortunately we have cable but that's one thing i need to we had one but it broke down so uh i haven't gotten another one because i haven't you know i haven't even\",\n",
       "         \"text_b\": \"I don't have one because it broke down.\"\n",
       "       }                                                                                                                                                                                             ,\n",
       "       {\n",
       "         \"guid\": \"train-185971\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah that sounds that sounds like Kitty Cat our our Bombay she's very athletic um being tall and skinny she can do all kinds of she's very versatile with her paws she's almost like a monkey she even eats with her paws\",\n",
       "         \"text_b\": \"She likes to run and play a lot.\"\n",
       "       }                                                                                                                                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-217083\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Ruling from Palermo, Barbarossa's highly cultured but brutal grandson Frederick II (1194 1250) was a prototype for the future Renaissance prince.\",\n",
       "         \"text_b\": \"The citizens of Palermo feared the rule of Frederick II.\"\n",
       "       }                                                                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-371503\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"On Monday evening last, did you purchase strychnine for the purpose of poisoning a dog? Inglethorp replied with perfect calmness: \\\"No, I did not. \",\n",
       "         \"text_b\": \"Inglethorp denied that he had anything to do with purchasing poison on Monday night. \"\n",
       "       }                                                                                                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-235563\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"'It's very important,' she said, 'that you don't touch anything.'\",\n",
       "         \"text_b\": \"You can touch anything you want.\"\n",
       "       }                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-145771\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Blumenthal's contemptible insinuations are a reminder that there is nearly always something provincial and self-serving about the response of American intellectuals to Whittaker Chambers.\",\n",
       "         \"text_b\": \"American intellectuals do not deign Whittaker Chambers any response.\"\n",
       "       }                                                                                                                                                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-332415\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Instead, you're still leading with Jacob Weisberg on Clinton's African apology (Sorry Excuse) and Cullen Murphy's discourse on lying (The Lie of the Land).\",\n",
       "         \"text_b\": \"Clinton refused to apologize.\"\n",
       "       }                                                                                                                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-208973\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Soon she's bopping in the door.\",\n",
       "         \"text_b\": \"Soon she'll be entering with much enthusiasm.\"\n",
       "       }                                                          ,\n",
       "       {\n",
       "         \"guid\": \"train-253076\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"But it will bring you no kudos \\u201dthe case against him will be dismissed at once! \",\n",
       "         \"text_b\": \"The case was dismissed immediately.\"\n",
       "       }                                                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-104010\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Drew! An imperative wave of the hand brought him to join Don Cazar and to discover Anse already there, rolling his bed.\",\n",
       "         \"text_b\": \"Anse was in bed because he was sick with a fever.\"\n",
       "       }                                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-143356\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"well they it's a it's all the countries over there are very wealthy\",\n",
       "         \"text_b\": \"All the countries in the middle east are very rich.\"\n",
       "       }                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-59127\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah i uh i i lived in a part of Houston that was uh unpleasant i lived south down in uh the Montrose area\",\n",
       "         \"text_b\": \"I lived in a very scary part of Houston.\"\n",
       "       }                                                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-74814\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"like you take Asian countries or uh the Eastern countries where women are like in the foreground uh in the background and the men are in the foreground and it's like you know um they live back in where where we came from two hundred years ago you know we've we've advanced beyond that\",\n",
       "         \"text_b\": \"We are still behind Asian and Eastern countries with regard to women's rights.\"\n",
       "       }                                                                                                                                                                                                                                                                                                          ,\n",
       "       {\n",
       "         \"guid\": \"train-224038\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"We had a little bit of sex, mostly out of habit.\",\n",
       "         \"text_b\": \"The one thing we had a lot of was sex. \"\n",
       "       }                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-107492\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah they do i mean i guess i'm glad you know that um nobody really noticed i guess you could say\",\n",
       "         \"text_b\": \"I was worried they would notice.\"\n",
       "       }                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-161434\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Monitoring focuses on the assessment of the quality of performance over time and on the prompt resolution of problems identified either through separate program evaluations or audits.\",\n",
       "         \"text_b\": \"Audits are effective at identifying problems that can be resolved by management.\"\n",
       "       }                                                                                                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-167562\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Many of the claims of H-2A workers are legally complex, and all take months, if not years, to litigate to completion.\",\n",
       "         \"text_b\": \"H-2A cases can take months or years to get through the court system.\"\n",
       "       }                                                                                                                                   ,\n",
       "       {\n",
       "         \"guid\": \"train-47007\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"It's an excellent focal point, giving new visitors an easy reference to establish their location; it's a spectacular vantage point for many of the city's great landmarks; and its bridges and quays offer history, entertainment, shopping and exercise.\",\n",
       "         \"text_b\": \"Many landmarks can be seen from this location.\"\n",
       "       }                                                                                                                                                                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-139352\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"that's those are my words  and uh i guess that they're they because he hadn't originally gotten um permission from him to use it and he he since then has has amended that and\",\n",
       "         \"text_b\": \"He did not get permission to use my words.\"\n",
       "       }                                                                                                                                                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-371735\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"1. Emergency medicine physicians should increase their knowledge, skills, and confidence in alcohol screening and intervention.\",\n",
       "         \"text_b\": \"Emergency medicine physicians should be aware of alcohol screening and intervention.\"\n",
       "       }                                                                                                                                             ,\n",
       "       {\n",
       "         \"guid\": \"train-338957\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Definitional Creep?\",\n",
       "         \"text_b\": \"The teacher wanted the students to find the definition of creep. \"\n",
       "       }                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-153946\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Adlai's sweeping the country!He will be the next prez,We'll be leaningOn words with meaning,For he means every word he says.\",\n",
       "         \"text_b\": \"Adlai's main asset is his speechmaking ability and the trust he inspires.\"\n",
       "       }                                                                                                                                          ,\n",
       "       {\n",
       "         \"guid\": \"train-95062\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"For happily the Government of the United States, which gives to bigotry no sanction, to persecution no assistance, requires only that they who live under its protection should demean themselves as good citizens, in giving in on all occasions their effectual support.\",\n",
       "         \"text_b\": \"The US requires all people to be good citizens anything beyond that is not santioned.\"\n",
       "       }                                                                                                                                                                                                                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-302183\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"For a lot of people in the legal services, the initial reaction [to the program]  'Been there, done that; doesn't work.\",\n",
       "         \"text_b\": \"'Been there, done that' works for most people in the legal services.\"\n",
       "       }                                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-201957\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The mosaics were covered with wooden screens, some windows were boarded up, and a minaret was added.\",\n",
       "         \"text_b\": \"Fragile pieces of the building were protected with wood.\"\n",
       "       }                                                                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-98461\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Assuming they are valid around the current discount level of 6a, they clearly show a good deal of sensitivity to the discount.\",\n",
       "         \"text_b\": \"Consumers seem to be vary aware of discounts we offer.\"\n",
       "       }                                                                                                                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-201041\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"These are quite dead. \",\n",
       "         \"text_b\": \"These are living and breathing.\"\n",
       "       }                                            ,\n",
       "       {\n",
       "         \"guid\": \"train-183731\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Chernomyrdin is not all that qualified to succeed in his new mission, and he may not even be motivated to do so.\",\n",
       "         \"text_b\": \"He's completely qualified and seems really excited to succeed in his new mission.\"\n",
       "       }                                                                                                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-39798\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"The trouble with these rooftops\",\n",
       "         \"text_b\": \"The trouble with these rooftops is the panels.\"\n",
       "       }                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-16076\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Allowances will be allocated based on the units' baseline heat input multiplied by standard emission rates that vary depending on the fuel combusted by the units.\",\n",
       "         \"text_b\": \"Allowances are based on the baseline heat of the unit and multiplied based on emission rates.\"\n",
       "       }                                                                                                                                                                                ,\n",
       "       {\n",
       "         \"guid\": \"train-59148\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"medicine that that we have here with the the outrageous charges and\",\n",
       "         \"text_b\": \"The charges for medicine here are excessive.\"\n",
       "       }                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-74866\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"TRANSACTION - A particular kind of external event involving the transfer of something of value concerning two or more entities.\",\n",
       "         \"text_b\": \"A transaction is an external event that has just one entity. \"\n",
       "       }                                                                                                                                             ,\n",
       "       {\n",
       "         \"guid\": \"train-385093\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Medicaid, established in 1965 by Title XIX of the Social Security Act, is a federal-state matching entitlement program that pays for medical assistance for certain vulnerable and needy individuals and families with low incomes and resources.\",\n",
       "         \"text_b\": \"Most of the recipients of medicaid are single mothers.\"\n",
       "       }                                                                                                                                                                                                                                                               ,\n",
       "       {\n",
       "         \"guid\": \"train-35814\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"um yeah the the uh i've always felt that public people who are involved with the safety of other people should be drug tested i've i have never said that i didn't want that the problem that i had was\",\n",
       "         \"text_b\": \"I think people involved in the safety of others should have drug tests.\"\n",
       "       }                                                                                                                                                                                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-313614\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"It's much easier, but quite expensive, to take the cable car.\",\n",
       "         \"text_b\": \"The cable car is an easy and cheap alternative.\"\n",
       "       }                                                                           ,\n",
       "       {\n",
       "         \"guid\": \"train-134899\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Our hearts are particularly heavy this year as we look back at those we've lost, the Globe writes lovingly.\",\n",
       "         \"text_b\": \"We are especially sad this year because we lost a lot of people.\"\n",
       "       }                                                                                                                         ,\n",
       "       {\n",
       "         \"guid\": \"train-178292\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yes oh yes oh yes i know all about the new age philosophy yeah and uh it's\",\n",
       "         \"text_b\": \"I am fond of moder philosophy.\"\n",
       "       }                                                                                        ,\n",
       "       {\n",
       "         \"guid\": \"train-262375\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"Most reporters covering the campaign are well schooled in the former and only minimally, if at all, knowledgeable about the latter.\",\n",
       "         \"text_b\": \"The reported are taught about the latter and the former.\"\n",
       "       }                                                                                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-90102\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"of course camping again is is is like you say that that your your backpacking is i guess what i would call true camping i'm not\",\n",
       "         \"text_b\": \"Backpacking is not something I'd consider true camping.\"\n",
       "       }                                                                                                                                             ,\n",
       "       {\n",
       "         \"guid\": \"train-225787\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"It usually takes longer because you have to sort of nurse the people through the process, said Dennis Duggan, an Albany County Family Court judge who said he often sees people handling their own cases.\",\n",
       "         \"text_b\": \"Dennis Duggan is an individual who handles his own cases. \"\n",
       "       }                                                                                                                                                                                                                       ,\n",
       "       {\n",
       "         \"guid\": \"train-328703\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"lots of people yeah yeah\",\n",
       "         \"text_b\": \"Lots of people are coming to the parade.\"\n",
       "       }                                                     ,\n",
       "       {\n",
       "         \"guid\": \"train-26773\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"entailment\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"For example, the authors of the aforementioned New England Journal study characterized their finding of a 20 percent mortality reduction as slight.\",\n",
       "         \"text_b\": \"Authors of a New England Journal study believe a 20% reduction to be slight. \"\n",
       "       }                                                                                                                                                                 ,\n",
       "       {\n",
       "         \"guid\": \"train-149782\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"To make this less of an issue, I have taken to cooking dinner for us at my place or drumming up occasions for dinner to be my treat.\",\n",
       "         \"text_b\": \"I make a huge fuss out of this.\"\n",
       "       }                                                                                                                                                  ,\n",
       "       {\n",
       "         \"guid\": \"train-328630\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"neutral\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"yeah they do oh no i i a senior\",\n",
       "         \"text_b\": \"I am finishing college this year.\"\n",
       "       }                                              ,\n",
       "       {\n",
       "         \"guid\": \"train-58268\",\n",
       "         \"idx\": -1,\n",
       "         \"label\": \"contradiction\",\n",
       "         \"logits\": null,\n",
       "         \"meta\": {},\n",
       "         \"text_a\": \"so but uh let's see what else oh we watch like for example uh okay do you watch Star Trek\",\n",
       "         \"text_b\": \"We've never watched Star Trek, but I know you have.\"\n",
       "       }                                                                                                       ],\n",
       "      dtype=object)"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ipet_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# label = ['entailment', 'contradiction', 'neutral']\n",
    "entailment_list = [x for x in list(ipet_data) if x.label=='entailment']\n",
    "contradiction_list = [x for x in list(ipet_data) if x.label=='contradiction']\n",
    "neutral_list = [x for x in list(ipet_data) if x.label=='neutral']\n",
    "not_entailment_list = [x for x in list(ipet_data) if x.label!='entailment']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "10514 - Thu, 08 Dec 2022 21:56:06 SentenceTransformer.py[line:66] INFO Load pretrained SentenceTransformer: sentence-transformers/paraphrase-mpnet-base-v2\n",
      "10514 - Thu, 08 Dec 2022 21:56:07 SentenceTransformer.py[line:105] INFO Use pytorch device: cpu\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.47s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.12s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.05s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.38s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.56s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.46s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:01<00:00,  1.57s/it]\n",
      "10514 - Thu, 08 Dec 2022 21:56:23 SentenceTransformer.py[line:66] INFO Load pretrained SentenceTransformer: sentence-transformers/paraphrase-mpnet-base-v2\n",
      "10514 - Thu, 08 Dec 2022 21:56:24 SentenceTransformer.py[line:105] INFO Use pytorch device: cpu\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.86s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.99s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:01<00:00,  1.74s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.65s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:04<00:00,  4.10s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:01<00:00,  1.85s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:03<00:00,  3.58s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:05<00:00,  5.26s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.33s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.71s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.32s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.81s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:01<00:00,  1.54s/it]\n",
      "10514 - Thu, 08 Dec 2022 21:57:01 SentenceTransformer.py[line:66] INFO Load pretrained SentenceTransformer: sentence-transformers/paraphrase-mpnet-base-v2\n",
      "10514 - Thu, 08 Dec 2022 21:57:01 SentenceTransformer.py[line:105] INFO Use pytorch device: cpu\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.64s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.71s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.99s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.08s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:01<00:00,  1.67s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.38s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.06s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:04<00:00,  4.05s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:01<00:00,  1.83s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.22s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:05<00:00,  5.48s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.34s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.73s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.20s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.82s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.30s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.32s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:03<00:00,  3.02s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:02<00:00,  2.03s/it]\n",
      "Batches: 100%|██████████| 1/1 [00:01<00:00,  1.16s/it]\n"
     ]
    }
   ],
   "source": [
    "entailment_embeddings = calculate_sentence_transformer_embedding(text_to_encode=text_to_encode(list(entailment_list), 'mnli'))\n",
    "not_entailment_embeddings = calculate_sentence_transformer_embedding(text_to_encode=text_to_encode(list(not_entailment_list), 'mnli'))\n",
    "embeddings = calculate_sentence_transformer_embedding(text_to_encode=text_to_encode(list(ipet_data), 'mnli'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "entailment_embeddings_mean = entailment_embeddings.mean(axis=0)\n",
    "not_entailment_embeddings_mean = not_entailment_embeddings.mean(axis=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# entailment \n",
    "x = np.array(cosine_similarity(embeddings, entailment_embeddings_mean.reshape(1, -1)))*10\n",
    "\n",
    "# not entailment\n",
    "y = np.array(cosine_similarity(embeddings, not_entailment_embeddings_mean.reshape(1, -1)))*10\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['Get details from the city tourist office on the eight-hour trip, which goes in either direction on alternate days, optional return by bus, from March October..\\nquestion: Most people say that the trip is worth it.',\n",
       " ' Praise be to Mother Ganga! .\\nquestion: Praise to Mother Ganga for her recent blessings!',\n",
       " 'In crafting GPRA, Congress recognized that federal agencies do not exist in a vacuum..\\nquestion: The agencies had to operate within the boundaries of other agencies.',\n",
       " \"so that's real good.\\nquestion: The news is wonderful.\",\n",
       " 'Another bandwidth initiative, Broadcast PC , will exploit the unused bandwidth in broadcast television signals to beam content..\\nquestion: There is no unused bandwidth available.',\n",
       " \"I don't know, said Adrin..\\nquestion: Adrin said he didn't know about the villagers' plans.\",\n",
       " \"uh or maybe eventually uh just waiting it out and that's where a lot of aggravation comes i think is is uh these guys spend so much time in the appeal process or just in the waiting process they may spend years.\\nquestion: THe guys send an appeal in and wait years.\",\n",
       " \"Err on the side of excess participation-it is costeffective protection against subsequent unexpected and expensive fixes and oversights..\\nquestion: Extra work now will only cause more problems later that will be more costly to fix, so don't do it. \",\n",
       " 'The total dollar value represents a measure of the change in social welfare associated with implementation of the Clear Skies Act..\\nquestion: The implementation of the Clear Skies Act had no affect on the world at large.',\n",
       " 'The Unknown Soldier of World War I was buried here in 1920, and three years later the Eternal Flame was kindled..\\nquestion: The kindling of the Eternal Flame took place 20 years after the burial of the Unknown Soldier. ',\n",
       " 'Yes, that is so. I felt an inexpressible lightening of the heart. .\\nquestion: My heart became heavier.',\n",
       " \"Botticelli is buried in a chapel (right transept), his St. Augustine adorning the church, while in the refectory in the adjoining cloister, you'll find Ghirlandaio's Last Supper..\\nquestion: The right transept of the chapel is where Botticelli is buried.\",\n",
       " 'Throughout this time, the number of visitors has continued to grow, as has the volume of motor traffic..\\nquestion: Visitor numbers have continued growing throughout the time period.',\n",
       " 'But since these suggestions are generated by computer, they can be very weird..\\nquestion: These suggestions are computer-generated so they can be very weird.',\n",
       " 'The $1 billion cushion averts the apocalypse for now..\\nquestion: It is possible the apocalypse will still come.',\n",
       " 'During a rare religious segment on This Week (Southern Baptist convention provides the news peg), Stephanopoulos mentions a biblical passage urging women to submit to their husbands, when George Will jumps in..\\nquestion: There is nothing in the Bible that speaks to relations between husbands and wives.',\n",
       " 'oh my gosh just a baby.\\nquestion: He is just a baby!',\n",
       " \"yes we're oh yeah you never know we're hoping that that won't be the case we.\\nquestion: We are hoping that won't happen.\",\n",
       " \"and keep it clean i think that's a pretty good idea and i think you know again i've seen a lot of young kids doing that and i think it gets them prepared to to learn how to volunteer as they get older i know i did you know in like Girl Scouts and everything and after that in high school i would volunteer at a nursing home and stuff like that  so.\\nquestion: I think that the Girl Scouts are the best way to learn how to volunteer at a young age.\",\n",
       " 'From that it developed in great detail the fact that any part of a whole bearing similarity to the whole was also the whole; that each seven was the class of all sevens; and other details of the science of magical similarity followed quite logically from the single axiom..\\nquestion: It is like the saying all is one and one is all. ',\n",
       " 'I only want to suggest that those who feel the need and ability to judge him should try to look beyond the Revelation of the Day..\\nquestion: Who wants to judge him, should at least try to look beyond the Revelation of the Day.',\n",
       " 'I mean to say only that if we ever did want to trash Earth, it would be morally permissible.).\\nquestion: If we want to junk up the planet, it would be allowed.',\n",
       " \"'You yelled it out, just before waking up,' I told her..\\nquestion: I told her she yelled out his name before waking.\",\n",
       " 'because there are just too many bills.\\nquestion: There are a lot of bills.',\n",
       " 'These estimates do not take into account any synergies or efficiencies realized from retrofitting multiple units on a site, as are described in Section 2.5 and 3.5, or from a combination of technologies, as described in Chapter 5. Roughly 50 percent of an SCR project man-hours and 40 percent of an FGD project man-hours are for boilermakers..\\nquestion: These synergies created by multiple retrofits can save as much as 40%.',\n",
       " 'recommendations to mold the future of the Postal Service..\\nquestion: The Postal Service was permanently closed a year ago.',\n",
       " 'Vrenna stood behind him, blood dripping from her saber..\\nquestion: Vrenna was behind them with blood on her saber from stabbing him.',\n",
       " 'He pushed his way into the stairwell..\\nquestion: The man was in the stairwell.',\n",
       " 'Inquiry in Educational Evaluation..\\nquestion: Looking into education evaluation ',\n",
       " 'To condense from (but not otherwise alter) the 1960 edition of the World Book  About two thirds of the people of Colorado live no more..\\nquestion: The World Book references the population of Colorado as fully extinct. ',\n",
       " \"The elaborate sculpture in four 15th-century Jain temples within the fort finds its counterpart in the finely carved facades of the Merchants' Havelis (mansions), built 200 years later, and sheltered from sandstorms on the northeast side..\\nquestion: The original has been battered by sandstorms.\",\n",
       " 'The Art Gallery in the Institute of Chinese Studies Building is worth a visit for its painting and calligraphy collections..\\nquestion: The Art Gallery has painting and calligraphy collections. ',\n",
       " \"and it would have a tendency to pick up some of the uh acorns if they didn't get uh pressed into the ground.\\nquestion: It was build to withstand sucking in acorns and twigs.\",\n",
       " 'So here is the bottom  When marital issues are negotiable, we are in the domain of the Coase theorem, where no-fault and mutual consent do equally well and where covenant marriage is always a mistake..\\nquestion: When marriages can be negotiated, covenant marriages are a bad idea.',\n",
       " \"Enclosed is our assessment of the Federal Crop Insurance Corporation's compliance with the procedural steps required by sections 801(a)(1)(B)(i) through (iv) of title 5 with respect to the rules..\\nquestion: There are no procedural steps that the Federal Crop Insurance Corporation is required to take.\",\n",
       " \"that's cool groovy.\\nquestion: That is cool!\",\n",
       " 'You can also wander through the soothing Chinese garden, with its waterfalls and pretty red pergola..\\nquestion: You can stroll around the Chinese garden, which features both pergola and waterfalls. ',\n",
       " 'Antique-furnished rooms on coastline gardens offer a taste of the past..\\nquestion: The rooms are in the gardens.',\n",
       " 'that would be nice uh-huh what have you got growing right now.\\nquestion: Do you have a garden?',\n",
       " \"In the opposite direction you'll enjoy Jazzed Cafeand Vinoteca a charming bistro with a magnificent by-the-glass wine list and a carefully crafted menu of Tuscan specialties accompanied by acid jazz, tiramisu and espresso..\\nquestion: The food is really expensive at the Jazzed Cafe.\",\n",
       " 'First, two students were charged with killing their infant in a motel room and dumping it in the trash..\\nquestion: The parents knowingly killed their only child.',\n",
       " 'In addition, presentations were made on three systems that have been developed to support different aspects of the design review process..\\nquestion: The three systems developed to support different parts of the design review process were explained in presentations.',\n",
       " 'I half thought he was going to rise from his chair, but he remained seated, although a remarkably well acted expression of astonishment rose on his face. .\\nquestion: He was standing as he heard the news and I was sure he would sit down.',\n",
       " 'Remove the profit motive from medicine..\\nquestion: There is a problem with money in medicine.',\n",
       " 'This is akin to corroboration as discussed in the General Policy Manual, chapter 8.0..\\nquestion: Corroboration has no relation to General Policy Manual.',\n",
       " 'Raise the drawbridges!.\\nquestion: Lift the drawbridges, a boat is coming through.',\n",
       " 'The letterhead on correspondence still bears the Bexar County Legal Aid name, even though the organization is no longer..\\nquestion: The letterhead no longer bears the Bexar County Legal Aid name.',\n",
       " 'American expatriates such as Ernest Heming?\\xadway, F. Scott Fitzgerald, Gertrude Stein, John Dos Passos, and Theodore Dreiser also contributed to the free-living mystique..\\nquestion: The mystique of free-living was perpetuated by various American expatriates.',\n",
       " \"right well that's probably true but it was a very good movie it was done real well too i mean there wasn't any part of it that you really felt like no this can't happen it seemed real it seemed real you know it was really good.\\nquestion: The orcs in the movie seemed really real, like I believed they existed.\",\n",
       " 'i saw them i went to a Beach Boys concert i like them too.\\nquestion: The Beach Boys concert I went to was one of the best concerts ever.',\n",
       " 'Hence, to give expression on the books of account; said of transactions..\\nquestion: Transactions are defined as an explanation to the books of geography.',\n",
       " 'wow how did you how did they get you or.\\nquestion: What did they do to attract you?',\n",
       " 'That instinctive sense is the best guide we have to economic policy in every sphere..\\nquestion: The best guide we have to economic policy in every sphere, is that instinctive sense.',\n",
       " \"well it's got to be frustrating as hell for a particularly a cop you know they uh they go out and  make the arrests and i guess the  jails crowded the way they are before they can get the paperwork finished huh they're releasing them or they're releasing somebody just like them you know it's a revolving door that uh.\\nquestion: Jails are crowded, so sometimes criminals are released before their paperwork is finished.\",\n",
       " 'with baseball tickets.\\nquestion: The tickets were extremely expensive.',\n",
       " '$15,000 to hire a consultant to provide a complete, detailed study of establishing the most cost effective link between county facilities and municipal police departments and to establish JNET, an information management system funded by the state of PA and operated by the Pennsylvania Justice Network..\\nquestion: JNET meets a need that police departments have been requesting for a while.',\n",
       " 'Slim said, \"Aren\\'t you going to do something?\".\\nquestion: Slim just took care of it by himself.',\n",
       " \"yes i just i mean like i just finished watching that a few minutes ago  um and it and that that's a interesting one i i i like that because there's there are i've noticed that every every major station now has their own law show there's LA Law and there's um Equal Justice some other one Law And Order or something lots of lots of these things that are floating around now they seem to be popular shows do you like the law shows or.\\nquestion: The major television stations have ceased broadcasting shows about the law.\",\n",
       " 'The important thing is just to move ....\\nquestion: Moving forward is the more important thing.',\n",
       " 'A colt with the fire still in him, but saddle-broke, is worth much more \".\\nquestion: A colt that still has the fire in him but is saddle-broke is worth quite a bit more.',\n",
       " 'At one point, Kodak appeared to be making that effort..\\nquestion: Kodak was trying.',\n",
       " \"so i'm just trying to hang on to my job  yeah right yeah all these cutbacks and stuff this is pretty scary.\\nquestion: There are a lot of money issues, I am scared for my job.\",\n",
       " 'No two hand-made carpets are identical..\\nquestion: It is hard to tell hand-sewn carpets apart.',\n",
       " 'The Court has said that [w]e may consider questions outside the scope of the limited order [granting certiorari] when resolution of those questions is necessary for the proper disposition of the case..\\nquestion: When the resolution of those questions is needed for the proper disposition of the case, The Court has said that we can use questions outside the scope of the limited order.',\n",
       " 'per person per day; non-fishing spectators may pay as little as 5,000 esc..\\nquestion: Non fishing spectators must pay as much as 20,000 esc.',\n",
       " \"oh i had first had thought this was just Texas Instruments but apparently it's not just Texas Instruments.\\nquestion: I knew all along it was not just Texas Instruments. \",\n",
       " 'Many important dignitaries have visited the house, and it has become a tradition for trees to be planted to mark each special occasion..\\nquestion: Several presidents of the United States have visited the House. ',\n",
       " \"Those workers will have to produce the goods and services to maintain their own standard of living as well as to finance government programs and other commitments for the baby boomers' retirement..\\nquestion: The workers are responsible for saving the government programs that are in debt.\",\n",
       " 'Three bandits lay dead sprawled on the ground near them..\\nquestion: Only two bandits lay dead on the ground near them.',\n",
       " \"see so there still.\\nquestion: No you don't have it.\",\n",
       " \"The New Republic 's Alan Wolfe finds similarities between Jones and  Both are voyeurs who exaggerate their subject's sexual activity..\\nquestion: Jones uses the act of voyeurism to create art.\",\n",
       " 'Branded, service-driven, globalized, and unhindered by the state, the Las Vegas casinos do sound uncannily like models for the economy into which we appear to be moving..\\nquestion: The model economy of Las Vegas casinos has never been a model of our economy.',\n",
       " \"cat's lot easier  to take care of than the child you can go away and leave her for a few days.\\nquestion: The dog is worse than taking care of a small child.\",\n",
       " \"yeah that's i don't think it's the kind of thing for anybody i know i wouldn't be able to watch it.\\nquestion: I think that you wouldn't want to watch it.\",\n",
       " 'Some people have been demoted all the way down to Organ Donor..\\nquestion: Being demoted all the way down to Organ Donor is what happened to some people.',\n",
       " \"i didn't yes.\\nquestion: Correct, I did not.\",\n",
       " \"it's it's very different i'm i i was actually very amazed when i sort of figured this out for myself that everything i grew up with really wasn't Israeli it was more Jewish you know.\\nquestion: He grew up in Israel and was indoctrinated in that culture.\",\n",
       " 'I wonder   An idea was dawning in her brain..\\nquestion: It had taken weeks to get to this point.',\n",
       " 'A total of 366 patients were randomly assigned to the intervention condition, but nearly 15% of these patients were discharged before the intervention could be given, and nearly 2% refused the intervention..\\nquestion: There were 336 patients that were randomly assigned to the intervention condition.',\n",
       " \"It's only about 40 km (25 miles) wide, but a third of Nepal's population lives here, producing much of the nation's food..\\nquestion: Almost every single acre in the area is dedicated to agriculture.\",\n",
       " 'He had risked all on 131 this throw..\\nquestion: He bet all his money on 131 with this toss.',\n",
       " 'As he passed the recess, he turned his head slowly..\\nquestion: He trotted past the recess, nodding happily.',\n",
       " 'Private investment has even made an increasingly modern ferry fleet possible..\\nquestion: The ferry fleet is run by the government.',\n",
       " \"You deny absolutely having purchased strychnine from Albert Mace on Monday last?.\\nquestion: You say you didn't buy strychnine from Albert Mace but you know who bought it?\",\n",
       " 'To fish from a boat, obtain a license from the Commandancia de Marina, Moll Muelle Viejo s/n, Palma..\\nquestion: You need a fishing license for a boat and it costs $400 a day!',\n",
       " 'Some of butchest guys around go all atwitter when ladies ask them about their guns..\\nquestion: \"Butch\" guys never like to talk about guns.',\n",
       " 'so they call this program cars and they come with a new car warranty and it just seems to make sense to me to get the most car for your money to get something like that.\\nquestion: They have a five year warranty on all of their new cars.',\n",
       " 'You\\'re insatiable, Tuppence..\\nquestion: \"Tuppence, you have a small appetite.\"',\n",
       " \"uh the the line what i waited maybe ten minutes in line it was it was uh a minor inconvenience it was certainly worth it to me i think.\\nquestion: I didn't see any point in waiting in line.\",\n",
       " \"(For nearly a century, until 1878, St. Barts was the only possession Sweden ever had in the Caribbean; . ).\\nquestion: (Sweden owned St. Bart's until 1878; .)\",\n",
       " \"After audit work is complete, the auditors compare their findings with management's original assertions to see if management was generally aware of all of the weaknesses prior to the audit..\\nquestion: In the auditing process, management score additional points for self-awareness based on their self-assessments.\",\n",
       " ' Sinner to sin..\\nquestion: The sinner does bad things.',\n",
       " \"well that's a good way to look at it.\\nquestion: Well that's broaching the topic with positivism..\",\n",
       " \"it wasn't bad.\\nquestion: It was really good.\",\n",
       " \"um he's just one of those guys he's created such a controversy in Philadelphia nobody wants to touch him right now.\\nquestion: In Philly he managed to do some contentious stuff that has not been good for his career.\",\n",
       " 'But these sorts of exhumations have a track record of turning up nothing..\\nquestion: Exhumations have a track record of taking a long time.',\n",
       " ' \"Might just,\"the gambler replied..\\nquestion: The gambler was angry that someone distracted him.',\n",
       " 'Much of the farmland and many of the peaks and lakes are protected..\\nquestion: The peaks, farmlands and lakes are protected.',\n",
       " \"The attention caused by Anderson's surgery has supposedly inspired Jenny McCarthy and Demi Moore to consider having their implants removed, according to the Enquirer and the Star , respectively..\\nquestion: Anderson had plastic surgery.\",\n",
       " 'Still, I do not like to hide what I am..\\nquestion: I like to be transparent.',\n",
       " 'The nearby Osaka Municipal Art Museum, near Tennoji Station, is worth visiting for its celebrated Abe Collection of 200 Chinese paintings (ninth 13th centuries) and its Ming- and Ching-dynasty ceramics (14th 19th centuries)..\\nquestion: Tennoji Station is in the city of Oslo.',\n",
       " 'Then in 1017 Benedictine monks started work on the flat-roofed abbey you can see in the Bayeux Tapestry, propped up on a platform with blocks of brown granite brought from the Channel islands of Chausey 40 km (25 miles) away..\\nquestion: The granite used is black.',\n",
       " 'Continue along this road to reach the pretty coastal town of Molyvos (also known by its ancient name, Mithymna), a popular spot for tourists..\\nquestion: Molyvos is a run down town in the center of the region, not popular at all with tourists.',\n",
       " 'Nothing Drew knew of that tribe fitted in with the idea of a white outlaw band sharing their hunting ground unmolested..\\nquestion: Drew knew that the tribe had a pension for violence and often killed to get information.',\n",
       " 'Participants believe that models that provide temporary resources to SEC, such as through fellowships from the accounting profession, are not the answer to its funding and staffing problems and can raise conflict of interest issues..\\nquestion: The participants agreed that model providing temporary resources would be the answer.',\n",
       " \"That's an outcome that seems both fair and economically  The punishment falls on the sinners and thereby deters the sin..\\nquestion: That outcome is not fair and the sinners must not be punished.\",\n",
       " \"In this cavernous emporium you'll have your pick of fresh Martinique pineapples, coconut slices, or the pungent baby limes so loved in the West Indies..\\nquestion: There is no fruit of any kind available inside the emporium. \",\n",
       " 'The best case of the agency is best (everyone behaves and is happy), but the worst case of the agency is worst overall (all the children go into hysterics at once)..\\nquestion: The best case of the agency is when everyone is behaved and is happy.',\n",
       " 'Both new protocols will be used by staff and consultants who review programs and in their reports and recommendations based on the reviews..\\nquestion: The staff and consultants will not use the new protocols.',\n",
       " 'If so, auditors should include.\\nquestion: Auditors should include if that is true.',\n",
       " 'Congress cannot recast a condition on funding as a mere definition of its program in every case, lest the First Amendment be reduced to a simple semantic exercise..\\nquestion: The first amendment does not need to be altered to allow congress to recast a condition.',\n",
       " 'He just heaved a sigh of relief when the war took me off..\\nquestion: He felt more tense than he had ever felt before.',\n",
       " \"They'll keep my men from resorting to homosexuality ....\\nquestion: I have had men resort to homosexually in the past. \",\n",
       " \"From the highest point on the Vitet road, you'll want to stop to take in the sweeping view over a bay called Grand-Cul-de-Sac, which is favored by windsurfers, and out to Tortue islet in the Atlantic..\\nquestion: The view of the bay from Vitet road is beautiful..\",\n",
       " \"um i don't i don't really know about that uh uh if well uh i think i think it's it's only it only applies to certain a very few types of crimes uh murder and i think kidnapping could carry death penalty as well i'm not sure what how what the range is for uh for the crimes that uh would merit a death penalty.\\nquestion: I don't agree with the death penalty. \",\n",
       " 'A response by the Postal Service would be expected..\\nquestion: It is expected the Postal Service will respond.',\n",
       " \"My God! gasped Tommy..\\nquestion: Tommy couldn't believe what was transpiring in front of him.\",\n",
       " 'Neither does he provide any answers to the problem, merely a wistful remembrance of how good it was..\\nquestion: He experienced something good and longs for it.',\n",
       " \"From Gulliver's Travels to my scout troop's walk through the Heart Room at Philadelphia's Franklin Institute, grotesque shifts in scale have always been funny, particularly when a little thing is made big enough to walk into..\\nquestion: Grotesque shifts in scale are often used in comedy Broadway shows.\",\n",
       " 'The data-disc contained a pre-recorded message, made by me and Derry just before the body swap..\\nquestion: The disk had a message Derry and I recorded.',\n",
       " 'I applaud the New York Times for trying to convey some of that excitement and say woe to you for dipping to such cynicism..\\nquestion: I think it is great that the New York Times is trying to convey some of the excitement.',\n",
       " 'In 1805, a dashing EIC administrator, Thomas Stamford Bingley Raffles, came out to Penang at the age of 24..\\nquestion: Raffles was a successful administrator due to his close ties to those in Penang.',\n",
       " 'Plans are in place to turn the house into a museum charting the life and works of this extraordinary man..\\nquestion: There are plans to turn the house into a museum.',\n",
       " '(These national grants are described in detail below.).\\nquestion: The grants are described above',\n",
       " \"no no it's very much national interest news a lot of times they end up um.\\nquestion: A lot of times they end up\",\n",
       " 'The center of Italy is the cradle of Latin civilization, one-time administrative headquarters of that ancient conglomerate known as the Roman Empire..\\nquestion: The Romans are deeply rooted in Latin Culture. ',\n",
       " 'Among the political exiles flocking to Piedmont was a veteran of the earlier revolts, Giuseppe Garibaldi..\\nquestion: Piedmont became a haven for political exiles, as none of their enemies dared to look for them here.',\n",
       " 'the um uh you know there are so many ramifications to this entire thing of woman how women have changed uh look at them in England.\\nquestion: Just look at Canada for example.',\n",
       " 'I expect it will be about five shillings..\\nquestion: It will be approximately five shillings.',\n",
       " 'uh the interesting thing was the tremendous selection of jury process uh that we experienced That took one full week uh to get forty three people qualified to sit on the jury And then it was a matter of the selection of uh twelve people after that actually it was fourteen because we had two alternates.\\nquestion: It took a week to get forty-three qualified jurists.  ',\n",
       " 'oh God love her yeah.\\nquestion: Oh God, I love her',\n",
       " \"yeah well i'm trying to get back in shape for softball this spring.\\nquestion: I'm trying to get thin because of a sport I wanna practice.\",\n",
       " 'She carefully notes the referring organization - Catholic Charities Legal Network, or the Fair Housing Council of Greater Washington - in each email..\\nquestion: She refers to the organization in each email, said the lawyer.',\n",
       " 'Just past the temple is the aptly named Ladder Street..\\nquestion: Ladder Street has a ladder sales shop just past the temple.  ',\n",
       " 'For a moment he had a vision clear and terrible in his mind..\\nquestion: He was thinking happy thoughts.',\n",
       " \"so we always have the gang on tape and we see how they grow each year yeah yeah that's a lot of fun.\\nquestion: We film the gang to see how much they grow every year.\",\n",
       " \"that's uh condition of employment.\\nquestion: That is required to be employed.\",\n",
       " 'Move to Maine..\\nquestion: Relocate to Delaware,.',\n",
       " ' \"Well, there won\\'t be any huntin\\' of that kind, León..\\nquestion: There\\'ll be a bit of that hunting today.',\n",
       " 'The most popular are the rugged Gorges de Franchard, due west of the palace..\\nquestion: Due west of the palace is something popular.',\n",
       " \"but their homes have passed on to their uh children or or to younger younger families and they don't seem to maintain it as well as the original people did i or or like you would or i would and perhaps its just it's.\\nquestion: Most younger people don't even care about maintaining their houses.\",\n",
       " \"it's it's it's a whole monopoly that needs to be broken up that's for sure it doesn't it's they have far too much influence over there and they're so unstable that it makes it hard for um it it makes it hard for us to deal with them i have that same problem at work.\\nquestion: The Illuminati secretly controls the world with the powers of Lucifer.\",\n",
       " 'oh well they they come out with a lot of bruises too.\\nquestion: They did not bruise at all.  ',\n",
       " \"The community worships at the simple, unassuming St. Peter's Catholic Church, where Easter is an especially big event attracting many Indians, Chinese, and Malay non-Catholics to the great candlelit procession..\\nquestion: A candlelit procession takes place during Easter at the St Peter's Catholic Church.\",\n",
       " 'It felt as if the entire place was supercharged, choked full of some bizarre, intoxicating cross between anger, fear...and guilt..\\nquestion: The funeral reception was a very bizarre place filled with all sorts of emotions. ',\n",
       " \"thirty something.\\nquestion: I'm in my forties.\",\n",
       " 'The palace has been splendidly restored since World War I with the help of private contributions, most notably from John D. Rockefeller..\\nquestion: Private contributions have helped in the restoration of the palace.',\n",
       " \"uh the bottom line that i after four years of working with the state prison system i've come to the conclusion if you're going to give the man the death sentence go ahead and fulfill the sentence understandably the Supreme Court says any time you hand down a death sentence to somebody they get a one appeal once that appeal fails within thirty days execute sentence if you're going to give the man the death sentence don't keep the guy on death row for eight nine ten years and make him worry about it.\\nquestion: If a man is sentenced to death, the state should carry out the sentence and put the man to death, there should be no appeal process, appeals are tyng up our court systems and costing too much.\",\n",
       " 'The best way to start this walking tour is to get a cycle rickshaw or taxi to take you to Durbar Square..\\nquestion: You can start the walking tour by getting a cycle rickshaw or taxi and having it take you to Durbar Square.',\n",
       " \"We asked Why did Al Gore pay Naomi Wolf so much money for advice which, presumably, he could've gotten for free?.\\nquestion: Naomi Wolf demanded a large sum of money for her advice.\",\n",
       " 'The great burden of government is that it spends your money..\\nquestion: The government should spend less of our money.',\n",
       " 'One of the fish wizards saw me with my guns and sword and I knew, one way or another, I would leave the town that evening..\\nquestion: I had weapons and a plan to leave town.',\n",
       " \"Is money money similarly presages Bob Dole on the 1996 campaign stump reminding people, It's your money!.\\nquestion: Bod Dole gave stump speeches in 1976.\",\n",
       " \"yeah like the Mayor of Dallas is a woman and i'm sure that twenty years ago that never would have happened but yeah she's i think she's in her second term now so.\\nquestion: She is the first woman to be the mayor of the city.\",\n",
       " 'you know these were the rich people these were the you know these were i mean just the things that happened we had a bulimic in front of us and she just looked crazy but yet she had money.\\nquestion: We saw a lot of rich people at the clinic, including this woman who had body dysmorphic disorder.',\n",
       " 'But my pager went off before I could start..\\nquestion: My pager is very low on battery.',\n",
       " 'Near them were five other horses mounted by four men and one woman..\\nquestion: The five horses all had riders.',\n",
       " 'He let the air dry the exposed portions of his body as he ran out, while bare skin grew wet against the dewy grass..\\nquestion: He let his body air dry.',\n",
       " \"That might not sound like a lot of money, but it's $186 many strapped local libraries don't have..\\nquestion: Many libraries are quite strapped for cash. \",\n",
       " 'it worked out well oh yeah you can just go in there and join just like anywhere else too.\\nquestion: It turned out quite well.',\n",
       " \"Ehrlich's theories lost steam after he lost a famous 1980 bet with economist Julian Simon, who wagered that any basket of resources Ehrlich might name would be cheaper at any date in the future..\\nquestion: Losing the bet proved that Ehrlich did not know what he was talking about at all. \",\n",
       " \"right yeah in fact um since Baltimore i see i'm not a  you don't know the Baltimore Baltimore's on the water and what.\\nquestion: Baltimore is a large city located near a lake.\",\n",
       " \"i think it's still the New York Yankees you know for some reason i thought they were moving to New Jersey  this is how much i know about baseball.\\nquestion: The last time I watched baseball was in 1981.\",\n",
       " 'The witch approached the demon, a black clay bowl in one hand and her wicked knife in the other..\\nquestion: The witch gave gifts to the demon.',\n",
       " 'Miss Howard has previously made up a cock and bull story about him and Mrs. Raikes to account for his holding his tongue afterwards. .\\nquestion: He held his tongue, and Miss Howard made up a story to account for it.',\n",
       " 'Out of season, however, even the main town seems deserted..\\nquestion: The main town never seems deserted whether its in season or out of season.',\n",
       " 'His face seemed to collapse, with the iron running out of it..\\nquestion: He could barely recognize his face any more.',\n",
       " \"'You are not a man happy to betray even his enemies..\\nquestion: You would betray anyone for anything.\",\n",
       " 'Statements from Gore, McCain, Bradley, and Bush indicate they favor holding off on any general privacy legislation to allow industry to self-regulate by posting privacy policies and developing guidelines to ensure that consumers understand how their personally identifying information will be used..\\nquestion: Past presidents are talking about their favorite ice cream',\n",
       " 'The Explorer was glad enough for those few minutes..\\nquestion: The Explorer was happy to have a few moments.',\n",
       " \"that's true but i that's that was one of my favorite subjects in school was uh.\\nquestion: At school, it was one of the subjects I enjoyed the most.\",\n",
       " 'Below is a very brief guide to the most popular games, while many books are sold locally that go to great lengths to explain each game..\\nquestion: The most popular games have books written about them.',\n",
       " \"The split seemed to come in 1969, when Julian Bond was elected to the Georgia state Legislature and became the darling of the American left's radical chic set..\\nquestion: Bill Clinton became the darling of the American left's radical chic set.\",\n",
       " \"I don't wear it..\\nquestion: I don't wear that armor. \",\n",
       " 'uh-huh uh-huh oh right right now i want to see Sleeping With The Enemy.\\nquestion: I have no desire to watch Sleeping With The Emperor. ',\n",
       " 'It was historically the stronghold of the dukes of Dijon, alongside the ecclesiastical empires of the Cluny and Cetercian monasteries and their great Romanesque churches..\\nquestion: There were many monasteries and churches located nearby.',\n",
       " '\"You, senor ,\" she spoke to Drew,\"to you we owe a big debt.\".\\nquestion: She was willing to pay Drew anything he wanted.  ',\n",
       " 'Or it can report on the changes in the real wages of its graduates..\\nquestion: Changes of real wages of its graduates can be reported.',\n",
       " 'yeah it does basically though the the golf season only shuts down for maybe three months out of the year if that much you know probably not even that much because really.\\nquestion: The golf course is open for most of the year.',\n",
       " 'Children learn many traditional dances, and shows are put on by folk dance troupes at resorts as well as during fiestas..\\nquestion: Kids learn new dances that they have never seen before.',\n",
       " 'A triumph of Christianity over paganism, the Corinthian-columned church of Santa Maria sopra Minerva was built on the site of a Roman temple under Augustus..\\nquestion: Many years before the church of Santa Maria, a Roman temple stood on the same ground.',\n",
       " \"Those politicians who have devoted their lives to exacerbating that burden--like Bob Dole and Bill Clinton--would prefer to divert your attention to relative nonissues like the deficit..\\nquestion: The public would contend that those politicians simply aren't doing enough.\",\n",
       " \"In his liner notes, and more elaborately in our conversation, Levin claims the manuscript score makes Beethoven's intentions unambiguous on this point..\\nquestion: Levin studied Beethoven's scores for twenty years.\",\n",
       " 'Nothing strident, nothing to disapprove of..\\nquestion: There was nothing harsh and nothing to not approve of. ',\n",
       " \"'They're scared to move,' I replied..\\nquestion: I believed they are too scared to move. \",\n",
       " 'The original report was authored by Lois-ellin Datta in April 1987..\\nquestion: The original report was authored in 1987.',\n",
       " 'I want to stress that our proposal would maintain the statutory preference for veterans and that we have no intention of deemphasizing our attempts to attain and maintain a highquality and diverse workforce..\\nquestion: We are seeking to even the playing field and eliminate the discriminatory practices of showing preference for special groups like veterans.',\n",
       " 'He turned to the riders..\\nquestion: He turned his body towards the riders.',\n",
       " \"It's nothing much..\\nquestion: It's an incredible feat.\",\n",
       " \"But the feminist's, too..\\nquestion: The feminists should also be given credit. \",\n",
       " 'But they would get farther in their agendas if they would give a little respect to conventional marriage by letting heterosexual people keep the word marriage to themselves..\\nquestion: They would not try to get through their agendas.',\n",
       " 'For the convenience of the reader I will recapitulate the incidents of those days in as exact a manner as possible. .\\nquestion: I want the reader to easily understand everything. ',\n",
       " 'In doing so, they may ultimately reduce the quality of life for the many of us who are less than perfectly endowed..\\nquestion: If they change that law, it will reduce the quality of life for 60% of the population.',\n",
       " 'White and his men pulled in, securing the doors from either end..\\nquestion: The men secured the door and put chairs against it. ',\n",
       " \"In other cases, delays in completing scheduled activities, such as system design, coding, and testing, can lead to project.\\nquestion: Delays don't matter at all to system design.\",\n",
       " 'Program officials said that an immature design limited their ability to begin reliability testing earlier in development..\\nquestion: Officials are a great source of information.',\n",
       " 'Right you are..\\nquestion: As usual, you are right.',\n",
       " \"Even if you can't be in Puri for the tremendous Rath Yatra Festival in June/July, the town is worth a visit just to see a community devoted almost entirely to the industry of its great Temple of Jaggannath, either directly or by trading with the pilgrims..\\nquestion: People take off school and work for the Rath Yatra festival.\",\n",
       " 'eighty five something like that and they at that time they had no testing whatsoever.\\nquestion: Testing was done all along.',\n",
       " 'The rule was later expanded to include real estate closing offers..\\nquestion: The rule does not cover real estate offers.',\n",
       " 'You will now watch an instructional film to see just what kind of stress the people in medieval ages had to deal with..\\nquestion: People in the medieval ages had little stress.',\n",
       " 'Tapestries range from copies of Old Master paintings to traditional pastoral scenes..\\nquestion: Pastoral scenes are much more common than a copy of old paintings.',\n",
       " \"Architecture didn't give Smith the control he wanted; changes to the Olsen compound, in particular, depressed him..\\nquestion: Smith wanted complete control regarding the Olsen compound.\",\n",
       " 'Maybe members want to cast their own votes, but they still like to hear what their union says..\\nquestion: People want to be able to cast their own votes, but they still care what their union says. ',\n",
       " \"yeah yeah i used to smoke years ago but i don't now.\\nquestion: A long time ago, I used to smoke but I quit.\",\n",
       " \"The Salle des Girondins displays a guillotine blade, the crucifix to which Marie-Antoinette prayed before execution, and the lock of Robespierre's cell..\\nquestion: The Salle des Girondis took the guillotine off display because it was too gruesome.\",\n",
       " \"What wows 'em are Broadway-style showstoppers, with music and lyrics by Stephen Schwartz, whose work has become less tuneful and more pretentious since the heady days of Godspell and Pippin . Schwartz's rhymes are all of the moon-June variety, and the big inspirational number, in which hope is conceded sometimes to fly away, like silver birds,  Who knows what miracles you can achieve/ When you believe?.\\nquestion: Schwartz's rhymes are very dull and predictable.\",\n",
       " \"right they've got a lot of adjustments to make with coming out of what they've been through now and um they've been they've been under under the oppression that they've been under for so long that now they have some freedoms but they don't know how to act yet they don't understand that to make that work they've got to take some responsibility for themselves it's not just the government's responsibility anymore you can't just blame it on the government when they give you the freedom to take care of yourself then that puts some responsibility on you as well.\\nquestion: They are not affiliated with the government.\",\n",
       " 'Fountains, inns, religious schools, and barracks were constructed..\\nquestion: Many different types of buildings were constructed.',\n",
       " 'Critics hyped the face-off between New Republic theater critic Robert Brustein and black playwright August Wilson over Afrocentric theater as the intellectual version of extreme fighting (Frank Rich, the New York Times ). But the debate was judged to be a flop--lots of combative bravado and little payoff..\\nquestion: Robert Brustein is a Republic theater critic.',\n",
       " \"The quasi-adjoining Piazza dei Signori (a.k.a Piazza Dante) is the somber and elegant square ringed by crenellated palazzos and Verona's important historical Antico Cafe? Dante..\\nquestion: The Antico Cafe Dante is the most important cafe in Verona.\",\n",
       " 'In some situations, you may have an extremely short time frame for the engagement; this section also provides some advice for this situation..\\nquestion: This section only provides information about situations, where you can sit back, relax and plan your next move.',\n",
       " 'However, those with more time can continue along the southwest coast..\\nquestion: You should go down the coast only if you are pinched for time.',\n",
       " 'He accepted the offer..\\nquestion: He decided to accept the offer.',\n",
       " \"oh and one of them is living in Rhode Island now they're all in the northeast part of the country my family's in Virginia and then we're living in Texas.\\nquestion: We live in Austin Texas.\",\n",
       " 'His thumb and finger moved downward delicately, with all the skill of practice at working with nearly invisibly fine wires on delicate instruments..\\nquestion: The instruments were fragile and broke easily.',\n",
       " \"you know as an American citizen but i think uh the people that i've talked to as far as voting because i've worked you know in in trying to get people to vote when i was in the military i was a uh represented you know i represented people as far as voting and um from what i spoke speaking with people it was mainly that um they felt frustrated that their one vote wasn't going to do any good you know that um and and it was really hard to get across to them that it didn't matter you know it's a matter of that's your right you should go and do it you know and that your one vote can count when you get a whole lot of people if everybody says oh well my vote doesn't count you know then then what do you have you know.\\nquestion: When I was trying to get people to vote, I wasn't in the military since I wasn't a citizen.\",\n",
       " 'I went to work, cobbling and tying- forcing wires and errant strands of circuitry back into place..\\nquestion: I put the wires back together.',\n",
       " 'Information on absences which affect pay should be compiled each pay period and be transmitted to the payroll system..\\nquestion: Information about absences which affect pay are transmitted to the payroll system',\n",
       " 'Fertile valleys with precious water supplies offer a cool and fragrant break from the heat of the towns and beaches..\\nquestion: Relief from the heat can be alleviated with some of the water supplies in the valley.',\n",
       " 'No matter what the weather is like, the landscape is dramatic and breathtaking..\\nquestion: There is a dramatic landscape even when it snows.',\n",
       " 'Referrals; Community legal education presentations; Community legal education materials, articles and web sites; Pro se clinics, distribution of pro se materials including the technologically enhanced.\\nquestion: The list includes: referrals, community legal education presentations, community legal education materials, articles and websites, pro se clinics, distribution of pro se materials including the technologically enhanced. ',\n",
       " \"It was at Masada, formerly Herod's desert palace and fortress, that the last group of Jewish fighters held out in the rebellion against Rome..\\nquestion: The Jewish fighters did not have the resources or enough troops to beat the Romans.\",\n",
       " 'When they want to flee or hunt other men..\\nquestion: They either fled or hunted other men.',\n",
       " \"There's that, said Tuppence suddenly, pointing to a small, old-fashioned safe let into the wall..\\nquestion: Tuppence thought that the evidence would be found in the safe.\",\n",
       " ' Federal Communications  Assessment and Collection of Regulatory Fees for Fiscal Year 1996.\\nquestion: Federal Taxation Regulation and Collection of Maintenance Fees for 1888.',\n",
       " 'Red said, \"Can you keep a secret?\".\\nquestion: Red silently stared.',\n",
       " \"On the  A world in which increasing returns are prevalent is one in which markets are likely to get it wrong..\\nquestion: The A world is an example of how markets can think they're making a good decision, but aren't.\",\n",
       " \"We don't trust Madison Avenue to tell us the truth about fabric softener, so why are we letting it brainwash our children about drugs?.\\nquestion: Madison Avenue has videos on TV about drugs.\",\n",
       " \"yeah i think it's fun i like just looking at the billboards.\\nquestion: I dislike the billboards.\",\n",
       " 'well you too.\\nquestion: Definitely not you.',\n",
       " \"the survey project manager, noted, After an attorney's first year of public interest employment, we have no idea about who continues in the field, who leaves and why..\\nquestion: We need to run more studies on working attorneys these days.\",\n",
       " \"yeah you don't have to.\\nquestion: You don't have to go to war.\",\n",
       " 'Constantine the Great (who was a convert to Christianity) and Licinius ruled east and west respectively, until in 324 Constantine overthrew his pagan ally and reunited the empire..\\nquestion: Constantine the Great died of pneumonia in 310.',\n",
       " 'Last year, more than 5,000 petitions were filed in Idaho for protection orders in domestic violence cases..\\nquestion: They only had 5 petitions filed that year.',\n",
       " \"You'll find a number of things to do here..\\nquestion: You can do some sight seeing here, among other things.\",\n",
       " 'The 16th-century City Palace on the east shore of the lake is now part royal residence, part luxury hotel, and part museum..\\nquestion: The City Palace is no longer used as a royal residence.',\n",
       " 'The sequence in which this takes place is the OTTR, which stands for observe, think, test, revise..\\nquestion: OTTR stands for Observe, Think, Test and Revise.  ',\n",
       " \"GAO' s Web site (www.gao.gov) contains abstracts and fulltext files of current reports and testimony and an expanding archive of older products..\\nquestion: There is an expanding archive of older reports and news articles.\",\n",
       " 'But since as many as 30 percent to 40 percent of the graduates at schools like CUNY go into small or solo practices within a few years of graduating, the deans argue, it seems folly not to teach them how to stay afloat financially and take on low-income clients at the same time..\\nquestion: CUNY and schools that are similar to it had nothing to do with generating private practitioners through their classes.',\n",
       " 'There had been some speculation on the dangers of landing some hours before..\\nquestion: There will be nothing wrong with landing.',\n",
       " \"military strategy and and weaponry and and all that kind of stuff and i thought the generals were very interesting now when they started to speculate i i saw that for what it was and thought all of these guys don't know what's going on but i thought they were they they were interesting and and they shed some light on what was going on for me.\\nquestion: The generals were speculating about what they saw.\",\n",
       " \"yeah they uh yeah i i don't know it right around the turn of uh oh gosh i should say the eighties now now it's already the nineties i forgot i forget that too.\\nquestion: It's already the 2010s but it must have sometime in the seventies. \",\n",
       " 'Adrin looked at him as he took another bite off his spit..\\nquestion: Adrin took another bite.',\n",
       " 'The cave, 54 m (177 ft) long, 15 m (49 ft) high, and 30 m (98 ft) wide, is believed (because of the man-made niches) to have been a nymphaeum, a kind of watery boudoir for the Emperor Tiberius, who retired to Capri in the first century a.d. and built a villa directly above..\\nquestion: The cave is 30 m wide and 15 m high.',\n",
       " ' Pieces were breaking off the sun as it fell, and already striking the ground..\\nquestion: Chunks were breaking off the sun on its way down.',\n",
       " 'For most people,  intellectual  is not the dirty word it seems to be in so many other countries..\\nquestion: Most people find intellectual to be a very dirty word.',\n",
       " \"well that that's actually i think that makes something because i think and and and as much as sort of fan support helps.\\nquestion: The fans do not bring any support. \",\n",
       " \"yeah right yeah you you know if i would sell the you know if he something would happen to him i wouldn't stay in Texas i would uh.\\nquestion: I would not stay in Texas if something happened to him. I would want to move back home.\",\n",
       " 'The official Archaeological Museum of Luxor lies a little way north..\\nquestion: There is a museum north of Luxor.',\n",
       " \"that's personal maybe they don't.\\nquestion: It's an individual decision.\",\n",
       " 'Since then, three justices have left the court, two of them from the pro-chair side..\\nquestion: The justices who left the court, found a place somewhere else.',\n",
       " \"But first he has to get the Democratic nomination, a race he has clearly decided he can't win in that lane..\\nquestion: He needs a million votes to get a democratic nomination.\",\n",
       " 'Individuals value visibility both in the places they live and work (referred to as residential visibility), and in the places they travel to for recreational purposes (referred to as recreational visibility)..\\nquestion: Residential visibility is valued by individuals both for work and house.',\n",
       " 'yeah how long have they been doing that.\\nquestion: How much money have they spent on that?',\n",
       " \"And it's the pedagogic method that Chicago largely  small seminars based on original texts and the examination of original works..\\nquestion: Chicago largely small seminars based the pedagogic method on behaviours.\",\n",
       " \"And don't forget to floss..\\nquestion: Forget about flossing. \",\n",
       " \"i don't know what you'd say attention to the to the right detail and stuff.\\nquestion: I know exactly what you'd say. \",\n",
       " 'I have filters that keep me from being subjected to that sort of language in my e-mail..\\nquestion: I have e-mail filters to prevent that kind of language. ',\n",
       " \"i didn't make it i sort of washed out.\\nquestion: I made it from my own two hands.\",\n",
       " \"Even without Leonardo da Vinci's masterpiece in the adjoining refectory, the church of Santa Maria delle Grazie (Via Caradosso, southwest of the Cetello) would be worth a visit as a jewel of Renaissance architecture..\\nquestion: The church of Santa Maria delle Grazie is very plain.\",\n",
       " 'You have to beg, borrow and steal whatever scraps you can get hold of..\\nquestion: You have to beg on the corner if you want to eat.',\n",
       " 'This demographic shift is expected to cause a decline in economic growth rates when labor force growth slows after 2010..\\nquestion: The demographic shift will decline in economic growth when labor growth slows after 2010',\n",
       " 'Based on availability of resources, particularly labor, it is projected that an additional 6,000 MWe of FGD capacity could be built for a total of 10,000 MWe by 2005..\\nquestion: We have identified an opportunity for creating 6,000 more MWe of FGD.',\n",
       " 'As a jazz composer, Sun Ra never fulfilled the bright promise of his early recordings like Jazz in Silhouette . But by founding a cult, he earned a lasting place in the larger culture, which otherwise might have eluded him..\\nquestion: Sun Ra wrote pop music for current boy bands.',\n",
       " \"yeah we've yeah we've had uh a sick animal and uh the vet you know the dog and vet's are so expensive that uh we uh the credit card helped us a lot there too so we wouldn't do without them.\\nquestion: The animal was healthy.\",\n",
       " \"Time 's cover story tries to explain How Colleges Are Gouging U. Tuition has risen twice as fast as inflation, says Time , mostly because parents are willing to pay, but also because universities hoard their endowments and pay their professors too much..\\nquestion: Tuition has decreased to a third of what it once was.\",\n",
       " \"yeah oh well that that's another system that i link in to i i network internally to Texas Instruments in Attleboro.\\nquestion: yeah I'm linked to a lot of networks, one is Texas instruments in Attleboro\",\n",
       " \"For most of the 19th century the Pantheon oscillated between secular and consecrated status, according to the current regime's political persuasion..\\nquestion: For most of the 19th century, the Pantheon went between secular and consecrated, depending on who was in charge of them.\",\n",
       " 'From 1962 until 1972, the JLP held power..\\nquestion: The JLP were the only major political force from 1962 to 1972.',\n",
       " 'His celebrated Annunciation faces the top of the stairs compare the simpler version in cell 3 while other outstanding works include the mystic Transfiguration in cell 6 and Jesus Mocked in cell 7. In the small refectory is the important Ghirlandaio mural of the Last Supper, a subject traditionally found in monastic dining rooms..\\nquestion: The cells each depict different scenes, including Jesus Mocked.',\n",
       " 'In 1443, it was reunited with Sicily and known as the Kingdom of the Two Sicilies under the Spanish King Alfonso V of Aragon..\\nquestion: King Alfonso V of Aragon reunited it with Sicily.',\n",
       " \"With a population of nearly eight million and a total area of just over 1,095 square km (423 square miles), housing is one of Hong Kong's perennial nightmares..\\nquestion: The total area is 1,095 square km, but with a population of eight million it is housing a nightmare in Hong Kong.\",\n",
       " 'because of the charges they face..\\nquestion: They face charges.',\n",
       " '21The golden rule saving rate maximizes consumption per capita over the long run..\\nquestion: The golden rule saving rate increases consumption by citizens.',\n",
       " \"yeah i don't know i don't know if i don't know if he knows i know there's some uh booklets and things you know showing different models and stuff that are quite old that were with it but i don't know if they were original or if they were picked up you know in later years.\\nquestion: The booklets feature a very large range of models. \",\n",
       " 'I never saw such construction.\".\\nquestion: The construction is like nothing I\\'ve ever seen.',\n",
       " 'Mrs. Vandemeyer passed her tongue over her dried lips..\\nquestion: Mrs. Vandemeyer bit her tongue after licking her lips. ',\n",
       " 'However, the standards comprise the summaries in the boxes and the entire text of the explanations..\\nquestion: The summaries and explanations make up the standards.',\n",
       " 'The journalists who would stop me are complicit with that ignorance and are willing tools of those that would like the reader to have to rely on those who charge high commissions or high fees to unknowing, worried consumers of finance..\\nquestion: The journalists are ignorant and are simply tools.',\n",
       " 'We are creative and effective advocates..\\nquestion: We are the most outdated advocates you know.',\n",
       " \"The fine construction of the brothel and gambling district impressed Ca'daan..\\nquestion: He was interested in gambling.\",\n",
       " 'i mean you think about it now they they get about sixteen holidays a year.\\nquestion: They already get sixteen holidays a year. ',\n",
       " \"of several several of the countries especially Columbia is so built on the on the on the drugs that uh our our little war on drugs has really been laughable it's just a you know such a small amount and it does it just it um cuts off just a trickle and uh if if we can't get a handle on that through some through some uh method i don't know where where that'll be another big problem.\\nquestion: Columbia is not largely influenced by its drug economy.\",\n",
       " \"Sadly, the average citizen doesn't seem to understand that financial settlements are not manna from heaven..\\nquestion: People assume that financial settlements are a boon to their existence. \",\n",
       " 'When using these references, summarized below, auditors should ensure that the most current version available is used..\\nquestion: Auditors need to utilzie the most recent reference document available. ',\n",
       " \"Golden coins spilled out..\\nquestion: He didn't have any money.\",\n",
       " 'The car park from the A5091 offers the shortest route to the falls..\\nquestion: The car park from the A5091 is small, but its the closest to the falls.',\n",
       " 'Saving more today, in turn, can improve the outlook for Social Security and Medicare..\\nquestion: There is nothing that can improve the outlook for Social Security.',\n",
       " 'There still needed to be furnishings and office equipment and such..\\nquestion: They needed to get furnishings for the storage closet.',\n",
       " \"just have a nice day.\\nquestion: Don't forget to have a pleasant day today.\",\n",
       " \"they just see that this guy prays differently and to someone else than i do so therefore he's wrong and he's bad and we have to wipe wipe him out.\\nquestion: I feel that other people misguides another guy who prays differently and they want him to be exterminated. \",\n",
       " 'I must see our agent over those estate accounts. He turned to John. .\\nquestion: I need to see our agent. ',\n",
       " \"They tell me this is easy work compared to the type they had to undergo..\\nquestion: My work is one hundred times harder than anyone else's.\",\n",
       " 'Since NOx emissions result in formation of ground-level ozone, reducing NOx emissions will reduce ozone levels and thus reduce the deleterious effects of ozone on human health and ecosystems..\\nquestion: NOx emissions come from industrial and commercial sources.',\n",
       " \"So them strays join up with th' wild ones..\\nquestion: Strays breed with wild ones.  \",\n",
       " 'Anse, watching them both, drew a small, fast breath..\\nquestion: Anse gasped slightly as he watched the two of them.',\n",
       " 'As you travel south, the landscape changes..\\nquestion: The landscape becomes more like desert as you go south.',\n",
       " \"What did she mean by 'On the top of the wardrobe'?.\\nquestion: What did she mean to say by 'on the top of the wardrobe'?\",\n",
       " 'In fact, Madeira had been a sought-after destination since the middle of the 19th century, attracting wealthy British sun-lovers, minor royalty, and aristocrats from many countries..\\nquestion: The British ate and drank fine food at Madeira.',\n",
       " \"yes it's it's not easy i've uh you know i've helped out extremely.\\nquestion: It's not easy but I helped out.\",\n",
       " 'Core competencies and supporting behaviors.\\nquestion: Basic capabilities and helpful actions.',\n",
       " \"You'll be able to explore the Military Museum and Carriage Museum during your tour, but do take time to visit the vantage points along the western wall for wonderful views down onto vast areas of the Cityel, left unused and now decaying, and panoramic views acroseCairo..\\nquestion: The tour will provide you with the chance to explore both the Carriage Museum and the Military Museum. \",\n",
       " 'My trouble is that I could never keep my mouth shut..\\nquestion: My issue was that I always wanted to ask questions.',\n",
       " \"There's little time for recreation in this sometimes harsh environment, and though local residents may come across as pragmatic and single-minded, you'll find them in a more relaxed mood at the end of a hard day's work, enjoying a pint of beer and game of dominoes at the local pub..\\nquestion: The local residents work so hard that they're unable to enjoy recreational activities.\",\n",
       " 'There is a craft shop on the grounds, and an excellent restaurant and imaginative cafe and a bookshop on the ground floor of the castle..\\nquestion: There is a store on the grounds.',\n",
       " \"Let's face it..\\nquestion: This is going to be challenging to face.\",\n",
       " 'no i live in San Antonio.\\nquestion: I reside in San Antonio. ',\n",
       " 'All of the participating organizations told us that initially establishing trust among the original members was a challenge..\\nquestion: The original members of the organizations eventually did establish trust. ',\n",
       " '55 million (31 percent) were estimated to be in error..\\nquestion: Over 30 percent were wrong.',\n",
       " \"Is she going? asked the Kal, nodding towards Vrenna..\\nquestion: Vrenna doesn't want to go. \",\n",
       " 'Perhaps their feelings of increased loneliness are reflections of a deepened understanding of the human condition..\\nquestion: Their feelings of increased loneliness were not reflections of a deepened understanding.',\n",
       " \"Sheryl Crow's guitar licks seem so familiar that I have often suspected they're simply mixed out of Stuck in the Middle With You..\\nquestion: Sheryl Crow's guitar doesn't sound anything like Stuck in the Middle With You.\",\n",
       " \"Finally, as he prepares to launch his own daily TV show, we thought we'd highlight National Enquirer columnist Mike Walker's confident prediction that there'll never, ever be a post-Lewinsky photo showing Bill [Clinton] with a cigar..\\nquestion: Bill Clinton never had an affair with Monica Lewinsky.\",\n",
       " \"That there is some sort of financial compensation there, to me, means it isn't pro bono..\\nquestion: It is not pro bono because there is financial compensation.\",\n",
       " 'The governor of New Orleans, 23-year-old Don Bernardo de Galvez, seized the chance to help the colonists in their struggle against George III, and led raiding parties that kept the British outposts along the Mississippi on the defensive..\\nquestion: The French had outposts along the Mississippi as a defense mechanism.',\n",
       " 'Performance improvements cited included increased efficiency and improved customer satisfaction..\\nquestion: There was some noted improvement in the performance.',\n",
       " 'Few cities have so perfected the art of socializing eating and drinking in public..\\nquestion: The crime-ridden streets suggest staying indoors is to be preferred at all times.',\n",
       " \"yeah and and it's so it's business so and you notice that they're they're only going to do it to like cars that are one or two years old.\\nquestion: They're only dealing with cars that are a year or two old for loans.\",\n",
       " \"God maybe i'll take it out i hadn't even thought about it.\\nquestion: I'll take out the camera, I didn't think of it.\",\n",
       " 'We also reviewed various company documents, including vision statements, strategic plans, core competencies for finance personnel, training and development guides, key financial reports, performance metrics, and other documents related to reengineering efforts of the finance organization..\\nquestion: The review is necessary to the finance organization.',\n",
       " 'i mean i have so many chores and so many obligations every day for to add another obligation would make me feel stressed.\\nquestion: I have a lot of things to do every day, and adding another thing would stress me.',\n",
       " 'The most senior information management executive positioned at a level above these CIOs asserts that he is not the acorporate CIO- and does not want to be..\\nquestion: The longest working management worker wishes to be the CEO of the company and have power over all other employees. ',\n",
       " \"'Okay, let's be sensible..\\nquestion: Let's use logic.\",\n",
       " \"and um  i'm sure there are a lot chemicals that that can be recycled that.\\nquestion: We will start recycling chemicals soon.\",\n",
       " 'and she begins ashoving on of her hat in front of the glass, and she was down in two ticks, almost as quick as I was, and I seed her going down the steps and into the taxi, and I heard her call out what I told you.\" The small boy stopped and replenished his lungs..\\nquestion: The small boy talked so much that he started to get short on breath.',\n",
       " 'However, the climate changed after the 1952 coup and today, though you can still discern the European feel of Alexandria, there is no doubt that it is an Egyptian city..\\nquestion: As a result of the coup that took place in 1952, the climate changed. ',\n",
       " 'When Sam Donaldson pointed out on This Week that two Republicans, President Richard Nixon and Secretary of State Henry Kissinger, had pioneered engagement in the Shanghai Communique, George Will  I was for impeaching Nixon over the Shanghai Communique!.\\nquestion: Nixon was well loved by everyone that knew him.',\n",
       " \"i have i have branched out i was a photographer before but when i went to college it was i felt like i couldn't support myself if i decided to be a photographer.\\nquestion: I was able to support myself through college as a photographer.\",\n",
       " \"Legal Services of North Carolina estimated that fifty percent of their farmworker clients left the University..\\nquestion: North Carolina's agency figured out that half of the farmers who used their service were no longer at the University. \",\n",
       " \"hi okay you wanna start.\\nquestion: Okay we're finished\",\n",
       " 'The Church of the Multiplication of the Loaves and Fishes, at Tabgha, marks the site of one of the most famous miracles of all, in which Jesus is said to have fed the 5,000 with five loaves and two fishes (Mark 6:36-45)..\\nquestion: Jesus supposedly performed the miracle of the loaves and fishes at Tabgha.',\n",
       " 'Miss Howard?.\\nquestion: Ms Howard?',\n",
       " \"In January 2000, assisted by two consultants hired by the Missouri Bar using technical assistance grants provided by LSC, Missouri's six legal services programs announced the Missouri Plan for Equal Access to Justice, a blueprint for action aimed at delivering four major results over the next three .\\nquestion: Two consultants were hired in January 2000\",\n",
       " 'With new sports becoming popular on television (arena football, X Games, NASCAR), fans have more choices and less loyalty..\\nquestion: new sports are becoming more popular on television.',\n",
       " \"like they'll have uh they'll have broccoli and they'll have squash and cauliflower all on the same day.\\nquestion: They have broccoli, squash and cauliflower with turkey.\",\n",
       " 'So in the real economy, as in the parable, productivity growth in one sector seems to have led to job gains in the other..\\nquestion: The service sector is impacted more than the manufacturing sector.',\n",
       " \"At the present time, costs by customer are not available and the Service's costing systems are not set up to develop such costs..\\nquestion: Costs are difficult to develop if depending on computer systems.\",\n",
       " \"No one believed the stories until we saw them..\\nquestion: We didn't see the stories so we didn' tknow what to think.\",\n",
       " 'The northerner breathed hard..\\nquestion: The northerner was breathing quite softly.',\n",
       " \"and uh of course it's a nine hundred number which that means they're going to charge you you know fifteen or twenty dollars just to make the phone call.\\nquestion: They expect people to forget that nine hundred numbers still cost money.\",\n",
       " \"China's now exporting food, Moore pointed out..\\nquestion: China only exports non-food goods. \",\n",
       " 'However, members from one organization did not typically use e-mail because of the lack of security and the inability to control subsequent distribution..\\nquestion: Members believe that e-mails lack proper security.',\n",
       " 'Leonard J. Koczur, Acting Inspector General David C. Maddox, Director of Financial and Information Resource Management Laurie Tarantowicz, Assistant Inspector General for Legal Review.\\nquestion: Maddox has been the Acting Inspector of the organization for ten years.',\n",
       " 'According to this executive, the town hall meetings helped improve his customer satisfaction levels because veterans identified the concerns that were most important to them, gained direct access to the VBA employees working on their benefit claims, and were better able to understand the claims process..\\nquestion: The own hall meetings helped improve his customer satisfaction levels, said the executive.',\n",
       " \"The quality system regulation includes requirements related to the methods used in, and the facilities and controls used for, designing, manufacturing, packaging, labeling, storing, installing and servicing of medical devices intended for human use..\\nquestion: The regulation doesn't place any requirements on the manufacturing of medical devices.\",\n",
       " \"And we did it with the support of two terrific Presidents-John McKay and John Erlenborn-who evidenced their commitment and support for the program's initiatives in this document with their helpful advice, their useful feedback, their sometimes annoying challenges and criticisms, and ultimately their unswerving support for us, for our grantees and for the clients we are so privileged to serve..\\nquestion: They were happy to work with John McKay and John Erienborn to make the program's initiative work out for the grantees and clients.\",\n",
       " \"no i don't unfortunately we have cable but that's one thing i need to we had one but it broke down so uh i haven't gotten another one because i haven't you know i haven't even.\\nquestion: I don't have one because it broke down.\",\n",
       " \"yeah that sounds that sounds like Kitty Cat our our Bombay she's very athletic um being tall and skinny she can do all kinds of she's very versatile with her paws she's almost like a monkey she even eats with her paws.\\nquestion: She likes to run and play a lot.\",\n",
       " \"Ruling from Palermo, Barbarossa's highly cultured but brutal grandson Frederick II (1194 1250) was a prototype for the future Renaissance prince..\\nquestion: The citizens of Palermo feared the rule of Frederick II.\",\n",
       " 'On Monday evening last, did you purchase strychnine for the purpose of poisoning a dog? Inglethorp replied with perfect calmness: \"No, I did not. .\\nquestion: Inglethorp denied that he had anything to do with purchasing poison on Monday night. ',\n",
       " \"'It's very important,' she said, 'that you don't touch anything.'.\\nquestion: You can touch anything you want.\",\n",
       " \"Blumenthal's contemptible insinuations are a reminder that there is nearly always something provincial and self-serving about the response of American intellectuals to Whittaker Chambers..\\nquestion: American intellectuals do not deign Whittaker Chambers any response.\",\n",
       " \"Instead, you're still leading with Jacob Weisberg on Clinton's African apology (Sorry Excuse) and Cullen Murphy's discourse on lying (The Lie of the Land)..\\nquestion: Clinton refused to apologize.\",\n",
       " \"Soon she's bopping in the door..\\nquestion: Soon she'll be entering with much enthusiasm.\",\n",
       " 'But it will bring you no kudos ”the case against him will be dismissed at once! .\\nquestion: The case was dismissed immediately.',\n",
       " 'Drew! An imperative wave of the hand brought him to join Don Cazar and to discover Anse already there, rolling his bed..\\nquestion: Anse was in bed because he was sick with a fever.',\n",
       " \"well they it's a it's all the countries over there are very wealthy.\\nquestion: All the countries in the middle east are very rich.\",\n",
       " 'yeah i uh i i lived in a part of Houston that was uh unpleasant i lived south down in uh the Montrose area.\\nquestion: I lived in a very scary part of Houston.',\n",
       " \"like you take Asian countries or uh the Eastern countries where women are like in the foreground uh in the background and the men are in the foreground and it's like you know um they live back in where where we came from two hundred years ago you know we've we've advanced beyond that.\\nquestion: We are still behind Asian and Eastern countries with regard to women's rights.\",\n",
       " 'We had a little bit of sex, mostly out of habit..\\nquestion: The one thing we had a lot of was sex. ',\n",
       " \"yeah they do i mean i guess i'm glad you know that um nobody really noticed i guess you could say.\\nquestion: I was worried they would notice.\",\n",
       " 'Monitoring focuses on the assessment of the quality of performance over time and on the prompt resolution of problems identified either through separate program evaluations or audits..\\nquestion: Audits are effective at identifying problems that can be resolved by management.',\n",
       " 'Many of the claims of H-2A workers are legally complex, and all take months, if not years, to litigate to completion..\\nquestion: H-2A cases can take months or years to get through the court system.',\n",
       " \"It's an excellent focal point, giving new visitors an easy reference to establish their location; it's a spectacular vantage point for many of the city's great landmarks; and its bridges and quays offer history, entertainment, shopping and exercise..\\nquestion: Many landmarks can be seen from this location.\",\n",
       " \"that's those are my words  and uh i guess that they're they because he hadn't originally gotten um permission from him to use it and he he since then has has amended that and.\\nquestion: He did not get permission to use my words.\",\n",
       " '1. Emergency medicine physicians should increase their knowledge, skills, and confidence in alcohol screening and intervention..\\nquestion: Emergency medicine physicians should be aware of alcohol screening and intervention.',\n",
       " 'Definitional Creep?.\\nquestion: The teacher wanted the students to find the definition of creep. ',\n",
       " \"Adlai's sweeping the country!He will be the next prez,We'll be leaningOn words with meaning,For he means every word he says..\\nquestion: Adlai's main asset is his speechmaking ability and the trust he inspires.\",\n",
       " 'For happily the Government of the United States, which gives to bigotry no sanction, to persecution no assistance, requires only that they who live under its protection should demean themselves as good citizens, in giving in on all occasions their effectual support..\\nquestion: The US requires all people to be good citizens anything beyond that is not santioned.',\n",
       " \"For a lot of people in the legal services, the initial reaction [to the program]  'Been there, done that; doesn't work..\\nquestion: 'Been there, done that' works for most people in the legal services.\",\n",
       " 'The mosaics were covered with wooden screens, some windows were boarded up, and a minaret was added..\\nquestion: Fragile pieces of the building were protected with wood.',\n",
       " 'Assuming they are valid around the current discount level of 6a, they clearly show a good deal of sensitivity to the discount..\\nquestion: Consumers seem to be vary aware of discounts we offer.',\n",
       " 'These are quite dead. .\\nquestion: These are living and breathing.',\n",
       " \"Chernomyrdin is not all that qualified to succeed in his new mission, and he may not even be motivated to do so..\\nquestion: He's completely qualified and seems really excited to succeed in his new mission.\",\n",
       " 'The trouble with these rooftops.\\nquestion: The trouble with these rooftops is the panels.',\n",
       " \"Allowances will be allocated based on the units' baseline heat input multiplied by standard emission rates that vary depending on the fuel combusted by the units..\\nquestion: Allowances are based on the baseline heat of the unit and multiplied based on emission rates.\",\n",
       " 'medicine that that we have here with the the outrageous charges and.\\nquestion: The charges for medicine here are excessive.',\n",
       " 'TRANSACTION - A particular kind of external event involving the transfer of something of value concerning two or more entities..\\nquestion: A transaction is an external event that has just one entity. ',\n",
       " 'Medicaid, established in 1965 by Title XIX of the Social Security Act, is a federal-state matching entitlement program that pays for medical assistance for certain vulnerable and needy individuals and families with low incomes and resources..\\nquestion: Most of the recipients of medicaid are single mothers.',\n",
       " \"um yeah the the uh i've always felt that public people who are involved with the safety of other people should be drug tested i've i have never said that i didn't want that the problem that i had was.\\nquestion: I think people involved in the safety of others should have drug tests.\",\n",
       " \"It's much easier, but quite expensive, to take the cable car..\\nquestion: The cable car is an easy and cheap alternative.\",\n",
       " \"Our hearts are particularly heavy this year as we look back at those we've lost, the Globe writes lovingly..\\nquestion: We are especially sad this year because we lost a lot of people.\",\n",
       " \"yes oh yes oh yes i know all about the new age philosophy yeah and uh it's.\\nquestion: I am fond of moder philosophy.\",\n",
       " 'Most reporters covering the campaign are well schooled in the former and only minimally, if at all, knowledgeable about the latter..\\nquestion: The reported are taught about the latter and the former.',\n",
       " \"of course camping again is is is like you say that that your your backpacking is i guess what i would call true camping i'm not.\\nquestion: Backpacking is not something I'd consider true camping.\",\n",
       " 'It usually takes longer because you have to sort of nurse the people through the process, said Dennis Duggan, an Albany County Family Court judge who said he often sees people handling their own cases..\\nquestion: Dennis Duggan is an individual who handles his own cases. ',\n",
       " 'lots of people yeah yeah.\\nquestion: Lots of people are coming to the parade.',\n",
       " 'For example, the authors of the aforementioned New England Journal study characterized their finding of a 20 percent mortality reduction as slight..\\nquestion: Authors of a New England Journal study believe a 20% reduction to be slight. ',\n",
       " 'To make this less of an issue, I have taken to cooking dinner for us at my place or drumming up occasions for dinner to be my treat..\\nquestion: I make a huge fuss out of this.',\n",
       " 'yeah they do oh no i i a senior.\\nquestion: I am finishing college this year.',\n",
       " \"so but uh let's see what else oh we watch like for example uh okay do you watch Star Trek.\\nquestion: We've never watched Star Trek, but I know you have.\"]"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "text = text_to_encode(list(ipet_data), 'mnli')\n",
    "text"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "similarity [array([0.00491949, 0.02417814], dtype=float32), array([-0.00786096, -0.04839525], dtype=float32), array([-0.00927351,  0.0442108 ], dtype=float32)]\n",
      "index [71, 260, 293]\n",
      "samle\n"
     ]
    }
   ],
   "source": [
    "list_data = np.array([x.T[0], y.T[0]]).T\n",
    "list_data\n",
    "print(\"similarity\",[t for t in list_data if abs(t[0]) < 0.01 and abs(t[1]) < 0.1])\n",
    "\n",
    "print(\"index\",[t for t in range(len(list_data)) if abs(list_data[t][0]) < 0.01 and abs(list_data[t][1])<0.1] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Branded, service-driven, globalized, and unhindered by the state, the Las Vegas casinos do sound uncannily like models for the economy into which we appear to be moving..\n",
      "question: The model economy of Las Vegas casinos has never been a model of our economy.\n"
     ]
    }
   ],
   "source": [
    "print(text[71])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Even without Leonardo da Vinci's masterpiece in the adjoining refectory, the church of Santa Maria delle Grazie (Via Caradosso, southwest of the Cetello) would be worth a visit as a jewel of Renaissance architecture..\n",
      "question: The church of Santa Maria delle Grazie is very plain.\n"
     ]
    }
   ],
   "source": [
    "print(text[260])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "They tell me this is easy work compared to the type they had to undergo..\n",
      "question: My work is one hundred times harder than anyone else's.\n"
     ]
    }
   ],
   "source": [
    "print(text[293])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "10514 - Thu, 08 Dec 2022 22:09:32 <ipython-input-2-7fbaa99c6f79>[line:81] INFO load from ./filter_data/votek_cache.json\n",
      "10514 - Thu, 08 Dec 2022 22:09:32 <ipython-input-2-7fbaa99c6f79>[line:119] INFO sorted votes\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 360x360 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "select_num = 20\n",
    "selected_index, out_put_data = select_by_voting(ipet_data, select_num, './filter_data', 'mnli', k = 30)\n",
    "\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "random_index = np.random.choice(len(ipet_data), select_num, replace=False)\n",
    "\n",
    "fig, ax = plt.subplots(3, 1, sharex='col',figsize=(5,5))\n",
    "plt.xlabel(\"Cosine similarity with mean(entailment) \") \n",
    "\n",
    "ax[0].set_title('all unlabeled data', fontsize=10)\n",
    "ax[0].set_xlim(min(x),max(x))\n",
    "ax[0].set_ylim(min(y),max(y))\n",
    "ax[0].scatter(x,y, label='all')\n",
    "\n",
    "ax[1].set_title('our filter', fontsize=10)\n",
    "ax[1].set_xlim(min(x),max(x))\n",
    "ax[1].set_ylim(min(y),max(y))\n",
    "ax[1].scatter([x[i] for i in selected_index], [y[i] for i in selected_index] , color = 'red', label='filtered')\n",
    "ax[1].set_ylabel(\"Cosine similarity with mean(not entailment)\")\n",
    "\n",
    "ax[2].set_title('random', fontsize=10)\n",
    "ax[2].set_xlim(min(x),max(x))\n",
    "ax[2].set_ylim(min(y),max(y))\n",
    "ax[2].scatter([x[i] for i in random_index], [y[i] for i in random_index] , color = 'black',label='black')\n",
    "\n",
    "plt.savefig('filter.pdf', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 243,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "7464 - Sun, 04 Dec 2022 09:19:13 <ipython-input-236-7fbaa99c6f79>[line:81] INFO load from ./filter_data/votek_cache.json\n",
      "7464 - Sun, 04 Dec 2022 09:19:13 <ipython-input-236-7fbaa99c6f79>[line:119] INFO sorted votes\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXIAAAFzCAYAAAAjeIKsAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAA4hUlEQVR4nO2de5Qd1XXmv92tK+hLElqAbEMbdYNDkCHYktXBePAjOA5gE4x4GYjw2I4zGtszE4NtrRFRxghPNCjRSsyaOBlbi3iIR72IbB6KHOwI28CQYARuIQkhG2HAkqBDjGwkrYFupFb3nj9uVau6uk7VqXfVvd9vrbu6b92qU7tOVX11ap999hFVBSGEkPrSVbYBhBBC0kEhJ4SQmkMhJ4SQmkMhJ4SQmkMhJ4SQmkMhJ4SQmkMhJ6UgIrtF5CTn/1czKvO3ReQfI9b5uIh8JWa5U7Zarm+1D5tyReSPbfdLOhcKOSHVhkJOIqGQk1wRkQ0iskVEdorI0hjbDYjIU57vXxCRlc7/D4nIn4nI4yLyjIi8J2D7c0XkURHZKiI/FJEzPT+f6pTxUxG52bPN9U6Z20TkayLSHVBu4Doi8gnHlscBnG84phNF5H6nLm4HIGH1JCKrAfQ4+xpKU5+kvaGQk7z5A1VdBGAQwB+JyIkZlTtLVc8FcAOAmwN+fxrAe1R1IYAvAvgfnt/OBXAlgLcBuFpEBkXkrQCuAXC+qi4AMAFgibdA0zoicjKAW9AS8HcDOMtg880A/kVVzwZwL4B5nt9m1JOqLgcwpqoLVHWJab2wSiKdwayyDSBtzx+JyOXO/6cCOAPALzMo9x7n7xYAAwG/Hw/g70TkDAAKoOH57Xuq+ksAEJF70BLfIwAWAfiRiABAD4CXfWX+jmGddwJ4SFX3OWWuB/AbATa9F8AVAKCq94nIfs9vtvWUV32SGkMhJ7khIr8N4AMA3qWqoyLyEIBjLTc/gulvjP7tDjl/JxB8Hf93AA+q6uUiMgDgIc9v/gRDipab4+9U9aYQmwLXEZHFIdtEYltPKeuTtDF0rZA8OR7Afkd05gM4L8a2PwfwBsevfAyA30uw7xHn/4/7fvtdETlBRHoALAbwCIAfALhKRN4AAM7v/b7tTOs8BuB9jq0NAFcbbHoYwO87234QwByPraZ6GnfKjFqPdDAUcpIn/wRgloj8BMBqAJttN1TVcQBfAvA4gO+h5fOOw58DuFVEtmJmi/1xAHcDeBLA3ao6rKo/BvAnAO4XkSedfZ7ssylwHVV9CcBKAI+i9VD4icGmWwC8V0R2ouVi2essD6untQCedDo7E9cnaW+EaWwJIaTesEVOCCE1h0JOCCE1h0JOCCE1h0JOCCE1h0JOCCE1p5QBQSeddJIODAyUsWvSgewYOWj87Zy+4wu0hJB0bNmy5ReqOte/vBQhHxgYwPDwcBm7Jh3I+asfwMiBsRnL+3p78Mjy95dgESHJEJE9QcvpWiFtz7KLzkRPY3oiw55GN5ZddKZhC0LqBXOt1JwNW0ewZtMu/OuBMZzS24NlF52JxQv7yjarUrj1wXoi7QqFvMZs2DqCm+7ZgbHxCQDAyIEx3HTPDgCgSPlYvLCPdULaFrpWasyaTbumRNxlbHwCazbtKskiQkgZUMhrzL8GdOCFLSeEtCcU8hpzSm9PrOWEkPaEQl5jGI1BCAHY2VlrGI1BCAEyEnIR+TpaM7i8rKq/mUWZxA5GYxBCsmqR3wHgKwC+kVF5pIIwZp2QapKJkKvqw84Et6TmmMTaJmadQj8T1gkpgo71kfMGm0mYWIfFrNsKfafBOiFFUVjUiogsFZFhERnet29fUbsNxL3BRg6MQXH0BtuwdSRyW5uyz1/9AE5bfh/OX/1AJmUWRZhYR8Wsc3DSTFgnpCgKE3JVXauqg6o6OHfujCyMhZLXDZbnA6IITGI94ry1BOEu5+CkmbBOSFF0ZBx5XjdY3VtgJrEWABfMnxsas87BSTOJWyd1fpsj5ZKJkIvInQAeBXCmiLwoIp/Moty8yEt0qtoCsxWIZRedCQlYrgAefHofbr3iHPT19kDQyuV96xXnTPl6O3FwUlS9xqmTur/NkXIRVS18p4ODg1rmxBL+TiigdYN5hSlsW1MnqWkCgznNBpqzZ5XSsRp0rK5NN1969gw7BpbfF1iOAPjZ6ktCjz+vDuQsy82qLNtryHZ/nPyC2CAiW1R10L+8I6NWko6IjIpCWHbRmTNu7ka34NXXj2D/6HjgNnkT5O4BgP2j44F29PX2BArKKb09kcefx+CkLCM/siwrKorHxbZOqvo2R+pBR/rIgdYN9sjy9+Nnqy/BI8vfb3WzRfnAFy/sm+F+OG72LIxPqnGbvAkTgiA7wtwBZfQBZLnPLMvKWnjZx0DS0LFCngSbm9f/gDg4Nh6rrKyJEgK/HYsX9uHKRX3olpa3vFsEVy5qtSrLaDWG7TNu52CW9mctvJ3Yx0Cyg0IegyQ3b9ktrSCBCLNjw9YR3L1lBBNO38mEKu7eMoINW0cSHUvaSAxj2QLcsH7btM7BG9Zvw9lf/CcsuOX+wP1leS6yFt6gtzmbPhtCAAp5LJLcvGW3tFyB6O1pzPgtyI4w90PcY8kiEsP0IDL10b92eAIHxsYD95fluchDeJO4+wgBOrSzMylJOkmrkGrW7XCziaAIcz/EPRbbDsEo27377BKZeluwwbs/t6xbvr1zqvN5bHwCt3x757R9ReGvxy9fs4CiS0qFQh6TJJEZSaM50oTKhW3rLvd20rqcEhK1EvdYsvJJe/d5miE8Mo4dr75+ZNr3/aPjWHbX9ql9hcH8KaSKUMgrShrBMG07vOcV3L1lJLTMoBDKpO6HqIdCEkxlhnG8x620ZtOuGVFEADA+oVZvClm8ZQThf/BeMH8uHnx6n/EhzqRvxAt95BUlTaicads7H3shsswsfb9Z+qTdTtORA2OBo0/DEM8GYW8DNm8KeUTuBPUlrNu819i3wFGgxA9b5BUgqHWVRjBM65h8y0EhiDbCHdUqDPOpB20btq73LUHRGmmqaD1o3NarqaV+YPRoCGhYi97mTSGPtwzToC0v3lZ/Xm8FpL5QyEtkw9aRaR1vwNHW1fE9DRwIiEFPIzbdho7CoBDEqNf2NBNN/MmGHRjavBeuJSMHxvC59dsw6Sk/Khe6K+Le4eumYe7e41t20ZlY9q3tM9wrjW6xelPI0vXkYtuaHzkwZjzGOOWQ9oOulZJwhdAr4i5j4xMQQWK3RJBLQwCcd/qcwOUXzD+aVtj2tT3K9WMqxy/iLpOYydj4BD7/ze3WwmXjylm8sA9rrn77tHDMLjnqI/cfpz8OHkDmYYdxWvNhrqU8xyYwM2O1YYu8JKJepw+MjuPL1yyI1aHlbQEf25j+jFYAT+w9iHfMOx4/fO6VKSFVAHdvGcFg/wmxXtuTTjRx52MvzBDxMCZUp9wofo73xcbbhkd6wzHD3iqC3hxuXL8NitbbTVbp5oJa+WGY9ut9IGdJWOd5WIcsKQ4KeUlEvQaf0tsTK9TPLzpj4zPbuGPjE9j8/P4ZQuAV6rDWr/dBYYrnVgALv3R/4JsGYPbTh2Ha4rXDR7Bh60iiJFVA9FtF0JuD+909Dq/4A9Nj1L1+/DCRc5ffsH6bld0mHnw6n5m3TPXkf8gxDLM8KOQlEdbpFtfnumHrSKDoBBHW4blh60ho69fbKgsTZJOIA2Y/fRJsQwZNhL1VrNm0y7rFPTY+gZUbd+K1w0cwPnF0qzgi574NxQ2t9NudBf6+DZNNYQ0CUiz0kZeEaeh5b08jts81juiYOKW3x1iOoBXCF/Tq3y32wYCNbsF17zw18Li7u+IGFbYwiZeNTzcs90pcUTwwNj5NxP3YhI4GXRONbkHDVzd5+siD+jbinBl2uJYDW+QlkeXQ/bQ3j/sGcKPh1V4xPYTPy2SID9vPcbNn4U8Xn4PB/hOMoYeucNg+mJqzZz4UbAdTmfLHv3boSGb+by9R58l0TfiXXTB/7rSBXUCyyJmgqCJThJD/nJjOEdPulkNHzhDUboSFpM1pNnBgdDxUmG5zcoWEzVIDwPjb6OEjoe4UF3eWoShsfPFB9ruEHYcrVkEjKHubDbz6+pHAkZ9h9DS6cWyjK7IO5jQb2PrFC2OVbSLtyM6g6KGeRndoh2uf86YS9jCpSsbGdh35apohiEIeQtxh03nsM8nMRUBLNJecNw9/uvgcAOYp3ABgtyOuppv71itaZZimNlu5cWdgzLsf07RlYcd82vL7IlvH/nLDtvGLlVd8wh6I/oFHrq+/z9NqXnbX9lD3SqNLsObqt5cuKBu2jkxF3/gx9WEEnTvveettNqAKHBwbL10400zlWHU41VtMgl7P123eO/V7Hr30SfOrRLlpwmJ+XR+3m4fc//rsTirhErQPk0vGT9ikw95jvnH9Ntywfhv6envQ22xEtnT9LouwDrqwKBXTNgJYz5vpH+DlZXwyXedsVoT1qUyoBj7sgs6dbRhn0XTiyFcKuYG4w6bz2qdpH0GtWJPYhHWyXffOU437VkwPaTOF9tmIbU+jK3Bo/muHjgTuF2gJgk1vvN8vGzcu2x9CGFW+H/8x3Xzp2cYWbxadgWndBmE2BLmfosqvmnB24vynFHIDtic9y4vDVJa/pRjVArINHwMw5XqJc/H7y3/dQjDHxifx1v/2XRyZ1Cn3g02oXdCITy9ua9Fv05WL+nDfky9Z+e67RYyiLzg6NN42VUFYPHjazsAsWr+ma0KAqWPM4sFQlnDmkQ+n6lDIDdimS83y4jDlVwEwbeBL1EAW/41uijDo89huOt4uEZy2/L5pERT+8m0JGqSUhr4Qm7xusDCiOviiYsFt3txcGl2CC+bPnfLF+/3sNmlqs2j9Br2xuH0qSVrQeQqnbd6fPKJ66gTjyA1EzXUJZH9xhIVke90jUQNZTK4KL/4kUabjnVCdlitl5cad1sKVJ27nm0ncbOgWwa1XnIM5zZnT4AURFAsep9U5e1YX7t4yMiV6/tGhNmlq07Z+XdEbG5+Y6h/pc2Y5ct/O4pLXdIZB9XDj+m0Y8IwNCFrn7i0juHJRX0fNf9rWLfI0vsSgDsS8o1ZMsdrA9CHypo6qLhH7FrKvEJsp1cbGJwoX8S4A0iWY8IQE+h9CSV7hvVEMKzfutN7ONlVBEK8dNtedTZraW769M7L1G3bN+90ybsdmnBw+pvvg1ivOyXw2q7BGiftwO2ZWV2BdPfj0PusO6nagbcMPqx6CZBqMERYP/vr4ZKZCagoHBOzC/oqgu0ugkzrNV+4P4wsLGwxiTrOBmy89O1aIo5c4A5bisnv1JRHhk13T+hlay6JDRBcv7MOCW+4PdN2FXQdB99FMm5LfV2H3qanD2AbbMQt1o+PCD02tmpUbdxY+UCDKh+e2Lq5c1If1j78QmCtbNXiIfBrCWrJJplRzifI7x2EiaFq2ScUt3945bXq6qBhuL83Zs6ad87C+iSAC0xgIkLZN1C2CDVtHQlv5Y+OTaHQJ5jiRQm5H7ZpNuzB6eGYEkHvNAzAeY9h1kHf0VpjP3yYayoQ/M2aVidMPMPtNv74oqIy29ZGbLs4DY+OFTpEV5MMb2rzX+Droz5U9p9nAmqvejoMxhMaPKY1JWGfUsovORKM7fv6TsAiQ3p4Grj9vXuwyg9g/Oj79vMUQUf+1ESNdjBltjTB1/bJJmFDFTffsiHTVuA/6nkb3ND+7SfQOjI2Huo9M18GGrSPWD/M4PnpvDhxT+SMHxmZMkh3EnGZjRi4a4GhmzKpjk//fu46JTIRcRC4WkV0i8qyILM+izLTY9pjbzoOZFNvOR6B1Myxe2IdtN1+I3asvwe7Vl2DrFy/E4oV9qSIAJtU8SYUpudTihX04bna8FzavsPgRANtuvhCD/SckOoYgbli/DeevfgArN+6MNay+y2n5useetNXnxU07/Mjy9+Nnqy+ZFhEUB9s3mf2j47HeesLeOMIGatlic33GScjVLRJ5Tnsa3bj50rPxK8fOvE7dzJhVx2ZuXpu3otRCLiLdAP4awAcBnAXgOhE5K225abGJOnHJM941Ttm9zYZRWE2z/tjg9tr7e/EBhLYG4rwFePcRhAJYcMv9+Nw3t4WWY3vOXEYOjMVyiwCtlu/nvrkNy75lnn0oDm78tZc411/ZfGt4L95y03cwsPw+vOWm7+BPNuyIFQlkG6ESlpDLX55NB7LrlzcFCdRhAJBNFJLNcWTRIj8XwLOq+ryqHgbw9wAuy6DcVATNBm8KM8tzoECcsl8fnzAKa9DxLDlvnnWIpLe1GBa2520NxLHd3UfYLDUHxsYR1shyHwaZuDoimFTETo5lQjFzMI7/fMVJ91s0jzz3ypRwTqhi3ea9oQ+468+blyi0zyRI7uQb3vKi3mj6nDcgwHyd1sFPHpZKOWodL1l0dvYBeMHz/UUA7/SvJCJLASwFgHnzsvGTRuEfoWbqIY9qTaQJY4wzXNw0q4/bkRQ04s6fEjZOiGRUayCO7e7UX3c+9kLkuibc81BCIJUR2wgVd+QnEJyPxib6ow709fYkjjc3daCbomZM9eW/Z00TagfNIFU1bCbztrkPC4taUdW1ANYCrfDDovbrJUkO8LRDov37TNITH/Zq5U1ctGbTLgxt3otTnAEeUfZFxSR7bY9yQfin/kpKlfyacSJRRg6MYdld2wFPS3/kwBiWfWs7bvn2ThwYHUdvs4FjZnXh4Nh44pS5ZZNmXlAb0XIxXXvdIjMSuS1e2BeYrCztDFJFYKNJ3nVeMpSTOo5cRN4FYKWqXuR8vwkAVPVW0zZ1SWMLhOe2jjvgYMPWEXz+m9sD/X8Cc/KpqERGSWPm42wXN1Y7CW6+a9MV2RszTDANja7ozrYkeOt3w9aR0GyJVcTmuo8alJSmIQUEX6Om2Pu848mLzntuiiPPwkf+IwBniMhpIjIbwLUANmZQbinYhkfF7UhxL0hTJ44CuPnSswOjSy6YPze0U9Km59vEMbOOXgJzmuZp5orovBtxRkoGMafZwMoPz6yfPJjTbARGQmSB97wsXtiHZszIoLIZOTAWOn1eVDhdUF9NGDbXtht7H0Se/V82oYNFkfoqUtUjIvKfAWwC0A3g66pqP+a5QgS5UdJMaRVnKLe388Zm+i2v79ym59smsdDrIUmt/K+6tr7jLsc9Ydu2DaqjnkY3LnnbydNyhKSZwPm42d0YPTxhtMlNQ5sXthEJx83uDh3Wn5TengYOHUk+StgrWkB0ErE0A4airu2wBlLeibLSpp3OsuWeSXNAVb8D4DtZlFUmSRNOBRGU18KEtzxvh6Z78qPeCmzyb/gfUEH+7LHxCdywfhvWbNoVeKF5/fG2LoG//MgCDO95xToboUu3CCZVpx463hGvaUQcCM95ArQ62Y5tdGWerdHFm1EybFRpo7sLPQ1zbHnUAymInka3cSLtuASJVtYpbaOubVOYpJsQLU83h+2xFjHxRtuO7EyC9cVmcefEysgXUJ7NaC73Yo7KPhdnUBIQ/oro2uUVcVNg3ZxmA4sX9k2bnMKWSdWp1+9/3P5SoZ2CreRg+Yg4MD2j5GuHzaMXD46Nh4bi9TZnx+5cvvWKc0KTs/npFgkdrxA0O1MQSV0cQSOMvQ0f0z07qZp7J6ftsaZxfdpSipDvGDlo9LGVie3F5k7ZFUacFkhQeTYPgoETe3D+6gdw4/ptEOhU/LW/Zz9Ja8h0odk+FNxRd0n3732bKKqDM2+C3Lhh+WG8o0V3r74Et12zYNoDO2xkZBCu+872Om90C/7iI28PHakaNDuTv1HR6BKMHj4S6lsPxV9Fnu9ZPzjiYJu+t4iJN0prkZfZMWAiy9GgcS8kf3k2J/mHz70y1dEyOj45FSo3oYq7t4xM1a3JligRCLLBxi7/gyRuXXjTB8QZJl514niEggTBdmRko0tmtGK95dlc58fN7saaq45mmLQRraBc5709DUBaKQWSdAiu2bRrxtuYt+GTVy50G4IG6QW5c4p42JTqWsk7z0lcshwNarrAeg2jzfzl2ZzkMF3w1q3JliXOCD0TQTbYjJbzP0hM+7/tmgVTLc2g9AGf/+b22g+giYPrxjAJgu3IyDVXvx1rrnq7UWD813lvTwNzmo2pdW+7ZgF2funiGbHMYaLldwW6uc5FZr51xLnvo1qztmKaFzZROEU8bEqPfapaPoSsRoOaIlCA4JzRQbk60o4EHPFc7EG2RMWhBx3j+ISd79g/ItW7/95mA6rAjU7Hqn+QyfCeV3D3lpHUnZpF4Y/gSRqD7vYLAEfDYL3ny3ZkpE2ERNx5OaO2MfmBTdev7X1vM41ckmMpkiQDEeNSysQSx5x8hp78sdsAJBtYUzRZhA55y3CF7ODYeGh5UVErUXSL4LlbPxTbvrCcyGETCwfhn4/SZqh6nhM3ZE1PoxtXLuqbSotwfE8Drx0+Yp0b3Yt7LwTVUaNbMKtLZnTC+gfHhNVvs9GF2bO6jdddmus87uQctvd91SeIKZpKTixRlwlR0z7x/Rfj/tFxK7Fy95t0VGWcFq3NMSZxg/lDrWw6cesi4kGTJp+/+oFEnbNRUUbjEzrj4dAlmDFcPax+R8cnMeo8CPznJW2InCmMsqfRBUBiv9G6FNGabQdKE/Kgm6BdsZl7EDDfMKYcFe+Ydzx++NwrRuFLmhPbRFI3mM3gpbphalEmPT5vC9O2jEkF7t4ygsH+ExJFKNnME2oa3LJy484p4Z7TbODwkeCHx7FO9FIaIa6666QKlCLk5/QdX3l3SpZE3VxRI9/CWiWmwTl5vO2kmf4tavBS3TDVbZLj847qjVuG/9qJu3/3vMQZ3OLPNBg2MOzA6LhRiIvOU9LOcEBQAdhEoESJval3fPHCPmz94oWBkR9Z3xRp8q2EDV5KQx5Zvuc0G6E2upFHthOAhBH0wI2bYdB77cTdv3te4gxuidORGzaNXFXylLQDpUetdAI2EShpY0qLeP30vxnY3s7eGXTcMryv5kk7N7tFcN7pc/DE3oOZhSkKWi3MVjieTvmUXXoa3Tj7lF+dNsN7kHvMlCO+t9nA656Ro8c2Zral4o6E9UdwANPr14Q/ttwmcimO6ybsrTDrnCydDoW8AKISTlWl0zdu2JpNJ6wAWHLevBnlHDpyVCCTdm5OqOKJvQenRY2YkpOJU+mn9PbgldcOGYfgu1vuHx1HT6Mb1583b9pEHRfMn2vMUxM2AYiLf5DT/tHxGQ+BNGLpnsODY62H0aHxiamHkT9q5YL5c7Fm0y7cuH4bTuntmVaPpvSzYedqTrOB5uxZmUxqQuJBIS+IoGRYRfkGbUML40YtBLXiGt2C42bPCg2tDEt05E2U5W3FqgZPIDw2PoEHn9431edy2vL7gitBW3mpN2wdaU0AYYG/bKD18AqbPDsKm5aorZ87KrTTfRjd5ptkxO2s9CYyGzkwhru3jAS65GxnN7rkbSdPmz0oKBY+6hiLGFrfjlDISyCJGySp+NsKdJJX3aShYWGJjsImATDFKnvLs8mWFyfGO07qhDR9Id60rK8dMifSAsxx1DbnMEyUTefbNgGc1yUUdd3FmS2IREMhT0kRres0Mb62Ap30VTfJQylpa8xmuyCBEBztQIz76h6UOiHIBm8/QFR5pmOwafnOaTZw86VnB9a5zUPCNENVWBm2deZdL+q6Y3x4tjBqJQVF9bynSYNpK9BFZpFLmnsiaDtBq97dyJHFC/tw5aK+adEsCkzlfjEdT1Ckiil1QpANQf0AtscAAKOHj2Dlxp1GEXdzoGz94oXG/YSdw6gZqsLKsL0GvOvZXHc2eUqIHRTyFBSRZxhI1zFkK9BFZpFLmujIux0wPdrF+xB98Ol9xs5I03HefOnZVjb5begWgaLlVnAf4P7pAr0Pdnd7f/K0/aPjxigTAayELuwc2rhHTBOm2IQ0+q+VMtPLdiJ0raSgqJ73NB1Dtr7Iol91k4ZLhqUtcMU67LxEHaeNTe46fnfXsm9tx4p7d0ybgSjIDeaOpLQdyh90nsNcekHLraauMzTWo0Iqg66VPH3gHEg0Ewp5CorqeU9zU8QR6DoNhQ4T66jzksVxBuZDmVSMB0wjF6dPwk/QeY7qMwk6NptIGDfPdxbXRl4NgyKmTasjFPIUFNXznvamqJNA2xIm1kWcl7hvXX5bTfbbxGIniTCyTYuc5dtkHtcdBxIFQyFPQZHuiHYU4zSEiXUR5yVuThMBpjpjw+w3RaR4SeLS89eJaeBU1X3YHEgUDIU8JRTYcrDxded5XuJO/KGOrX5ffJKHTVKXnn9QWh3juDmQKJhSJpYYHBzU4eHhwvdLSJZ4O91sJpQQIHDAU1Tnnf/3C+bPxd1bRlJPtlDHTsNOn2jCNLEEhZyQjIia0Skoh3mUMJl+D8uL0u7U8QGUFRRyQgoiTqvRlHjMFf2o30lnUcmp3ghpR+L4v6M679i5R2ygkBOSA7adrVGdd+zcIzakGqIvIleLyE4RmRSRGc19Qkg4UakRikydUARh6QtIctK2yJ8CcAWAr2VgCyEdh23KgLI797LoYOSozPzIpLNTRB4C8AVVterBZGcnIfUhq5A/dtymx9TZWVj2QxFZKiLDIjK8b1+8OQkJ6SSq5n7IKssnO27zI1LIReT7IvJUwOeyODtS1bWqOqiqg3PnxpslnJBOoYqzy2clwExtmx+RQq6qH1DV3wz4/EMRBhLSSRSV4z4OWQlwu3XcVglOLEFIhaii+yErAU46oQiJJlXUiohcDuCvAMwFcJ+IbFPVizKxjJAOpIpx41lGzjDJXD6kEnJVvRfAvRnZQkjHU9XZ5SnA1YYjOwmpEFWJGyf1gkJOiENVsuqx9UviQiEnBBx1SOoNo1YIQTXD/gixpZR85CKyD8CekFVOAvCLgsyJA+2KR23smv2mX19kWvnwvz27JXeLWlS1voDq2tZpdvWr6owRlaUIeRQiMhyUT6BsaFc8aFc8qmoXUF3baFcLulYIIaTmUMgJIaTmVFXI15ZtgAHaFQ/aFY+q2gVU1zbahYr6yAkpAxE5BsB9aHVU3QrgdwH8par+WER2AxgEcATA76vq35RmKCE+GEdOOhYRmaWqRzyLFgKAqi5wvq8P2KwXwGcAWAu5iAhajabJZJYSEk5VXSuEWCEin/PkyL/BWTYgIk951vmCiKx0/n9IRG4TkWEAn/Ws8wYA6wD8lohsE5G3OOv6Iw9WA3iLs84aZ9tlIvIjEXlSRG7x2LBLRL6B1pSIp+ZWCaTjYYuc1BYRWQTgEwDeCUAAPCYi/xfA/ohNZ/tDw1T1ZRH5Q7SmLPw9p/ygbZcD+E231S4iFwI4A8C5jg0bReS9APY6yz+mqpuTHSEhdrBFTurMuwHcq6qvqeqrAO4B8B6L7YJcJkm50PlsBfAEgPloCTgA7KGIkyJgi5y0I0cwvZFyrO/31zLclwC4VVW/Nm2hyEDG+yHECFvkpM78M4DFItIUkeMAXO4s+zmAN4jIiU4kyu9luM//B+BXPd83AfgDEfkVABCRPsffTkhhsEVOaouqPiEidwB43Fl0u6puBQAR+ZKzfATA0xnu85ci8ojTmfpdVV0mIm8F8KjjU38VwPUAJsLKISRLGEdOCCE1h64VQgipORRyQgipORRyQgipORRyQgipORRyQgipOaWEH5500kk6MDBQxq4JIaS2bNmy5RdBU72VIuQDAwMYHh4uY9eEEFJbRCRwrmO6VgghpOZQyAkhpOZQyAkhpOZQyAkhpOZQyAkhpOZQyAkhpOZQyAkhpOZQyAkhpOZQyAkhpOZkIuQi8nURedmZNYUQQkiBZNUivwPAxRmVRQghJAaZCLmqPgzglSzKIoQQEo/CfOQislREhkVkeN++fUXtlhBC2p7ChFxV16rqoKoOzp07IwsjIYSQhDBqhRBCag6FnBBCak5W4Yd3AngUwJki8qKIfDKLcgmpNENDwMAA0NXV+js0VLZFpEPJZIYgVb0ui3IIqQ1DQ8DSpcDoaOv7nj2t7wCwZEl5dpGOhK4VQpKwYsVREXcZHW0tJ6RgKOSEJGHv3njLCckRCjkhSZg3L95yQnKEQk5IElatAprN6cuazdZyQgqGQk5IEpYsAdauBfr7AZHW37Vr2dFJSoFC3q4wNC5/liwBdu8GJidbfynipCQyCT8kFYOhcYR0FGyRtyPtGBrHNwxCjFDI25GiQuOKElf3DWPPHkD16BsGxZwQABTy9qSI0LgixbUd3zAIyRAKeTtSRGhckeLKwTczoauJeKCQtyNFhMYVKa4cfDMdupqIDwp5u5J3aFyR4lqnwTdFtJTpaiI+KOQkGUWKa10G3xTVUqarifigkJNkFC2uS5a0HhLz5rUEa8WK6rkSimop09VEfFDISXKKHNlYB79wUS3lOrmaSCFQyEk9qINfuKiWcl1cTaQwKORhMMSrOtTBL1x0vwHzvBAHCrmJOrzKdxJ18AuzpUxKQlS18J0ODg7q8PBw4fuNxcBAS7z99Pe3WkCkWPyJwIBWa5dCSToIEdmiqoP+5WyRm6jDq3wnwdYuIUYo5Cbq8CrfadAv3Hmwn8oKCrkJhngRUi7sp7KGQm6Cr/KElIsp5PT669k690EhD4Ov8sng6zDJgrD+KLbOp0EhJ9nC12GSFVH9UVUbEFYiFHKSLbYjMNlqJ1EE9VP5YRQZgIyEXEQuFpFdIvKsiCzPokxSU2zCNj/zGeCjH2WrPS6d9vDz9lOZYBQZgAyEXES6Afw1gA8COAvAdSJyVtpyO5a636xRYZtDQ8BXv9oScC98TQ6nU11Wbj/VunWMIgtDVVN9ALwLwCbP95sA3BS2zaJFi5QEsG6darOp2rpVW59ms7W8LkQdQ3//9N+8H5FSTS+VdetadSPS+us/56Z66+8v3tayiKqjDgDAsAbpcNDCOB8AVwG43fP9owC+ErDeUgDDAIbnzZtX0GHXjHa5WcNuOBGzkBd9nFURBpsHuKneoh5+VTlGkgmlC7n3wxa5gaQ3a50wPaxEihWZKr392DzAkzzkq3SMJBNMQp5FZ+cIgFM939/sLCN+ovzfYf7luvvOXYIiEUSAT32q2Dj9NPnNsz4XNh3ESUYa1yGHO8mGIHWP8wEwC8DzAE4DMBvAdgBnh23TkS1ym9aRaZ1Pf7q9WlZVeN1P46rI+lzYtrbj1lsnvOF1GMjLtdIqGx8C8AyA5wCsiFq/I4U8zc3aLr7zKpG0TvM4F3m5QHjdtB25CnncT0cKeZrWEVtW2ZNUPPM6F3m8pdBH3naYhJwjO4siTVpcptTNnqRJ0fI6F3nk9WHit46BQl4UadLi2mzbLp2hRZJEPLNKb1zU+WLit84gqJme96cjXSuq6V6fw7blK3QweXWqpi23Xc9XFTqx2xzQR97GtHOnVlJxqLJYtuP5qnJ9txEmIefky+1AV1fr1vEj0nqlritpJlyu6uTZQ0OtiRGCqPP5qmp9txmcfLmdadfO0DQDWqo4ebb7YDJR5/NVxfruICjk7UA7zi86NBTcwgPsxKGKD7egB5NL3c9XFeu7g6CQtwPtFmaWRcu1ig+3sAdQnc8XUM367iSCHOd5f9jZSUIJS3UbpwOtalEU7djJ6aVq9d2GgJ2dpDaYOm+B1gQDdW25pum8JQTs7CR1wuQ66e+vt+C1mwuMVAYKOake7exv5UhLkgMUclI92HIlJBazyjaAkECWLKFwE2IJW+SEEFJzKOSEEFJzKOSEEFJzKOSEEFJzKOSEEFJzKOSEEFJzKOSEEFJzKOSEEFJzKOSElA0nziYp4chOQsrEnxFxz56judg5spVYwhY5IWWSZjo7Qhwo5ISUCee6JBlAISekTDjXJcmAVEIuIleLyE4RmRSRGbNWEEIiaOfc66Qw0rbInwJwBYCHM7CFkM6DuddJBqSKWlHVnwCAiGRjDSGdCHOvk5QU5iMXkaUiMiwiw/v27Stqt4TUD8aVk5hEtshF5PsA3hTw0wpV/QfbHanqWgBrAWBwcNAwRTohHQ7jykkCIoVcVT9QhCGEEITHlVPIiQGGHxJSJRhXThKQNvzwchF5EcC7ANwnIpuyMYuQDoVx5SQBqYRcVe9V1Ter6jGq+kZVvSgrwwjpSBhXThJA1wohVYJx5SQBzH5ISNVgXDmJCVvkhBBScyjkhBBSc0S1+LE5IrIPwJ6QVU4C8IuCzIkD7YoH7YpHVe0Cqmtbp9nVr6pz/QtLEfIoRGRYVSuXTZF2xYN2xaOqdgHVtY12taBrhRBCag6FnBBCak5VhXxt2QYYoF3xoF3xqKpdQHVto12oqI+ckLIRkd0ABlW1ih1phEyjqi1yQhIjLXhtk46BFztpC0RkQER2icg30JqC8G+diUx2isgtnvV2i8gtIvKEiOwQkfnO8hNF5H5n/dsBiGebz4nIU87nBs/+nhaRO0TkGREZEpEPiMgjIvJTETm32BognQyFnLQTZwD4G1U9G8DnnfCvtwF4n4i8zbPeL1T1HQD+F4AvOMtuBvAvzrb3ApgHACKyCMAnALwTwHkA/oOILHS2+XUAfwFgvvP5fQDvdsr849yOkhAfFHLSTuxR1c3O/x8RkScAbAVwNoCzPOvd4/zdAmDA+f+9ANYBgKreB2C/s/zdAO5V1ddU9VVn2/c4v/1MVXeo6iSAnQB+oK1Opx2ecgnJHSbNIu3EawAgIqeh1Sr+LVXdLyJ3ADjWs94h5+8E0t0Dhzz/T3q+T6Ysl5BYsEVO2pFfQ0vUD4rIGwF80GKbh9FyjUBEPghgjrP8nwEsFpGmiBwH4HJnGSGVga0G0nao6nYR2QrgaQAvAHjEYrNbANwpIjsB/BDAXqesJ5wW/ePOerer6lYRGcjccEISwjhyQgipOXStEEJIzaGQE0JIzaGQE0JIzaGQE0JIzaGQE0JIzSkl/PCkk07SgYGBMnZNCCG1ZcuWLb8ImuqtFCEfGBjA8PBwGbsmhJDaIiKBcx3TtUIIITWHQk4IITWHQk4IITWHQk4IITWHQk4IITWHQk4IITWHQk4IITWHQk4IITWHQk4IITUnEyEXka+LyMsi8lQW5RFCCLEnqxb5HQAuzqgsQgghMchEyFX1YQCvZFEWIYSQeBTmIxeRpSIyLCLD+/btK2q3RoaGhjAwMICuri4MDAxgaGiobJMIISQRhQm5qq5V1UFVHZw7d0YWxkIZGhrC0qVLsWfPHqgq9uzZg6VLl1LMCSG1pCOjVlasWIHR0dFpy0ZHR7FixYqSLCKEkOR0pJDv3bs31nJCCKkyWYUf3gngUQBnisiLIvLJLMrNi3nz5sVaTgghVSarqJXrVPVkVW2o6ptV9W+zKDcvVq1ahWazOW1Zs9nEqlWrSrKIFAU7uUk70pGulSVLlmDt2rXo7++HiKC/vx9r167FkiVLyjaN5Ag7uUm7Iqpa+E4HBweVc3aSohkYGMCePTOnPOzv78fu3buLN4iQmIjIFlUd9C/vyBY56UzYyU3aFQo56RjYyU3aFQo56RjYyU3aFQo56RjYyU3aFXZ2EkJITWBnJyGEtCkUckIIqTkUckIIqTkU8hLhcHFCSBZQyEuCw8WrDx+0pC4waqUkOFy82rgPWm/e+mazyXBFUiqmqBUKeUl0dXUhqO5FBJOTkyVYRLzwQUuqCMMPKwaHi1cb5mUhdYJCXhLtNly83fzJfNCSOkEhL4l2Gi5eZMdtUQ+MdnvQkjZHVQv/LFq0SEn70N/frwBmfPr7+622X7dunfb396uIaH9/v65bt864XrPZnLaPZrNpXD8ttnYRUhQAhjVAU9nZSVKTpuM2TnQIOyBJp8POTpIbafzJK1asmCbiADA6OooVK1bMWJcdkIQEQyEnqUnjT44jzuyAbNFuHcskPRRykpo0HbdxxJkdkBwRTAwEOc7z/rCzk7jE7cDs9A7ItB3LpN7A0NnJFjkplbit+SVLlmD37t2YnJzE7t27I1v9ebghsigzaRnsJyCBBKl73h+2yLOjii3UqtgUp7VfZAhkmjLYIu9sYGiRU8hrTNFx1XWzyVb04tichZCGlRH1QKlS/ZLioZC3IWW0zqKEpkotRhEJtEVEEttsW2YQbt0Fbe8V5SiRrsobDymeXIUcwMUAdgF4FsDyqPUp5NmQRlSSYNMaLNqmMGwFOo7NSR9UQXXn/3R3d1fmIUiqSW5CDqAbwHMATgcwG8B2AGeFbUMhz4aiW78nnnhi5P6q1CK3dUPEsTmpayNuS7zshyCpJnkK+bsAbPJ8vwnATWHbUMizoUh/6bp166yEpmo+XBs3RBEhkKZWv/vACHO7sEVOXPIU8qsA3O75/lEAXwlYbymAYQDD8+bNK+iw25+i/KVhLcqgzsO6+XDzttlGpKv2ECTVo3Qh937YIq8fYS1KCk00tiJdx4cgKQ6TkGcxIGgEwKme7292lpE2wjSU/sQTT8SSJUtiDXDpxFwhtgOf4g54IgRAJi3yWQCeB3AajnZ2nh22DVvk9SOsRRl34A3dB9nCVnzngJzDDz8E4Bm0oldWRK1PIa8nJsGI00lXxdj3OsMHY2dhEnJOLEFSE2diiTSTUCQhbOIKoJUPfe/evZg3bx5WrVpVO1cGJ9voLDixBMmNOKloi84pbpq44rOf/Wwp6WCz7h9gEi0CIBvXStwPXSvtRZV95GHRNkGfvF08WR87Y887CzDXCsmTOH7oIn3WUSMq/Z88R1HmIbr0kXcWFHJSK7ISe5PQ2aQbyJq88tC0c2cumQ6FnNSGrFuZQUKXZ0s2i+geQoKgkJPaUJTg5dGSzSrenpAgKOSkNlQpFW5coh5CVXaDVNk20sIk5IwjJ5WjzrHRRcfJZ0VYvH3dYuvbGcaRk9qwatUqNJvNacuazSZWrVpVkkX2FB0nnxWmePsVK1aUZBGJA4WcVA7bBFNVpK4PIQ4sqjd0rRCSMUNDQ7Ub+l9nd1YnQdcKIQVRx1S0dX2TIC0o5ISQXNxZnZh3vizoWiGEZA6jYPKBrhVCSGEwCqZYKOSEkMxhFEyxUMgJIZlT13j6ukIhJ4RkDqNgioVCTgjJnDoP6qojFHJCcoChd/WMp68rs8o2gJB2wx96584HCoBiRnKBLXJCMoahd6RoKOSEZAxD70jRUMgJyRiG3pGioZATkjEMvSNFQyEnJGMYekeKhkmzCCGkJuSSNEtErhaRnSIyKSIzCieEEC+Mr8+HtHHkTwG4AsDXMrCFENLGML4+P1K1yFX1J6q6KytjCCHtC+Pr86Owzk4RWSoiwyIyvG/fvqJ2SwipCIyvz49IIReR74vIUwGfy+LsSFXXquqgqg7OnTs3ucWEkFrC+Pr8iPSRq+oHijCEENLerFq1KnD6N8bXp4dx5ISQQmB8fX6kiiMXkcsB/BWAuQAOANimqhdFbcc4ckIIiY8pjjxV+KGq3gvg3jRlEEIISQddK4QQUnMo5IQQUnMo5IQQUnMo5IQQUnNKyX4oIvsA7AlZ5SQAvyjInDjQrnjQrnhU1S6gurZ1ml39qjpjRGUpQh6FiAwHhdiUDe2KB+2KR1XtAqprG+1qQdcKIYTUHAo5IYTUnKoK+dqyDTBAu+JBu+JRVbuA6tpGu1BRHzkhhBB7qtoiJ4QQYklpQm4736eIXCwiu0TkWRFZ7ll+mog85ixfLyKzM7LrBBH5noj81Pk7J2CdC0Rkm+fzuogsdn67Q0R+5vltQVF2OetNePa90bO8zPpaICKPOuf7SRG5xvNbpvVlul48vx/jHP+zTn0MeH67yVm+S0Qik79lbNfnROTHTv38QET6Pb8FntOC7Pq4iOzz7P8PPb99zDnvPxWRjxVs15c9Nj0jIgc8v+VZX18XkZdF5CnD7yIi/9Ox+0kReYfnt9zqC6paygfAWwGcCeAhAIOGdboBPAfgdACzAWwHcJbz2zcBXOv8/1UAn87Irj8HsNz5fzmAP4tY/wQArwBoOt/vAHBVDvVlZReAVw3LS6svAL8B4Azn/1MAvASgN+v6CrtePOt8BsBXnf+vBbDe+f8sZ/1jAJzmlNNdoF0XeK6hT7t2hZ3Tguz6OICvBGx7AoDnnb9znP/nFGWXb/3/AuDredeXU/Z7AbwDwFOG3z8E4LsABMB5AB7Lu75UtbwWudrN93kugGdV9XlVPQzg7wFcJiIC4P0A7nLW+zsAizMy7TKnPNtyrwLwXVUdjVgvLXHtmqLs+lLVZ1T1p87//wrgZbRSH2dN4PUSYu9dAH7HqZ/LAPy9qh5S1Z8BeNYprxC7VPVBzzW0GcCbM9p3KrtCuAjA91T1FVXdD+B7AC4uya7rANyZ0b5DUdWH0Wq4mbgMwDe0xWYAvSJyMvKtr8r7yPsAvOD5/qKz7EQAB1T1iG95FrxRVV9y/v83AG+MWP9azLyIVjmvVV8WkWMKtutYac2Nutl196BC9SUi56LVynrOszir+jJdL4HrOPVxEK36sdk2T7u8fBKtVp1L0Dkt0q4rnfNzl4icGnPbPO2C44I6DcADnsV51ZcNJtvzrK90+cijEJHvA3hTwE8rVPUf8tx3GGF2eb+oqoqIMazHedKeA2CTZ/FNaAnabLRCkP4rgC8VaFe/qo6IyOkAHhCRHWiJVWIyrq//A+BjqjrpLE5cX+2IiFwPYBDA+zyLZ5xTVX0uuITM+TaAO1X1kIj8R7TeZt5f0L5tuBbAXao64VlWZn2VQq5Crunn+xwBcKrn+5udZb9E65VlltOqcpentktEfi4iJ6vqS47wvBxS1EcA3Kuq456y3dbpIRH53wC+UKRdqjri/H1eRB4CsBDA3Si5vkTk1wDch9ZDfLOn7MT1FYDpegla50URmQXgeLSuJ5tt87QLIvIBtB6O71PVQ+5ywznNQpgi7VLVX3q+3o5Wn4i77W/7tn0oA5us7PJwLYD/5F2QY33ZYLI9z/qqvGvlRwDOkFbExWy0TtpGbfUePIiWfxoAPgYgqxb+Rqc8m3Jn+OYcMXP90osBBPZu52GXiMxxXRMichKA8wH8uOz6cs7dvWj5Du/y/ZZlfQVeLyH2XgXgAad+NgK4VlpRLacBOAPA4ylsiWWXiCwE8DUAH1bVlz3LA89pgXad7Pn6YQA/cf7fBOBCx745AC7E9DfTXO1ybJuPVsfho55ledaXDRsB/HsneuU8AAedxkqe9VVq1MrlaPmJDgH4OYBNzvJTAHzHs96HADyD1hN1hWf56WjdaM8C+BaAYzKy60QAPwDwUwDfB3CCs3wQwO2e9QbQesp2+bZ/AMAOtARpHYBfKcouAP/O2fd25+8nq1BfAK4HMA5gm+ezII/6Crpe0HLVfNj5/1jn+J916uN0z7YrnO12Afhgxtd7lF3fd+4Dt342Rp3Tguy6FcBOZ/8PApjv2fYPnHp8FsAnirTL+b4SwGrfdnnX151oRV2No6VfnwTwKQCfcn4XAH/t2L0Dnoi8POuLIzsJIaTmVN21QgghJAIKOSGE1BwKOSGE1BwKOSGE1BwKOSGE1BwKOSGE1BwKOSGE1BwKOSGE1Jz/DxHEX5X2qWFjAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 432x432 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "select_num = 30\n",
    "selected_index, out_put_data = select_by_voting(ipet_data, select_num, './filter_data', 'mnli', k = 30)\n",
    "\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "random_index = np.random.choice(len(ipet_data), select_num, replace=False)\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(3, 1, sharex='col',figsize=(6,6))\n",
    "ax[0].set_title('all unlabeled data', fontsize=10)\n",
    "ax[0].set_xlim(min(x),max(x))\n",
    "ax[0].set_ylim(min(y),max(y))\n",
    "ax[0].scatter(x,y, label='entailment')\n",
    "\n",
    "ax[1].set_title('our filter', fontsize=10)\n",
    "ax[1].set_xlim(min(x),max(x))\n",
    "ax[1].set_ylim(min(y),max(y))\n",
    "ax[1].scatter([x[i] for i in selected_index], [y[i] for i in selected_index] , color = 'red', label='red')\n",
    "\n",
    "ax[2].set_title('random', fontsize=10)\n",
    "ax[2].set_xlim(min(x),max(x))\n",
    "ax[2].set_ylim(min(y),max(y))\n",
    "ax[2].scatter([x[i] for i in random_index], [y[i] for i in random_index] , color = 'black',label='black')\n",
    "\n",
    "plt.savefig('filter.pdf', dpi=300, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 244,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "7464 - Sun, 04 Dec 2022 09:19:13 <ipython-input-236-7fbaa99c6f79>[line:81] INFO load from ./filter_data/votek_cache.json\n",
      "7464 - Sun, 04 Dec 2022 09:19:13 <ipython-input-236-7fbaa99c6f79>[line:119] INFO sorted votes\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PathCollection at 0x7fd71e85acd0>"
      ]
     },
     "execution_count": 244,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 360x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 360x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAUQAAAD4CAYAAACUlZ98AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAAYO0lEQVR4nO3df2wkZ33H8ff3fLlEFmpJfKcQktw6J6VAaKtALERaqfy4VISrlEAb2kMmTSjIxaGVqqpSE/mPVkgWlP5BhUCNrIhCawsSUqEc4lCUyw/xTw/wSflJdMkleC93HMR3FKTo0iTE3/6xjy9re2d3Z+eZH7vzeUkj787MzjPj8X78zPPMD3N3REQEtpW9AiIiVaFAFBEJFIgiIoECUUQkUCCKiATby16BJDt37vTJycmyV0NKduTIkcRp11xzTYFrIqPiyJEjp919V6dplQ3EyclJlpeXy14NKdnk5CTNZnPL+Eajob8PGYiZbf2DCnTILJU2Pz/P+Pj4hnHj4+PMz8+XtEYyyhSIUmnT09MsLCzQaDQwMxqNBgsLC0xPT5e9ajKCrKpXqkxNTbkOiUQkNjM74u5TnaaphigiEigQRUQCBaKISKBAFBEJFIgiIoECUUQkUCCKiAQKRBGRQIEoIhIoEEVEAgWiiEigQBQRCRSIIiKBAlFEJFAgiogECkQRkUCBKCISKBBFRAIFoohIoEAUEQkUiCIigQJRRCRQIIqIBApEEZEgSiCa2dfM7EUzezJhupnZl83smJk9bmbvjlGuiEhMsWqIXweu7zL9w8CVYZgB/j1SuSIi0UQJRHf/AfDLLrPcCPyntxwG3mxml8QoW0QklqLaEC8FXmh7fyKMExGpjEp1qpjZjJktm9ny6upq2asjIjVTVCCeBC5ve39ZGLeBuy+4+5S7T+3ataugVRMRaSkqEA8Afxl6m98L/NrdTxVUdk9LS0tMTk6ybds2JicnWVpaKnuVRKQE22MsxMy+Cbwf2GlmJ4B/As4DcPc7gYPAPuAYcBb4ZIxyY1haWmJmZoazZ88C0Gw2mZmZAWB6errMVRORgpm7l70OHU1NTfny8nLu5UxOTtJsNreMbzQarKys5F6+iBTLzI64+1SnaZXqVCnD8ePHU40fBWoiEOms9oG4e/fuVOOH3XoTQbPZxN3PNREoFEUUiMzPzzM+Pr5h3Pj4OPPz8yWtUb7m5ubOtZeuO3v2LHNzcyWtkUh11D4Qp6enWVhYoNFoYGY0Gg0WFhZGtkOljk0EIv2qfadK3agTSepOnSo10U9nSd2aCETSUCCOiH47S+rWRCCShg6ZR4QOhUX6o0PmGlBniUh2CsQRUbfzKUXyoEAcEeosEclOgTgi1Fkikp06VUSkVtSpIiLSBwWiiEigQBQRCRSIIiKBAlFS0w1mZVRFeaaK1IeeQSOjTDVESUU3mJVRpkCUVHTNtIwyBaKkomumZZQpECUVXTMto0yBKKnommkZZbqWWURqRdcyi4j0QYEoIhIoEEVEAgWiFEqX/UmV6dI9KYwu+5OqUw1RCqPL/qTqFIhSGF32J1UXJRDN7HozO2pmx8zs9g7TbzWzVTN7NAyfjlGuDJdRuOxvcxvobbfdpjbRUeLumQZgDHgO2APsAB4Drto0z63AV9Is95prrnHJx+LiojcaDTczbzQavri4WFi54+PjDpwbxsfHCys/q07rv3kYpu2pK2DZk/IsaUK/A3AtcH/b+zuAOzbNo0BsU1YgrZddZiiVue1ZNRqNrmG4PjQajbJXVbrIOxBvAu5qe3/z5vALgXgKeBy4F7i813JHNRDLDqSkL7W+xL2ZWV+BaGZlr6p00S0Qi+pU+S4w6e6/DzwAfKPTTGY2Y2bLZra8urpa0KoVq+yeVnVsDK7fts5hahOVjWIE4kng8rb3l4Vx57j7GXd/Jby9C7im04LcfcHdp9x9ateuXRFWrXrKDqRR6NgoS6dbn22mW6ENtxiB+GPgSjO7wsx2APuBA+0zmNklbW9vAJ6OUO5QKjuQku5nuG/fPvWW9tDp1mezs7O6FdooSTqWTjMA+4BnaPU2z4VxnwNuCK8/DzxFqwf6YeDtvZapNsR816G9Y2N2drbnOg1zZ4hIO/LsVMlrGNVAdK9euPTqaKlCiIvE0i0QdYNYYdu2bXT6OzAz1tbWmJycpNlsbpneaDRYWVkpYA1F4tENYqWrXu2aZXcEiRRFgSg9HxwVsyNIt/+SSks6li57GOU2xCrq1q4Zqw1RbZFSBagNUbJaWlpibm6O48ePs3v3bubn51OfXqK2SKmCbm2ICkQpTK/OG5EiqFNFKiGvk9LVLimxKBClML06bwax/liCZrOJu597LIFCUQahQJTCdLr0LeulbmXfLENGi9oQZaipXVLSUhtiBKPQTjUK27BZ2TfLkBGTdD5O2UOVzkMchfPnytiGIq7ZHoV9I8VCN3fIZhTuMl30NsQMql7BWrWbZUi1dQtEtSH2YRTaqYrehlgnYW9+uD20eqZ130EZlNoQM6pCO1XW9r+ityHWDSHUiyxFUiD2IY/z59KIca5d0dsQK4B1px0pVNKxdNlDldoQ3fNtp+q17Fjtf0W2tcVqQxyF9lupFtSpUl39BEfS4y+r/rjLNAGcNG/evcjqkKkfBWKF9VMDKrKWVEZAdAo9wCcmJnxxcTG3ddIpO/WkQKywfmp/RX1xY5QzSHglBX7eAaXD8XpSIFZYv1/KImpuWQNi0EBN+qeQd0ANa1OEZKNArLAqHbZlDYhBA7VbDTHPgFINsZ66BWLtTrup2vW8edwBZlBZT5UZ9BSZTqcEtXP3XPZV2adTSQUlJWXZQx41xCrVxqoo6+8nS41rcXHRJyYmutYU82o3LeJ6a/VkVwc6ZG7RIVJvWb68MTtlkkJx2PaV/glXT7dArNW1zKNwTXLVxXgYFYzOvtKDtapH1zIHVbgmeVj12/Y6PT3NysoKa2trrKysDNwWOir7SpceDpdaBaIa0QdTxnNLRmVfjUqw10bSsXTZQ16n3aiBO72y2l5HYV8NWxvi5s6t9auFRgnqVJEsdAJzNsMS7IuLi75jx44t+/m8886r7DoPolsg1uqQWQYzrId9VTnnNFa7at7m5uZ49dVXt4x/7bXXanP/SQWi9DSM7Xl6XvNG/fxz6NbRU5tOoKSqY5oBuB44ChwDbu8w/Xzg7jD9h8Bkr2XqkLlahuWwb53OOX1Dv+2Yo3T+Zzfk2YYIjAHPAXuAHcBjwFWb5rkNuDO83g/c3Wu5CkTJYljaPat00w61IcYJxGuB+9ve3wHcsWme+4Frw+vtwGlonRSeNCgQJYthqCEW1QOd5p9D3XuZY7QhXgq80Pb+RBjXcR53/w3wa2AiQtkSSa82pqp0UPRrGNo9i3qAVppOsenpaU6fPn0uIE6fPl3ZTqBcJCVlvwNwE3BX2/ubga9smudJ4LK2988BOzssawZYBpZ3796d778JOadXTWXYzqVbV/V2z6IO64d1/+UFHTJLN70OL0f9EQb9ir1u+r2WI+9A3A48D1zBG50q79w0z2fZ2KlyT6/lKhCL06umMmw1mTy+/HnUslRzK0eugdhaPvuAZ8Kh8FwY9znghvD6AuDbtE67+RGwp9cyFYjF6VZTWVxc9LGxsUJqMjFqTHmFTF61OdXcipd7IOYxKBCLkxQis7OzHZ+Gl1dNJkZNNK/gGpbTeKS3boGoK1Uk8TEGBw8e3NILCjA2NpbLYw5iXCKY1+22Blm3YeuZF1RDlGRF14piHO7mVUOcnZ3d8vvotm5qH6wudMgsg0hzhUOsk3mztqkV1flhZj47O5v4mWE4MbyuFIgykH7CZXFx0c8777wtX/wdO3aUVhvqJ1TTBO8g4aY2x2zy7GxSIMrAev1hDuMNAdLWIgcJN9UQB5d3c4MCUXKTFBZVrg2lDatBwk1tiIPL+59Jt0BUL7Nk0q2XtVfvcFm9sGl7oge5Ljqp575W1wUPqNQHcyUlZdmDaoiDKfpE30HbEJM6KoAN6z07O3vuxPCxsbGuHRn9GrTGpxOoi1FmDbH04EsaFIjplXWYNkgvc7e2x/X13rt3b8dpe/furVxPtMSjNkQFYhS9LsGrUg2nW9tj2mH9y5JmG6v2+5CNyuplttb06pmamvLl5eWyV2OobNu2jaT9OT4+vuGqk/Hx8VLbtCYnJ2k2m9GWNzExwcsvv1ypbZRqMrMj7j7VaZo6VUZIUifG2NhYITciTWN+fh4zi7a8M2fOVG4bZfgoEEdIUm/o66+/3nH+Mp+kNj09nVibhdZ67927N3M5tXlanEShQBwhSad6NBqNjvOX/VzlpPVav3nEoUOHmJ2dZWxs7Nz4vXv3dgz9iYnOT6Qocht1M4cRkNS4WPagTpWtBm1oTttrV1SHw6C9iZ3Wr+ye47LLl/6hXubhl/UL12/IFf3Fjhm+ZfYc61K94dEtENXLXFFLS0vMzc1x/Phxdu/ezUsvvcSZM2e2zDcxMcHp06ejlZvU+9toNFhZWYlWzqhJ6uE3M9bW1kpYI0miXuYhs7S0xMzMDM1mE3en2Wx2DENo9a7GbKsq9bKpIRbj5rZSPgViBXV6Xm+v+WPJ64sdu8Ohah0Yw/AcaOlD0rF02UOd2xDTXsUR864yw/B0uap2YOjql+GAOlWGS1IDfVJQxm64T/vFHvSeiYOu9zB2YCgsq0OBOGTSPAWv7JpRP7W12HePjrm8IoKqqjXaulIgDqGkL2rVahr91NaqWkOMFVRF15AlGwWi5Kaf2lrRbYj9/tOIEVRZasjrZVXln1tdKBAlN/2GSreQGqTW260G3W/4xjj0zlJD7vZY06odCYwSBaLkJsYVNDFrj2lqfTFqiIPWkLt1kKnNMV8KRMlVltpM7Pa1NLW+GMEzaA056RC623S1OcahQJTKit0DnTZMsh6aDhqq3daz31qnDqkHo0CUyoodYGUcbg7aBpq0nr1+JzqkzkaBKJWV5svd77zDUnsatGNIh9TZKBCl0oo8TWZYdPudxG5mqJtugajbf8nQ0C22WnSLtmxyu/2XmV1kZg+Y2bPh54UJ871uZo+G4UCWMqW+dIutFt1ZJz9Zb/91O/Cgu18JPBjed/Kyu18dhhsylik1pSBoSXp2jh63ml2mQ2YzOwq8391PmdklwCPu/rYO873k7m9Ks2wdMksnm+8kPj8/ryCQVPK8Y/bF7n4qvP45cHHCfBeY2bKZHTazjyQtzMxmwnzLq6urGVdNRtH09DQrKyusra2xsrKSWxhW7Qa0UoztvWYws0PAWzpM2nCbZvdzvV+dNNz9pJntAR4ysyfc/bnNM7n7ArAArRpiz7UXycH6IxzW71rebDaZmZkBUG10xPWsIbr7de7+ux2G+4BfhENlws8XE5ZxMvx8HngEeFe0LRCJrNMjHM6ePRv1UQ0xqBYbX9ZD5gPALeH1LcB9m2cwswvN7Pzweifwh8BPMpYrkpsqP2hrPQTNjJtvvnnDg8hmZmYUihllDcQvAH9sZs8C14X3mNmUmd0V5nkHsGxmjwEPA19wdwWiVFbRp/f0W9NrfxojsOWczCrWYodO0hnbZQ+6UkXKUuS1wmnK6naXHHS1St/ocqWKHkNaUWofKk+R5/mlaa/s55C9biepR5eUlGUPda4h6m4m9ZHmuuReNUT9jfQH1RCHy7D0cuapLjXkNO2Vna7UMTMAXa0SS1JSlj3UuYZY97uZ1KmGnHZbh+XWZlWGbv81XOp0m6tO6rb9CrlidQtE3f6rgjZfKQGtmxjU5ZBIt/mSPOV5LbPkoO53M9FtvqQsCsSKKuomBlWk23xJWRSIUjl1ryFLedSGKCK1ojZEkU3qcp6jpNPzfogio0b3O5QkqiFK7ehKIEmiQJTaqfL9DqVcCkSpHZ3nKEkUiFI7Os9RkigQpXZ0nqMk0XmIIlIrOg9RRKQPCkQRkUCBKNIHXdlSD7pSRaQHXdlSH6ohivSgK1vqQ4Eo0oOubKkPBaJID7qypT4UiCI96MqW+lAgivSgK1vqQ1eqiEit6EoVEZE+KBBFRAIFoohIoEAUEQkyBaKZfczMnjKzNTPr2EgZ5rvezI6a2TEzuz1LmSIieclaQ3wS+FPgB0kzmNkY8FXgw8BVwMfN7KqM5YqIRJfp5g7u/jSAmXWb7T3AMXd/Psz7LeBG4CdZyhYRia2INsRLgRfa3p8I47YwsxkzWzaz5dXV1QJWTUTkDT1riGZ2CHhLh0lz7n5fzJVx9wVgAVonZsdctohILz0D0d2vy1jGSeDytveXhXEiIpVSxCHzj4ErzewKM9sB7AcOFFCuiEgqWU+7+aiZnQCuBb5nZveH8W81s4MA7v4b4G+A+4GngXvc/alsqy0iEl/WXubvAN/pMP5nwL629weBg1nKEhHJm65UEREJFIgiIoECUUQkUCCKiAQKRBGRQIEoIhIoEEVEAgWiiEigQBQRCRSIIiKBAlFEJFAgiogECkQRkUCBKCISKBBFRAIFoohIYO7VfJaTma0CzYTJO4HTBa6Oyq9G2Spf+z5G+Q1339VpQmUDsRszW3b3KZVfr7JVvvZ93uXrkFlEJFAgiogEwxqICyq/lmWrfO37XA1lG6KISB6GtYYoIhKdAlFEJKhsIJrZx8zsKTNbM7PErnYzu97MjprZMTO7vW38FWb2wzD+bjPbkbL8i8zsATN7Nvy8sMM8HzCzR9uG/zOzj4RpXzezn7ZNuzpm2WG+19uWf6Dgbb/azP4n7KPHzewv2qYNtO1J+7Jt+vlhe46F7Ztsm3ZHGH/UzD6UZnv7LPvvzewnYVsfNLNG27SO+yFy+bea2WpbOZ9um3ZL2FfPmtktOZX/pbaynzGzX7VNy7T9ZvY1M3vRzJ5MmG5m9uWwbo+b2bvbpmXe9g3cvZID8A7gbcAjwFTCPGPAc8AeYAfwGHBVmHYPsD+8vhOYTVn+F4Hbw+vbgX/pMf9FwC+B8fD+68BNA257X2UDLyWMz33bgd8Brgyv3wqcAt486LZ325dt89wG3Ble7wfuDq+vCvOfD1wRljMWuewPtO3b2fWyu+2HyOXfCnwl4e/u+fDzwvD6wtjlb5r/b4GvRdz+PwLeDTyZMH0f8H3AgPcCP4y17ZuHytYQ3f1pdz/aY7b3AMfc/Xl3fxX4FnCjmRnwQeDeMN83gI+kXIUbw+f6/fxNwPfd/WzKcmKUfU5R2+7uz7j7s+H1z4AXgY5n//ep477ssl73AnvD9t4IfMvdX3H3nwLHwvKile3uD7ft28PAZSmWn7n8Lj4EPODuv3T3/wUeAK7PufyPA99MWUYid/8BrcpEkhuB//SWw8CbzewS4mz7BpUNxD5dCrzQ9v5EGDcB/Mrdf7NpfBoXu/up8PrnwMU95t/P1j+S+VDF/5KZnZ9D2ReY2bKZHV4/VKeEbTez99CqWTzXNjrttifty47zhO37Na3t7eezWctu9ylaNZZ1nfZDGv2W/2fhd3qvmV2e8rMxyic0FVwBPNQ2Ouv2D7p+MbZ9g+1ZPpyVmR0C3tJh0py731dm+e1v3N3NLPH8pPDf6veA+9tG30ErTHbQOn/qH4HPRS674e4nzWwP8JCZPUErJHqKvO3/Bdzi7mthdNdtH2Zm9glgCnhf2+gt+8Hdn+u8hIF9F/imu79iZn9Nq6b8wchl9GM/cK+7v942rojtL0Spgeju12VcxEng8rb3l4VxZ2hVq7eHmsT6+L7LN7NfmNkl7n4qfOlf7LIefw58x91fa1v2eg3rFTP7D+AfYpft7ifDz+fN7BHgXcB/U9C2m9lvAd+j9Q/scL/bniBpX3aa54SZbQd+m9a+7uezWcvGzK6j9Q/jfe7+yvr4hP2QJhB6lu/uZ9re3kWrnXf9s+/f9NlHUpTdV/lt9gOf3bRuWbd/0PWLse0bZWmALGKge6fKdloNqVfwRmPwO8O0b7OxY+G2lOX+Kxs7Fr7YZd7DwAc2jbsk/DTg34AvxCybViPy+eH1TuBZ3uhQyn3bw+/7QeDvOkxLve3d9mXbPJ9lY6fKPeH1O9nYqfI86TpV+il7/Ut+Zb/7IXL5l7S9/ihwOLy+CPhpWI8Lw+uLYpcf5ns7sEK4oCPW9ofPTpLcqfInbOxU+VGsbd9SVpYP5zmEnX4CeAX4BXB/GP9W4GDbfPuAZ8If61zb+D3Aj2g1sH97faelKH8ifOGfBQ6t/6JpHS7dtWlHngS2bfr8Q8ATwJPAIvCmmGUDfxCW/1j4+akitx34BPAa8GjbcHWWbe+0L2kdat8QXl8QtudY2L49bZ+dC587Cnx4gL+3XmUfCn+H69t6oNd+iFz+54GnQjkPA29v++xfhd/JMeCTeZQf3v8zm/65xdh+Wm3vp8Lf0wlabbSfAT4Tphvw1bBuT9BWQYqx7e2DLt0TEQmGvZdZRCQaBaKISKBAFBEJFIgiIoECUUQkUCCKiAQKRBGR4P8B/UOtJW0fF6UAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 360x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "select_num = 80\n",
    "selected_index, out_put_data = select_by_voting(ipet_data, select_num, './filter_data', 'mnli', k = 30)\n",
    "\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "random_index = np.random.choice(len(ipet_data), select_num, replace=False)\n",
    "\n",
    "fig = plt.figure(figsize=(5, 4))\n",
    "plt.xlim(min(x),max(x))\n",
    "plt.ylim(min(y),max(y))\n",
    "plt.scatter(x,y, label='entailment')\n",
    "\n",
    "fig = plt.figure(figsize=(5, 4))\n",
    "plt.xlim(min(x),max(x))\n",
    "plt.ylim(min(y),max(y))\n",
    "plt.scatter([x[i] for i in selected_index], [y[i] for i in selected_index] , color = 'red', label='red')\n",
    "\n",
    "fig = plt.figure(figsize=(5, 4))\n",
    "plt.xlim(min(x),max(x))\n",
    "plt.ylim(min(y),max(y))\n",
    "plt.scatter([x[i] for i in random_index], [y[i] for i in random_index] , color = 'black',label='black')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 311,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 360x1008 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# mnli:filter_0.1 normal ipet: 0.7420202277159482, vote k: 0.7457432522796668\n",
    "# mnli:filter_0.2 normal ipet: 0.6858990423692045, vote k: 0.6885280676158794\n",
    "# mnli:filter_0.5 normal ipet: 0.6943051423925227, vote k: 0.6944262939774419\n",
    "# mnli:filter_0.05 normal ipet: 0.887411199811504, vote k: 0.87468074001764\n",
    "# mnli:filter_1 normal ipet: 0.7331490549622548, vote k: 0.7332269577512868\n",
    "\n",
    "# mnli:filter 0.1 normal ipet: 0.7465110163071326, vote k: 0.7428971243210327\n",
    "# mnli:filter 0.2 normal ipet: 0.7388538545491744, vote k: 0.7485007323133639\n",
    "# mnli:filter 0.5 normal ipet: 0.7388538545491744, vote k: 0.7415846921503543\n",
    "# mnli:filter 0.01 normal ipet: 0.7921842163162571, vote k: 0.7908667941888173\n",
    "# mnli:filter 0.05 normal ipet: 0.7681504223039564, vote k: 0.7578628395733081\n",
    "\n",
    "votek = [0.7908667941888173, 0.7578628395733081, 0.7428971243210327, 0.7485007323133639, 0.7415846921503543]\n",
    "random = [0.7331490549622548, 0.7465110163071326, 0.7388538545491744, 0.7420202277159482, 0.738853853071326]\n",
    "\n",
    "x = [0.01, 0.05, 0.1, 0.2, 0.5]\n",
    "plt.figure(figsize=(5, 14))\n",
    "plt.ylabel(\"mean(confidence)\",fontsize=30,)\n",
    "plt.xlabel('filter ratio',fontsize=30)\n",
    "ax = plt.gca()\n",
    "ax.yaxis.tick_right()\n",
    "ax.yaxis.set_label_position(\"right\")\n",
    "\n",
    "\n",
    "plt.hlines(0.74, 0, 4, colors = \"b\", linestyles = \"dashed\", label='All', linewidth=4)\n",
    "plt.plot(range(len(x)), votek, label='Ours', color='r',marker='o', markersize=10, linewidth=4)\n",
    "plt.plot(range(len(x)), random, label='Random', color = \"k\", marker='v', linestyle = \"--\", markersize=10, linewidth=4)\n",
    "\n",
    "plt.xticks(range(len(x)),x,fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "\n",
    "plt.legend(fontsize=30, loc='upper right', bbox_to_anchor=(1.0, 0.95), frameon=False)\n",
    "plt.savefig(\"/Users/cdq/Desktop/opensource/FedPrompt/figs/ablation/filter/mnli-confidence-different-ratio-vertical.pdf\", dpi=300, bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-design-pacing-11.01.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Model is roberta-base, zero-shot and few-shot hybrid\n",
    "datasets = {\"agnews\": 1, \"yahoo\": 1} # \"mnli\": 0, \"yelp-full\": 0\n",
    "all_client_num_in_total_list = {\"agnews\": 1000, \"yahoo\": 1000, \"yelp-full\": 1000, \"mnli\": 1000}\n",
    "alphas = {\"agnews\": 1, \"yahoo\": 1, \"yelp-full\": 0, \"mnli\": 0}\n",
    "gammas = {\"agnews\": 0.001, \"yahoo\": 0.001, \"yelp-full\": 100, \"mnli\": 100}\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}\n",
    "train_data = {\"agnews\": 0, \"yahoo\": 64}\n",
    "\n",
    "\n",
    "labels = []\n",
    "k_list = [1,2,4,8] # data point\n",
    "n_list = [5,10,15,20] # infer client num\n",
    "f_list = [1,2,4] # infer frequency\n",
    "\n",
    "\n",
    "seed = 42\n",
    "\n",
    "# source file/log\n",
    "root_path = \"/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/\"\n",
    "output_fig_path = \"/Users/cdq/Desktop/opensource/FedPrompt/figs/pacing\"\n",
    "\n",
    "# plot hyper-para.\n",
    "colors=['r','g','b','y','c','m','k'] * 100\n",
    "\n",
    "train_latency_list = {\"tx2+bitfit\": 1, \"tx2+full\": 2}\n",
    "infer_latency_list = {\"tx2+bitfit\": 0.5, \"tx2+full\": 1}\n",
    "communication_latency_list = {\"bitfit\": 1000 * 2 / 1000 / 1, \"full\": 1000 * 2 / 1}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_5_1.log\n",
      "max accuracy is 0.8656578947368421, round is 26\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 0\n",
      "range(0, 32)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.774618  ]\n",
      " [0.82823995]\n",
      " [0.68449349]\n",
      " [0.89035088]\n",
      " [0.69977363]\n",
      " [0.88285229]\n",
      " [0.88087153]\n",
      " [0.89417091]\n",
      " [0.80404641]\n",
      " [0.68166384]\n",
      " [0.80715903]\n",
      " [0.89700057]\n",
      " [0.8532824 ]\n",
      " [0.80461234]\n",
      " [0.90449915]\n",
      " [0.84620826]\n",
      " [0.92416525]\n",
      " [0.89657612]\n",
      " [0.85582909]\n",
      " [0.88483305]\n",
      " [0.92741935]\n",
      " [0.90874363]\n",
      " [0.89530277]\n",
      " [0.88794567]\n",
      " [0.93081494]\n",
      " [0.86134692]\n",
      " [0.88638936]\n",
      " [0.92685342]\n",
      " [0.92218449]\n",
      " [0.91185625]]\n",
      "r\n",
      "k=1, n=5, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_5_2.log\n",
      "max accuracy is 0.8606578947368421, round is 31\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 1\n",
      "range(0, 38)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76754386]\n",
      " [0.71646859]\n",
      " [0.70812111]\n",
      " [0.74731183]\n",
      " [0.81479909]\n",
      " [0.83503113]\n",
      " [0.85611205]\n",
      " [0.73896435]\n",
      " [0.72425014]\n",
      " [0.84352009]\n",
      " [0.87266553]\n",
      " [0.78041879]\n",
      " [0.79456706]\n",
      " [0.84634975]\n",
      " [0.90647991]\n",
      " [0.85964912]\n",
      " [0.82357102]\n",
      " [0.74009621]\n",
      " [0.53452179]\n",
      " [0.80390492]\n",
      " [0.75438596]\n",
      " [0.89049236]\n",
      " [0.86785512]\n",
      " [0.91511036]\n",
      " [0.8638936 ]\n",
      " [0.90393322]\n",
      " [0.8852575 ]\n",
      " [0.9254386 ]\n",
      " [0.90336729]\n",
      " [0.91426146]\n",
      " [0.86842105]\n",
      " [0.86177136]\n",
      " [0.89006791]\n",
      " [0.91397849]]\n",
      "g\n",
      "k=1, n=5, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_5_4.log\n",
      "max accuracy is 0.7690789473684211, round is 23\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 2\n",
      "range(0, 42)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.73344652]\n",
      " [0.67317487]\n",
      " [0.63355971]\n",
      " [0.59634975]\n",
      " [0.82300509]\n",
      " [0.81861913]\n",
      " [0.78848331]\n",
      " [0.77490096]\n",
      " [0.7983871 ]\n",
      " [0.77136389]\n",
      " [0.77178834]\n",
      " [0.74292586]\n",
      " [0.77277872]\n",
      " [0.76895869]\n",
      " [0.74886814]\n",
      " [0.82696661]\n",
      " [0.73514431]\n",
      " [0.75778155]\n",
      " [0.76952462]\n",
      " [0.74688738]\n",
      " [0.74929259]\n",
      " [0.75976231]\n",
      " [0.77277872]\n",
      " [0.74052066]\n",
      " [0.76315789]\n",
      " [0.76160158]\n",
      " [0.73896435]\n",
      " [0.7016129 ]\n",
      " [0.78466327]\n",
      " [0.80192417]\n",
      " [0.77886248]\n",
      " [0.74476514]\n",
      " [0.74886814]\n",
      " [0.76160158]]\n",
      "b\n",
      "k=1, n=5, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_10_1.log\n",
      "max accuracy is 0.8588157894736842, round is 25\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 3\n",
      "range(0, 28)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.80050934]\n",
      " [0.82583475]\n",
      " [0.77589134]\n",
      " [0.80121675]\n",
      " [0.82102434]\n",
      " [0.63016412]\n",
      " [0.8336163 ]\n",
      " [0.81083758]\n",
      " [0.82314658]\n",
      " [0.75452745]\n",
      " [0.79598189]\n",
      " [0.81904358]\n",
      " [0.71434635]\n",
      " [0.87450481]\n",
      " [0.86460102]\n",
      " [0.88723826]\n",
      " [0.63469157]\n",
      " [0.90690436]\n",
      " [0.87365591]\n",
      " [0.85540464]\n",
      " [0.87606112]\n",
      " [0.91525184]\n",
      " [0.8180532 ]\n",
      " [0.92345784]\n",
      " [0.91680815]\n",
      " [0.83319185]]\n",
      "y\n",
      "k=1, n=10, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_10_2.log\n",
      "max accuracy is 0.8631578947368421, round is 34\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 4\n",
      "range(0, 36)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.81777023]\n",
      " [0.78367289]\n",
      " [0.81097906]\n",
      " [0.82286361]\n",
      " [0.84394454]\n",
      " [0.80121675]\n",
      " [0.80701754]\n",
      " [0.71010187]\n",
      " [0.69354839]\n",
      " [0.90265988]\n",
      " [0.87507074]\n",
      " [0.75919638]\n",
      " [0.77532541]\n",
      " [0.89006791]\n",
      " [0.80843237]\n",
      " [0.88398415]\n",
      " [0.72382569]\n",
      " [0.90647991]\n",
      " [0.8221562 ]\n",
      " [0.91270515]\n",
      " [0.80715903]\n",
      " [0.92218449]\n",
      " [0.89940577]\n",
      " [0.65039615]\n",
      " [0.53537068]\n",
      " [0.76202603]\n",
      " [0.90803622]\n",
      " [0.90704584]\n",
      " [0.91893039]\n",
      " [0.91794001]\n",
      " [0.92812677]\n",
      " [0.89530277]]\n",
      "c\n",
      "k=1, n=10, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_10_4.log\n",
      "max accuracy is 0.8635526315789473, round is 33\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 5\n",
      "range(0, 40)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.67076967]\n",
      " [0.48825693]\n",
      " [0.47241087]\n",
      " [0.47226938]\n",
      " [0.56352575]\n",
      " [0.71378042]\n",
      " [0.69708546]\n",
      " [0.66539332]\n",
      " [0.72410866]\n",
      " [0.84153933]\n",
      " [0.88299377]\n",
      " [0.86417657]\n",
      " [0.88723826]\n",
      " [0.84210526]\n",
      " [0.8885116 ]\n",
      " [0.86785512]\n",
      " [0.88596491]\n",
      " [0.89190719]\n",
      " [0.87167516]\n",
      " [0.73868138]\n",
      " [0.89728353]\n",
      " [0.90945105]\n",
      " [0.91001698]\n",
      " [0.92076967]\n",
      " [0.92388229]\n",
      " [0.85186757]\n",
      " [0.91893039]\n",
      " [0.90096208]\n",
      " [0.92558008]\n",
      " [0.92855122]\n",
      " [0.91595925]\n",
      " [0.92685342]\n",
      " [0.91072439]\n",
      " [0.92388229]\n",
      " [0.87563667]\n",
      " [0.89105829]]\n",
      "m\n",
      "k=1, n=10, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_15_1.log\n",
      "max accuracy is 0.8469736842105263, round is 21\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 6\n",
      "range(0, 25)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.78155065]\n",
      " [0.80022637]\n",
      " [0.8344652 ]\n",
      " [0.82088285]\n",
      " [0.85059423]\n",
      " [0.71929825]\n",
      " [0.737691  ]\n",
      " [0.83998302]\n",
      " [0.81890209]\n",
      " [0.82852292]\n",
      " [0.86983588]\n",
      " [0.77207131]\n",
      " [0.83106961]\n",
      " [0.81762875]\n",
      " [0.76697793]\n",
      " [0.80234861]\n",
      " [0.87691002]\n",
      " [0.6320034 ]\n",
      " [0.86162988]\n",
      " [0.91072439]\n",
      " [0.87450481]\n",
      " [0.85766836]\n",
      " [0.80715903]]\n",
      "k\n",
      "k=1, n=15, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_15_2.log\n",
      "max accuracy is 0.8435526315789473, round is 31\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 7\n",
      "range(0, 32)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.72283531]\n",
      " [0.57342954]\n",
      " [0.75339559]\n",
      " [0.86686474]\n",
      " [0.8770515 ]\n",
      " [0.82979626]\n",
      " [0.68406904]\n",
      " [0.71816638]\n",
      " [0.74971703]\n",
      " [0.85724392]\n",
      " [0.80970572]\n",
      " [0.83488964]\n",
      " [0.87549519]\n",
      " [0.84083192]\n",
      " [0.86417657]\n",
      " [0.81451613]\n",
      " [0.83220147]\n",
      " [0.8573854 ]\n",
      " [0.87563667]\n",
      " [0.85144312]\n",
      " [0.8459253 ]\n",
      " [0.86516695]\n",
      " [0.80418789]\n",
      " [0.77192982]\n",
      " [0.76782683]\n",
      " [0.81777023]\n",
      " [0.86785512]\n",
      " [0.90704584]]\n",
      "r\n",
      "k=1, n=15, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_15_4.log\n",
      "max accuracy is 0.8403947368421053, round is 30\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 8\n",
      "range(0, 35)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.67076967]\n",
      " [0.48825693]\n",
      " [0.47241087]\n",
      " [0.47226938]\n",
      " [0.55503679]\n",
      " [0.7344369 ]\n",
      " [0.78098472]\n",
      " [0.80277306]\n",
      " [0.7180249 ]\n",
      " [0.75198076]\n",
      " [0.79555744]\n",
      " [0.71590266]\n",
      " [0.73882286]\n",
      " [0.79272779]\n",
      " [0.87549519]\n",
      " [0.86743067]\n",
      " [0.84649123]\n",
      " [0.87577816]\n",
      " [0.86092247]\n",
      " [0.84238823]\n",
      " [0.7852292 ]\n",
      " [0.89898132]\n",
      " [0.81748727]\n",
      " [0.75424448]\n",
      " [0.86361064]\n",
      " [0.8885116 ]\n",
      " [0.90365025]\n",
      " [0.82371251]\n",
      " [0.86177136]\n",
      " [0.87393888]\n",
      " [0.87139219]]\n",
      "g\n",
      "k=1, n=15, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_20_1.log\n",
      "max accuracy is 0.8673684210526316, round is 21\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 9\n",
      "range(0, 25)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.81154499]\n",
      " [0.87026033]\n",
      " [0.72311828]\n",
      " [0.86941143]\n",
      " [0.4926429 ]\n",
      " [0.88865308]\n",
      " [0.85597057]\n",
      " [0.8541313 ]\n",
      " [0.87945671]\n",
      " [0.87761743]\n",
      " [0.78975665]\n",
      " [0.9008206 ]\n",
      " [0.90350877]\n",
      " [0.90690436]\n",
      " [0.86544992]\n",
      " [0.88539898]\n",
      " [0.92982456]\n",
      " [0.91440294]\n",
      " [0.91525184]\n",
      " [0.93265422]\n",
      " [0.90209394]\n",
      " [0.88228636]\n",
      " [0.9008206 ]]\n",
      "b\n",
      "k=1, n=20, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_20_2.log\n",
      "max accuracy is 0.866578947368421, round is 28\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 10\n",
      "range(0, 32)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76924165]\n",
      " [0.75311262]\n",
      " [0.74943407]\n",
      " [0.73344652]\n",
      " [0.65860215]\n",
      " [0.86601585]\n",
      " [0.86813809]\n",
      " [0.88271081]\n",
      " [0.77093945]\n",
      " [0.79909451]\n",
      " [0.89954726]\n",
      " [0.87761743]\n",
      " [0.72891907]\n",
      " [0.77758913]\n",
      " [0.90322581]\n",
      " [0.88638936]\n",
      " [0.92161856]\n",
      " [0.89318053]\n",
      " [0.77150538]\n",
      " [0.91397849]\n",
      " [0.89629315]\n",
      " [0.88752122]\n",
      " [0.84776457]\n",
      " [0.86445954]\n",
      " [0.93180532]\n",
      " [0.8967176 ]\n",
      " [0.91086587]\n",
      " [0.84564233]]\n",
      "y\n",
      "k=1, n=20, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_20_4.log\n",
      "max accuracy is 0.8513157894736842, round is 30\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 11\n",
      "range(0, 38)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.67076967]\n",
      " [0.48825693]\n",
      " [0.47241087]\n",
      " [0.47226938]\n",
      " [0.53254103]\n",
      " [0.59847199]\n",
      " [0.79739672]\n",
      " [0.85526316]\n",
      " [0.82484437]\n",
      " [0.83559706]\n",
      " [0.89063384]\n",
      " [0.87393888]\n",
      " [0.85469723]\n",
      " [0.81692134]\n",
      " [0.86601585]\n",
      " [0.7901811 ]\n",
      " [0.85271647]\n",
      " [0.85837578]\n",
      " [0.83786078]\n",
      " [0.89629315]\n",
      " [0.82965478]\n",
      " [0.88285229]\n",
      " [0.8975665 ]\n",
      " [0.8852575 ]\n",
      " [0.8844086 ]\n",
      " [0.90110357]\n",
      " [0.91539332]\n",
      " [0.87535371]\n",
      " [0.86460102]\n",
      " [0.8779004 ]\n",
      " [0.85384833]\n",
      " [0.85045274]\n",
      " [0.89615167]\n",
      " [0.88016412]]\n",
      "c\n",
      "k=1, n=20, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_5_1.log\n",
      "max accuracy is 0.8568421052631578, round is 30\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 12\n",
      "range(0, 31)\n",
      "[[0.76018676]\n",
      " [0.8524335 ]\n",
      " [0.83135257]\n",
      " [0.73698359]\n",
      " [0.87238257]\n",
      " [0.83007923]\n",
      " [0.71844935]\n",
      " [0.87139219]\n",
      " [0.57611771]\n",
      " [0.81267685]\n",
      " [0.86078098]\n",
      " [0.7860781 ]\n",
      " [0.89077533]\n",
      " [0.86700623]\n",
      " [0.88073005]\n",
      " [0.91298812]\n",
      " [0.73585173]\n",
      " [0.88073005]\n",
      " [0.84125637]\n",
      " [0.81989247]\n",
      " [0.90747029]\n",
      " [0.82880589]\n",
      " [0.88497453]\n",
      " [0.88992643]\n",
      " [0.9057725 ]\n",
      " [0.88511602]\n",
      " [0.88695529]\n",
      " [0.88299377]\n",
      " [0.79060555]\n",
      " [0.89544426]\n",
      " [0.9213356 ]]\n",
      "m\n",
      "k=2, n=5, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_5_2.log\n",
      "max accuracy is 0.8622368421052632, round is 29\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 13\n",
      "range(0, 34)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.774618  ]\n",
      " [0.68944539]\n",
      " [0.64954726]\n",
      " [0.69269949]\n",
      " [0.85766836]\n",
      " [0.77277872]\n",
      " [0.6557725 ]\n",
      " [0.81621392]\n",
      " [0.70005659]\n",
      " [0.778721  ]\n",
      " [0.62648557]\n",
      " [0.68704018]\n",
      " [0.84196378]\n",
      " [0.82823995]\n",
      " [0.86672326]\n",
      " [0.57838144]\n",
      " [0.9081777 ]\n",
      " [0.90916808]\n",
      " [0.87903226]\n",
      " [0.92487267]\n",
      " [0.85073571]\n",
      " [0.82993775]\n",
      " [0.89558574]\n",
      " [0.90662139]\n",
      " [0.86644029]\n",
      " [0.89063384]\n",
      " [0.87591964]\n",
      " [0.92713639]\n",
      " [0.90435767]\n",
      " [0.8917657 ]\n",
      " [0.90449915]\n",
      " [0.9057725 ]]\n",
      "k\n",
      "k=2, n=5, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_5_4.log\n",
      "max accuracy is 0.8469736842105263, round is 22\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 14\n",
      "range(0, 37)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76754386]\n",
      " [0.71646859]\n",
      " [0.67855122]\n",
      " [0.65520656]\n",
      " [0.83248444]\n",
      " [0.84281268]\n",
      " [0.80744199]\n",
      " [0.86431805]\n",
      " [0.8803056 ]\n",
      " [0.88285229]\n",
      " [0.86941143]\n",
      " [0.90181098]\n",
      " [0.85469723]\n",
      " [0.8779004 ]\n",
      " [0.85398981]\n",
      " [0.8729485 ]\n",
      " [0.88964346]\n",
      " [0.88921902]\n",
      " [0.91072439]\n",
      " [0.84168081]\n",
      " [0.86290323]\n",
      " [0.89869836]\n",
      " [0.84790606]\n",
      " [0.8737974 ]\n",
      " [0.87167516]\n",
      " [0.89912281]\n",
      " [0.86842105]\n",
      " [0.81847765]\n",
      " [0.88568195]\n",
      " [0.88002264]\n",
      " [0.86276174]\n",
      " [0.87139219]\n",
      " [0.90181098]]\n",
      "r\n",
      "k=2, n=5, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_10_1.log\n",
      "max accuracy is 0.8657894736842106, round is 23\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 15\n",
      "range(0, 27)\n",
      "[[0.76018676]\n",
      " [0.78438031]\n",
      " [0.79598189]\n",
      " [0.83375778]\n",
      " [0.87224109]\n",
      " [0.75155631]\n",
      " [0.84634975]\n",
      " [0.77433503]\n",
      " [0.73641766]\n",
      " [0.78664403]\n",
      " [0.85922467]\n",
      " [0.87521222]\n",
      " [0.90223543]\n",
      " [0.76428976]\n",
      " [0.83503113]\n",
      " [0.90110357]\n",
      " [0.7098189 ]\n",
      " [0.84210526]\n",
      " [0.81380872]\n",
      " [0.93039049]\n",
      " [0.85554612]\n",
      " [0.84026599]\n",
      " [0.91794001]\n",
      " [0.93095642]\n",
      " [0.77136389]\n",
      " [0.86757216]\n",
      " [0.89813243]]\n",
      "g\n",
      "k=2, n=10, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_10_2.log\n",
      "max accuracy is 0.859078947368421, round is 32\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 16\n",
      "range(0, 34)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.80050934]\n",
      " [0.68322015]\n",
      " [0.87478778]\n",
      " [0.82116582]\n",
      " [0.81960951]\n",
      " [0.79951896]\n",
      " [0.76131862]\n",
      " [0.8409734 ]\n",
      " [0.72863611]\n",
      " [0.89883984]\n",
      " [0.88992643]\n",
      " [0.90152801]\n",
      " [0.85116016]\n",
      " [0.9081777 ]\n",
      " [0.86403509]\n",
      " [0.90138653]\n",
      " [0.9016695 ]\n",
      " [0.86078098]\n",
      " [0.90435767]\n",
      " [0.89827391]\n",
      " [0.87973967]\n",
      " [0.87846633]\n",
      " [0.86827957]\n",
      " [0.91086587]\n",
      " [0.90676287]\n",
      " [0.89417091]\n",
      " [0.84168081]\n",
      " [0.89162422]\n",
      " [0.88893605]\n",
      " [0.8958687 ]\n",
      " [0.9237408 ]\n",
      " [0.85144312]]\n",
      "b\n",
      "k=2, n=10, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_10_4.log\n",
      "max accuracy is 0.845, round is 34\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 17\n",
      "range(0, 35)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.81777023]\n",
      " [0.78367289]\n",
      " [0.79683079]\n",
      " [0.83828523]\n",
      " [0.71222411]\n",
      " [0.61813809]\n",
      " [0.45614035]\n",
      " [0.30588568]\n",
      " [0.60342388]\n",
      " [0.71222411]\n",
      " [0.79414261]\n",
      " [0.70797963]\n",
      " [0.83672892]\n",
      " [0.74108659]\n",
      " [0.58488964]\n",
      " [0.71420487]\n",
      " [0.68435201]\n",
      " [0.73146576]\n",
      " [0.72524052]\n",
      " [0.89601019]\n",
      " [0.89247312]\n",
      " [0.85667799]\n",
      " [0.83078664]\n",
      " [0.89954726]\n",
      " [0.90704584]\n",
      " [0.82342954]\n",
      " [0.74943407]\n",
      " [0.84649123]\n",
      " [0.89700057]\n",
      " [0.82894737]\n",
      " [0.90860215]]\n",
      "y\n",
      "k=2, n=10, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_15_1.log\n",
      "max accuracy is 0.8623684210526316, round is 19\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 18\n",
      "range(0, 24)\n",
      "[[0.76018676]\n",
      " [0.80135823]\n",
      " [0.8614884 ]\n",
      " [0.75070741]\n",
      " [0.85441426]\n",
      " [0.81918506]\n",
      " [0.69156763]\n",
      " [0.74023769]\n",
      " [0.85483871]\n",
      " [0.81281834]\n",
      " [0.83899264]\n",
      " [0.90534805]\n",
      " [0.80447085]\n",
      " [0.91779853]\n",
      " [0.8303622 ]\n",
      " [0.80942275]\n",
      " [0.89134126]\n",
      " [0.88341822]\n",
      " [0.91496887]\n",
      " [0.92727787]\n",
      " [0.89473684]\n",
      " [0.89233164]\n",
      " [0.91496887]\n",
      " [0.89374646]]\n",
      "c\n",
      "k=2, n=15, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_15_2.log\n",
      "max accuracy is 0.8635526315789473, round is 27\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 19\n",
      "range(0, 32)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.78155065]\n",
      " [0.71208263]\n",
      " [0.63539898]\n",
      " [0.84932088]\n",
      " [0.84040747]\n",
      " [0.86233729]\n",
      " [0.80291454]\n",
      " [0.76344086]\n",
      " [0.57286361]\n",
      " [0.81621392]\n",
      " [0.80758347]\n",
      " [0.7229768 ]\n",
      " [0.89615167]\n",
      " [0.82512733]\n",
      " [0.87973967]\n",
      " [0.88822864]\n",
      " [0.90676287]\n",
      " [0.86318619]\n",
      " [0.88256933]\n",
      " [0.85625354]\n",
      " [0.82300509]\n",
      " [0.83531409]\n",
      " [0.86842105]\n",
      " [0.82569327]\n",
      " [0.8917657 ]\n",
      " [0.92855122]\n",
      " [0.9163837 ]\n",
      " [0.87719298]\n",
      " [0.90379174]\n",
      " [0.87818336]]\n",
      "m\n",
      "k=2, n=15, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_15_4.log\n",
      "max accuracy is 0.8542105263157894, round is 24\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 20\n",
      "range(0, 33)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.72283531]\n",
      " [0.57342954]\n",
      " [0.74476514]\n",
      " [0.84224675]\n",
      " [0.80418789]\n",
      " [0.83022071]\n",
      " [0.79145444]\n",
      " [0.77320317]\n",
      " [0.89035088]\n",
      " [0.88554046]\n",
      " [0.87973967]\n",
      " [0.9098755 ]\n",
      " [0.89402943]\n",
      " [0.89219015]\n",
      " [0.9081777 ]\n",
      " [0.83757782]\n",
      " [0.85766836]\n",
      " [0.74617997]\n",
      " [0.7852292 ]\n",
      " [0.8975665 ]\n",
      " [0.91850594]\n",
      " [0.86912847]\n",
      " [0.89827391]\n",
      " [0.91610074]\n",
      " [0.90067912]\n",
      " [0.84734012]\n",
      " [0.83913413]\n",
      " [0.88299377]\n",
      " [0.86502547]]\n",
      "k\n",
      "k=2, n=15, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_20_1.log\n",
      "max accuracy is 0.8628947368421053, round is 22\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 21\n",
      "range(0, 24)\n",
      "[[0.76018676]\n",
      " [0.78310696]\n",
      " [0.84606678]\n",
      " [0.88101302]\n",
      " [0.73302207]\n",
      " [0.81027165]\n",
      " [0.82823995]\n",
      " [0.61912847]\n",
      " [0.64784946]\n",
      " [0.70118846]\n",
      " [0.7934352 ]\n",
      " [0.89629315]\n",
      " [0.91822298]\n",
      " [0.9122807 ]\n",
      " [0.86912847]\n",
      " [0.79711375]\n",
      " [0.85766836]\n",
      " [0.84691568]\n",
      " [0.90959253]\n",
      " [0.92275042]\n",
      " [0.90067912]\n",
      " [0.8779004 ]\n",
      " [0.9278438 ]\n",
      " [0.92190153]]\n",
      "r\n",
      "k=2, n=20, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_20_2.log\n",
      "max accuracy is 0.8532894736842105, round is 25\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 22\n",
      "range(0, 27)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.81154499]\n",
      " [0.85922467]\n",
      " [0.79824561]\n",
      " [0.48882286]\n",
      " [0.87408036]\n",
      " [0.71731749]\n",
      " [0.82767402]\n",
      " [0.83460668]\n",
      " [0.49476514]\n",
      " [0.88794567]\n",
      " [0.79725523]\n",
      " [0.88568195]\n",
      " [0.79032258]\n",
      " [0.78650255]\n",
      " [0.85950764]\n",
      " [0.85356537]\n",
      " [0.88681381]\n",
      " [0.91369553]\n",
      " [0.86375212]\n",
      " [0.81946802]\n",
      " [0.83149406]\n",
      " [0.84649123]\n",
      " [0.8450764 ]\n",
      " [0.91751556]\n",
      " [0.80263158]]\n",
      "g\n",
      "k=2, n=20, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_20_4.log\n",
      "max accuracy is 0.8601315789473685, round is 32\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 23\n",
      "range(0, 33)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76924165]\n",
      " [0.75311262]\n",
      " [0.72481607]\n",
      " [0.80107527]\n",
      " [0.81578947]\n",
      " [0.70684776]\n",
      " [0.48882286]\n",
      " [0.81819468]\n",
      " [0.90110357]\n",
      " [0.78975665]\n",
      " [0.80560272]\n",
      " [0.88752122]\n",
      " [0.87125071]\n",
      " [0.85554612]\n",
      " [0.88172043]\n",
      " [0.90209394]\n",
      " [0.91284663]\n",
      " [0.90181098]\n",
      " [0.91977929]\n",
      " [0.81847765]\n",
      " [0.86530843]\n",
      " [0.87719298]\n",
      " [0.9090266 ]\n",
      " [0.91270515]\n",
      " [0.86488398]\n",
      " [0.86403509]\n",
      " [0.89643463]\n",
      " [0.92289191]\n",
      " [0.92487267]]\n",
      "b\n",
      "k=2, n=20, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_5_1.log\n",
      "max accuracy is 0.8676315789473684, round is 20\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 24\n",
      "range(0, 24)\n",
      "[[0.76018676]\n",
      " [0.85851726]\n",
      " [0.81918506]\n",
      " [0.71165818]\n",
      " [0.83121109]\n",
      " [0.84719864]\n",
      " [0.83418223]\n",
      " [0.83290889]\n",
      " [0.5762592 ]\n",
      " [0.80503679]\n",
      " [0.89926429]\n",
      " [0.88271081]\n",
      " [0.79994341]\n",
      " [0.88087153]\n",
      " [0.88638936]\n",
      " [0.91213922]\n",
      " [0.84946237]\n",
      " [0.90280136]\n",
      " [0.82640068]\n",
      " [0.84578381]\n",
      " [0.93293718]\n",
      " [0.86629881]\n",
      " [0.90945105]\n",
      " [0.90011319]]\n",
      "y\n",
      "k=4, n=5, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_5_2.log\n",
      "max accuracy is 0.8657894736842106, round is 31\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 25\n",
      "range(0, 35)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.75976231]\n",
      " [0.58404075]\n",
      " [0.72608942]\n",
      " [0.73429542]\n",
      " [0.84069044]\n",
      " [0.65053763]\n",
      " [0.63964346]\n",
      " [0.78466327]\n",
      " [0.85908319]\n",
      " [0.85865874]\n",
      " [0.88709677]\n",
      " [0.76202603]\n",
      " [0.87280702]\n",
      " [0.80772496]\n",
      " [0.84550085]\n",
      " [0.79216186]\n",
      " [0.89954726]\n",
      " [0.91652518]\n",
      " [0.89190719]\n",
      " [0.9040747 ]\n",
      " [0.92020374]\n",
      " [0.89784946]\n",
      " [0.86177136]\n",
      " [0.91426146]\n",
      " [0.91298812]\n",
      " [0.8770515 ]\n",
      " [0.87252405]\n",
      " [0.9286927 ]\n",
      " [0.92006225]\n",
      " [0.93095642]\n",
      " [0.91878891]\n",
      " [0.91864743]\n",
      " [0.92062818]]\n",
      "c\n",
      "k=4, n=5, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_5_4.log\n",
      "max accuracy is 0.8551315789473685, round is 25\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 26\n",
      "range(0, 36)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.74250141]\n",
      " [0.69949066]\n",
      " [0.69043577]\n",
      " [0.68760611]\n",
      " [0.7024618 ]\n",
      " [0.81692134]\n",
      " [0.81097906]\n",
      " [0.77843803]\n",
      " [0.87308998]\n",
      " [0.64431239]\n",
      " [0.86813809]\n",
      " [0.56013016]\n",
      " [0.82003396]\n",
      " [0.89247312]\n",
      " [0.91256367]\n",
      " [0.87577816]\n",
      " [0.91666667]\n",
      " [0.87393888]\n",
      " [0.88737974]\n",
      " [0.88737974]\n",
      " [0.86134692]\n",
      " [0.91949632]\n",
      " [0.88271081]\n",
      " [0.91029994]\n",
      " [0.77447651]\n",
      " [0.78565365]\n",
      " [0.88554046]\n",
      " [0.90294284]\n",
      " [0.9081777 ]\n",
      " [0.75056593]\n",
      " [0.83786078]\n",
      " [0.90916808]]\n",
      "m\n",
      "k=4, n=5, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_10_1.log\n",
      "max accuracy is 0.8571052631578947, round is 18\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 27\n",
      "range(0, 22)\n",
      "[[0.76018676]\n",
      " [0.74391624]\n",
      " [0.84125637]\n",
      " [0.68902094]\n",
      " [0.7221279 ]\n",
      " [0.77773062]\n",
      " [0.7901811 ]\n",
      " [0.89657612]\n",
      " [0.82696661]\n",
      " [0.8606395 ]\n",
      " [0.84436899]\n",
      " [0.90662139]\n",
      " [0.87054329]\n",
      " [0.8926146 ]\n",
      " [0.88568195]\n",
      " [0.91850594]\n",
      " [0.85441426]\n",
      " [0.78494624]\n",
      " [0.92161856]\n",
      " [0.89841539]\n",
      " [0.87804188]\n",
      " [0.88455008]]\n",
      "k\n",
      "k=4, n=10, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_10_2.log\n",
      "max accuracy is 0.8689473684210526, round is 27\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 28\n",
      "range(0, 30)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.85158461]\n",
      " [0.74830221]\n",
      " [0.80928127]\n",
      " [0.82427844]\n",
      " [0.82809847]\n",
      " [0.66015846]\n",
      " [0.80956423]\n",
      " [0.87507074]\n",
      " [0.5836163 ]\n",
      " [0.8377193 ]\n",
      " [0.76301641]\n",
      " [0.79598189]\n",
      " [0.88426712]\n",
      " [0.90138653]\n",
      " [0.89332201]\n",
      " [0.8573854 ]\n",
      " [0.8098472 ]\n",
      " [0.88341822]\n",
      " [0.89204867]\n",
      " [0.66794001]\n",
      " [0.73203169]\n",
      " [0.8811545 ]\n",
      " [0.9155348 ]\n",
      " [0.93166384]\n",
      " [0.89954726]\n",
      " [0.93435201]\n",
      " [0.90831919]\n",
      " [0.92671194]]\n",
      "r\n",
      "k=4, n=10, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_10_4.log\n",
      "max accuracy is 0.8601315789473685, round is 34\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 29\n",
      "range(0, 35)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.8344652 ]\n",
      " [0.85681947]\n",
      " [0.82908885]\n",
      " [0.80093379]\n",
      " [0.81946802]\n",
      " [0.6475665 ]\n",
      " [0.77645727]\n",
      " [0.73670062]\n",
      " [0.75523486]\n",
      " [0.71420487]\n",
      " [0.86785512]\n",
      " [0.81918506]\n",
      " [0.87733447]\n",
      " [0.82144878]\n",
      " [0.86162988]\n",
      " [0.88752122]\n",
      " [0.8820034 ]\n",
      " [0.87804188]\n",
      " [0.81211092]\n",
      " [0.89883984]\n",
      " [0.89233164]\n",
      " [0.73075835]\n",
      " [0.81621392]\n",
      " [0.87818336]\n",
      " [0.8679966 ]\n",
      " [0.87535371]\n",
      " [0.88794567]\n",
      " [0.90803622]\n",
      " [0.8999717 ]\n",
      " [0.86219581]\n",
      " [0.92487267]]\n",
      "g\n",
      "k=4, n=10, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_15_1.log\n",
      "max accuracy is 0.8703947368421052, round is 19\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 30\n",
      "range(0, 22)\n",
      "[[0.76018676]\n",
      " [0.8286644 ]\n",
      " [0.8131013 ]\n",
      " [0.77758913]\n",
      " [0.83658744]\n",
      " [0.82371251]\n",
      " [0.7385399 ]\n",
      " [0.74533107]\n",
      " [0.8204584 ]\n",
      " [0.85611205]\n",
      " [0.74434069]\n",
      " [0.88398415]\n",
      " [0.85851726]\n",
      " [0.91143181]\n",
      " [0.91822298]\n",
      " [0.87634409]\n",
      " [0.89883984]\n",
      " [0.8811545 ]\n",
      " [0.91992077]\n",
      " [0.93590832]\n",
      " [0.93336163]\n",
      " [0.92062818]]\n",
      "b\n",
      "k=4, n=15, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_15_2.log\n",
      "max accuracy is 0.8642105263157894, round is 28\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 31\n",
      "range(0, 30)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.78155065]\n",
      " [0.72693831]\n",
      " [0.70132994]\n",
      " [0.79909451]\n",
      " [0.64360498]\n",
      " [0.88695529]\n",
      " [0.85498019]\n",
      " [0.8917657 ]\n",
      " [0.70939445]\n",
      " [0.88412564]\n",
      " [0.82229768]\n",
      " [0.90336729]\n",
      " [0.83715337]\n",
      " [0.78706848]\n",
      " [0.51499717]\n",
      " [0.91511036]\n",
      " [0.84903792]\n",
      " [0.88455008]\n",
      " [0.92359932]\n",
      " [0.90747029]\n",
      " [0.90761177]\n",
      " [0.88327674]\n",
      " [0.89855688]\n",
      " [0.92402377]\n",
      " [0.92614601]\n",
      " [0.89388795]\n",
      " [0.92925863]\n",
      " [0.89402943]]\n",
      "y\n",
      "k=4, n=15, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_15_4.log\n",
      "max accuracy is 0.8586842105263158, round is 29\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 32\n",
      "range(0, 33)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.81748727]\n",
      " [0.75297114]\n",
      " [0.58007923]\n",
      " [0.8098472 ]\n",
      " [0.59847199]\n",
      " [0.75650821]\n",
      " [0.65237691]\n",
      " [0.73401245]\n",
      " [0.4286927 ]\n",
      " [0.72425014]\n",
      " [0.77037351]\n",
      " [0.86658178]\n",
      " [0.52971138]\n",
      " [0.87563667]\n",
      " [0.82923033]\n",
      " [0.89091681]\n",
      " [0.84337861]\n",
      " [0.9131296 ]\n",
      " [0.91284663]\n",
      " [0.72283531]\n",
      " [0.84974533]\n",
      " [0.86361064]\n",
      " [0.88992643]\n",
      " [0.83121109]\n",
      " [0.89091681]\n",
      " [0.92331636]\n",
      " [0.82357102]\n",
      " [0.89402943]\n",
      " [0.88653084]]\n",
      "c\n",
      "k=4, n=15, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_20_1.log\n",
      "max accuracy is 0.8630263157894736, round is 19\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 33\n",
      "range(0, 22)\n",
      "[[0.76018676]\n",
      " [0.82498585]\n",
      " [0.74108659]\n",
      " [0.76457272]\n",
      " [0.61955291]\n",
      " [0.76839276]\n",
      " [0.80050934]\n",
      " [0.87125071]\n",
      " [0.8089983 ]\n",
      " [0.81975099]\n",
      " [0.75679117]\n",
      " [0.92303339]\n",
      " [0.92614601]\n",
      " [0.89162422]\n",
      " [0.83616299]\n",
      " [0.82371251]\n",
      " [0.8647425 ]\n",
      " [0.9057725 ]\n",
      " [0.9204867 ]\n",
      " [0.92798529]\n",
      " [0.87917374]\n",
      " [0.91921336]]\n",
      "m\n",
      "k=4, n=20, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_20_2.log\n",
      "max accuracy is 0.8675, round is 24\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 34\n",
      "range(0, 28)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.8418223 ]\n",
      " [0.83729485]\n",
      " [0.83715337]\n",
      " [0.86346916]\n",
      " [0.84734012]\n",
      " [0.75028297]\n",
      " [0.76315789]\n",
      " [0.88794567]\n",
      " [0.76782683]\n",
      " [0.90435767]\n",
      " [0.75863045]\n",
      " [0.91044143]\n",
      " [0.80531975]\n",
      " [0.83814375]\n",
      " [0.88341822]\n",
      " [0.90888512]\n",
      " [0.71703452]\n",
      " [0.93039049]\n",
      " [0.77843803]\n",
      " [0.8221562 ]\n",
      " [0.90365025]\n",
      " [0.85483871]\n",
      " [0.9327957 ]\n",
      " [0.91595925]\n",
      " [0.82923033]\n",
      " [0.92218449]]\n",
      "k\n",
      "k=4, n=20, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_20_4.log\n",
      "max accuracy is 0.8656578947368421, round is 33\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 35\n",
      "range(0, 36)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.81479909]\n",
      " [0.7893322 ]\n",
      " [0.76131862]\n",
      " [0.83121109]\n",
      " [0.74900962]\n",
      " [0.66454443]\n",
      " [0.86912847]\n",
      " [0.89134126]\n",
      " [0.8975665 ]\n",
      " [0.87577816]\n",
      " [0.87733447]\n",
      " [0.84267119]\n",
      " [0.85016978]\n",
      " [0.88341822]\n",
      " [0.85865874]\n",
      " [0.84620826]\n",
      " [0.83672892]\n",
      " [0.9196378 ]\n",
      " [0.85200905]\n",
      " [0.92586304]\n",
      " [0.91298812]\n",
      " [0.83347482]\n",
      " [0.90690436]\n",
      " [0.84054895]\n",
      " [0.80970572]\n",
      " [0.90605546]\n",
      " [0.92826825]\n",
      " [0.90633843]\n",
      " [0.92176005]\n",
      " [0.93081494]\n",
      " [0.85809281]\n",
      " [0.8820034 ]]\n",
      "r\n",
      "k=4, n=20, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_5_1.log\n",
      "max accuracy is 0.8447368421052631, round is 10\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 36\n",
      "range(0, 11)\n",
      "[[0.76018676]\n",
      " [0.79640634]\n",
      " [0.79966044]\n",
      " [0.69878325]\n",
      " [0.85200905]\n",
      " [0.86417657]\n",
      " [0.87775891]\n",
      " [0.81706282]\n",
      " [0.83305037]\n",
      " [0.89332201]\n",
      " [0.90831919]]\n",
      "g\n",
      "k=8, n=5, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_5_2.log\n",
      "max accuracy is 0.8481578947368421, round is 20\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 37\n",
      "range(0, 24)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.7852292 ]\n",
      " [0.7811262 ]\n",
      " [0.7426429 ]\n",
      " [0.76344086]\n",
      " [0.82059989]\n",
      " [0.6795416 ]\n",
      " [0.50056593]\n",
      " [0.88426712]\n",
      " [0.89289757]\n",
      " [0.83121109]\n",
      " [0.89190719]\n",
      " [0.82427844]\n",
      " [0.81578947]\n",
      " [0.77192982]\n",
      " [0.85469723]\n",
      " [0.86092247]\n",
      " [0.8934635 ]\n",
      " [0.90959253]\n",
      " [0.91199774]\n",
      " [0.9098755 ]\n",
      " [0.91185625]\n",
      " [0.85795133]]\n",
      "b\n",
      "k=8, n=5, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_5_4.log\n",
      "max accuracy is 0.8668421052631579, round is 31\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 38\n",
      "range(0, 35)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.71632711]\n",
      " [0.76513865]\n",
      " [0.71434635]\n",
      " [0.729485  ]\n",
      " [0.80461234]\n",
      " [0.8655914 ]\n",
      " [0.78466327]\n",
      " [0.81578947]\n",
      " [0.82838144]\n",
      " [0.9155348 ]\n",
      " [0.90945105]\n",
      " [0.87436333]\n",
      " [0.85427278]\n",
      " [0.88214488]\n",
      " [0.88695529]\n",
      " [0.90350877]\n",
      " [0.91652518]\n",
      " [0.92855122]\n",
      " [0.9213356 ]\n",
      " [0.90520656]\n",
      " [0.90718732]\n",
      " [0.92840973]\n",
      " [0.92190153]\n",
      " [0.9196378 ]\n",
      " [0.93053198]\n",
      " [0.8262592 ]\n",
      " [0.87422184]\n",
      " [0.93208829]\n",
      " [0.92317487]\n",
      " [0.86120543]\n",
      " [0.88638936]]\n",
      "y\n",
      "k=8, n=5, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_10_1.log\n",
      "max accuracy is 0.8505263157894737, round is 9\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 39\n",
      "range(0, 11)\n",
      "[[0.76018676]\n",
      " [0.72566497]\n",
      " [0.87889078]\n",
      " [0.8213073 ]\n",
      " [0.8541313 ]\n",
      " [0.83545557]\n",
      " [0.75268817]\n",
      " [0.87747595]\n",
      " [0.90973401]\n",
      " [0.91454443]\n",
      " [0.79951896]]\n",
      "c\n",
      "k=8, n=10, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_10_2.log\n",
      "max accuracy is 0.8606578947368421, round is 16\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 40\n",
      "range(0, 22)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76485569]\n",
      " [0.73868138]\n",
      " [0.8368704 ]\n",
      " [0.73189021]\n",
      " [0.79541596]\n",
      " [0.73754952]\n",
      " [0.89119977]\n",
      " [0.80333899]\n",
      " [0.75382003]\n",
      " [0.74377476]\n",
      " [0.741794  ]\n",
      " [0.90350877]\n",
      " [0.87874929]\n",
      " [0.85979061]\n",
      " [0.9254386 ]\n",
      " [0.90619694]\n",
      " [0.86743067]\n",
      " [0.88186191]\n",
      " [0.81097906]\n",
      " [0.69864177]]\n",
      "m\n",
      "k=8, n=10, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_10_4.log\n",
      "max accuracy is 0.871578947368421, round is 31\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 41\n",
      "range(0, 33)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.8303622 ]\n",
      " [0.80008489]\n",
      " [0.73132428]\n",
      " [0.84337861]\n",
      " [0.84988681]\n",
      " [0.81692134]\n",
      " [0.90860215]\n",
      " [0.80560272]\n",
      " [0.81607244]\n",
      " [0.89544426]\n",
      " [0.75155631]\n",
      " [0.83290889]\n",
      " [0.92911715]\n",
      " [0.91256367]\n",
      " [0.86714771]\n",
      " [0.92501415]\n",
      " [0.92218449]\n",
      " [0.87096774]\n",
      " [0.82342954]\n",
      " [0.92685342]\n",
      " [0.92883418]\n",
      " [0.83913413]\n",
      " [0.89035088]\n",
      " [0.92501415]\n",
      " [0.8811545 ]\n",
      " [0.92741935]\n",
      " [0.91595925]\n",
      " [0.93718166]\n",
      " [0.89742501]]\n",
      "k\n",
      "k=8, n=10, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_15_1.log\n",
      "max accuracy is 0.8206578947368421, round is 9\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 42\n",
      "range(0, 11)\n",
      "[[0.76018676]\n",
      " [0.82144878]\n",
      " [0.86827957]\n",
      " [0.64912281]\n",
      " [0.79951896]\n",
      " [0.80772496]\n",
      " [0.78211658]\n",
      " [0.84054895]\n",
      " [0.85681947]\n",
      " [0.88242784]\n",
      " [0.73019242]]\n",
      "r\n",
      "k=8, n=15, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_15_2.log\n",
      "max accuracy is 0.865, round is 19\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 43\n",
      "range(0, 22)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.70727221]\n",
      " [0.77659875]\n",
      " [0.6458687 ]\n",
      " [0.75141483]\n",
      " [0.71406338]\n",
      " [0.86955291]\n",
      " [0.7925863 ]\n",
      " [0.87535371]\n",
      " [0.71943973]\n",
      " [0.84875495]\n",
      " [0.78098472]\n",
      " [0.83729485]\n",
      " [0.91694963]\n",
      " [0.91567629]\n",
      " [0.56607244]\n",
      " [0.92855122]\n",
      " [0.89643463]\n",
      " [0.93010753]\n",
      " [0.91751556]\n",
      " [0.91157329]]\n",
      "g\n",
      "k=8, n=15, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_15_4.log\n",
      "max accuracy is 0.8697368421052631, round is 28\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 44\n",
      "range(0, 32)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.85031126]\n",
      " [0.63285229]\n",
      " [0.62549519]\n",
      " [0.73571024]\n",
      " [0.54782117]\n",
      " [0.75764007]\n",
      " [0.65548953]\n",
      " [0.68590832]\n",
      " [0.45288625]\n",
      " [0.80871534]\n",
      " [0.79470855]\n",
      " [0.9122807 ]\n",
      " [0.49462366]\n",
      " [0.9172326 ]\n",
      " [0.85398981]\n",
      " [0.89912281]\n",
      " [0.9016695 ]\n",
      " [0.91397849]\n",
      " [0.92359932]\n",
      " [0.9172326 ]\n",
      " [0.78423882]\n",
      " [0.90181098]\n",
      " [0.85356537]\n",
      " [0.92996604]\n",
      " [0.93520091]\n",
      " [0.92119411]\n",
      " [0.92062818]\n",
      " [0.91610074]]\n",
      "b\n",
      "k=8, n=15, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_20_1.log\n",
      "max accuracy is 0.8385526315789473, round is 9\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 45\n",
      "range(0, 11)\n",
      "[[0.76018676]\n",
      " [0.81861913]\n",
      " [0.69383135]\n",
      " [0.85144312]\n",
      " [0.65393322]\n",
      " [0.59380306]\n",
      " [0.85597057]\n",
      " [0.86615733]\n",
      " [0.5959253 ]\n",
      " [0.9016695 ]\n",
      " [0.84323713]]\n",
      "y\n",
      "k=8, n=20, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_20_2.log\n",
      "max accuracy is 0.8653947368421052, round is 19\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 46\n",
      "range(0, 22)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.84535937]\n",
      " [0.68449349]\n",
      " [0.79697227]\n",
      " [0.87606112]\n",
      " [0.82611771]\n",
      " [0.80135823]\n",
      " [0.80744199]\n",
      " [0.88313526]\n",
      " [0.78169213]\n",
      " [0.9049236 ]\n",
      " [0.87818336]\n",
      " [0.89685908]\n",
      " [0.9196378 ]\n",
      " [0.81380872]\n",
      " [0.88256933]\n",
      " [0.88667233]\n",
      " [0.80871534]\n",
      " [0.93053198]\n",
      " [0.88624788]\n",
      " [0.90662139]]\n",
      "c\n",
      "k=8, n=20, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_20_4.log\n",
      "max accuracy is 0.8727631578947368, round is 31\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 47\n",
      "range(0, 32)\n",
      "[[0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.76018676]\n",
      " [0.81621392]\n",
      " [0.8213073 ]\n",
      " [0.62110922]\n",
      " [0.8696944 ]\n",
      " [0.64077533]\n",
      " [0.76386531]\n",
      " [0.8679966 ]\n",
      " [0.82031692]\n",
      " [0.90025467]\n",
      " [0.8688455 ]\n",
      " [0.81762875]\n",
      " [0.86219581]\n",
      " [0.86629881]\n",
      " [0.91114884]\n",
      " [0.89685908]\n",
      " [0.89219015]\n",
      " [0.84521788]\n",
      " [0.92855122]\n",
      " [0.86035654]\n",
      " [0.93024901]\n",
      " [0.91539332]\n",
      " [0.91624222]\n",
      " [0.92076967]\n",
      " [0.89742501]\n",
      " [0.92614601]\n",
      " [0.87252405]\n",
      " [0.93746463]\n",
      " [0.93845501]]\n",
      "m\n",
      "k=8, n=20, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_5_1.log\n",
      "max accuracy is 0.6313833333333333, round is 6\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 0\n",
      "range(0, 9)\n",
      "[[0.38621795]\n",
      " [0.51929487]\n",
      " [0.71741453]\n",
      " [0.59675214]\n",
      " [0.73938034]\n",
      " [0.75938034]\n",
      " [0.80946581]\n",
      " [0.76192308]\n",
      " [0.79264957]]\n",
      "r\n",
      "k=1, n=5, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_5_2.log\n",
      "max accuracy is 0.6339666666666667, round is 13\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 1\n",
      "range(0, 18)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.49767094]\n",
      " [0.71532051]\n",
      " [0.76412393]\n",
      " [0.76551282]\n",
      " [0.77076923]\n",
      " [0.77542735]\n",
      " [0.74638889]\n",
      " [0.75123932]\n",
      " [0.7083547 ]\n",
      " [0.67549145]\n",
      " [0.75991453]\n",
      " [0.81277778]\n",
      " [0.79925214]\n",
      " [0.80476496]\n",
      " [0.79858974]\n",
      " [0.77626068]]\n",
      "g\n",
      "k=1, n=5, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_5_4.log\n",
      "max accuracy is 0.6496833333333333, round is 41\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 2\n",
      "range(0, 44)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.45448718]\n",
      " [0.49115385]\n",
      " [0.60946581]\n",
      " [0.68166667]\n",
      " [0.59416667]\n",
      " [0.60098291]\n",
      " [0.67271368]\n",
      " [0.75070513]\n",
      " [0.71141026]\n",
      " [0.68207265]\n",
      " [0.76113248]\n",
      " [0.76525641]\n",
      " [0.64717949]\n",
      " [0.76784188]\n",
      " [0.72388889]\n",
      " [0.72745726]\n",
      " [0.77589744]\n",
      " [0.75241453]\n",
      " [0.78111111]\n",
      " [0.72980769]\n",
      " [0.79425214]\n",
      " [0.76049145]\n",
      " [0.79245726]\n",
      " [0.78401709]\n",
      " [0.76901709]\n",
      " [0.79707265]\n",
      " [0.77111111]\n",
      " [0.77247863]\n",
      " [0.80632479]\n",
      " [0.81467949]\n",
      " [0.81467949]\n",
      " [0.8159188 ]\n",
      " [0.81083333]\n",
      " [0.79694444]\n",
      " [0.78401709]\n",
      " [0.81705128]\n",
      " [0.82198718]\n",
      " [0.80709402]\n",
      " [0.78452991]\n",
      " [0.83292735]\n",
      " [0.81696581]\n",
      " [0.80760684]]\n",
      "b\n",
      "k=1, n=5, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_10_1.log\n",
      "max accuracy is 0.6107333333333334, round is 7\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 3\n",
      "range(0, 9)\n",
      "[[0.38621795]\n",
      " [0.59604701]\n",
      " [0.71807692]\n",
      " [0.7234188 ]\n",
      " [0.72040598]\n",
      " [0.75566239]\n",
      " [0.75848291]\n",
      " [0.78299145]\n",
      " [0.77149573]]\n",
      "y\n",
      "k=1, n=10, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_10_2.log\n",
      "max accuracy is 0.6205833333333334, round is 15\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 4\n",
      "range(0, 16)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.67722222]\n",
      " [0.71228632]\n",
      " [0.73286325]\n",
      " [0.62732906]\n",
      " [0.73014957]\n",
      " [0.74598291]\n",
      " [0.78549145]\n",
      " [0.76373932]\n",
      " [0.74758547]\n",
      " [0.79002137]\n",
      " [0.61371795]\n",
      " [0.7790812 ]\n",
      " [0.7692094 ]\n",
      " [0.79561966]]\n",
      "c\n",
      "k=1, n=10, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_10_4.log\n",
      "max accuracy is 0.6353666666666666, round is 12\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 5\n",
      "range(0, 16)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.45448718]\n",
      " [0.49115385]\n",
      " [0.65104701]\n",
      " [0.7699359 ]\n",
      " [0.74792735]\n",
      " [0.67190171]\n",
      " [0.78711538]\n",
      " [0.77418803]\n",
      " [0.78151709]\n",
      " [0.80482906]\n",
      " [0.81457265]\n",
      " [0.80333333]\n",
      " [0.79790598]\n",
      " [0.76068376]]\n",
      "m\n",
      "k=1, n=10, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_15_1.log\n",
      "max accuracy is 0.6209333333333333, round is 7\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 6\n",
      "range(0, 8)\n",
      "[[0.38621795]\n",
      " [0.62707265]\n",
      " [0.72128205]\n",
      " [0.74955128]\n",
      " [0.75557692]\n",
      " [0.77634615]\n",
      " [0.75190171]\n",
      " [0.79606838]]\n",
      "k\n",
      "k=1, n=15, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_15_2.log\n",
      "max accuracy is 0.62635, round is 8\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 7\n",
      "range(0, 16)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.65128205]\n",
      " [0.68784188]\n",
      " [0.72318376]\n",
      " [0.76181624]\n",
      " [0.7615812 ]\n",
      " [0.78803419]\n",
      " [0.80301282]\n",
      " [0.77307692]\n",
      " [0.7708547 ]\n",
      " [0.76395299]\n",
      " [0.77010684]\n",
      " [0.79831197]\n",
      " [0.75690171]\n",
      " [0.76844017]]\n",
      "r\n",
      "k=1, n=15, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_15_4.log\n",
      "max accuracy is 0.6333, round is 22\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 8\n",
      "range(0, 24)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.45448718]\n",
      " [0.49115385]\n",
      " [0.65799145]\n",
      " [0.68995726]\n",
      " [0.6849359 ]\n",
      " [0.71123932]\n",
      " [0.7442094 ]\n",
      " [0.75581197]\n",
      " [0.70549145]\n",
      " [0.77153846]\n",
      " [0.76247863]\n",
      " [0.71036325]\n",
      " [0.76741453]\n",
      " [0.71508547]\n",
      " [0.79850427]\n",
      " [0.79717949]\n",
      " [0.78982906]\n",
      " [0.77121795]\n",
      " [0.77094017]\n",
      " [0.77831197]\n",
      " [0.81192308]\n",
      " [0.75517094]]\n",
      "g\n",
      "k=1, n=15, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_20_1.log\n",
      "max accuracy is 0.6013166666666667, round is 4\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 9\n",
      "range(0, 8)\n",
      "[[0.38621795]\n",
      " [0.66301282]\n",
      " [0.54198718]\n",
      " [0.75523504]\n",
      " [0.7709188 ]\n",
      " [0.74989316]\n",
      " [0.75643162]\n",
      " [0.69628205]]\n",
      "b\n",
      "k=1, n=20, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_20_2.log\n",
      "max accuracy is 0.6439166666666667, round is 13\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 10\n",
      "range(0, 16)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.62190171]\n",
      " [0.71587607]\n",
      " [0.77867521]\n",
      " [0.72239316]\n",
      " [0.74897436]\n",
      " [0.77869658]\n",
      " [0.77606838]\n",
      " [0.79935897]\n",
      " [0.79720085]\n",
      " [0.79702991]\n",
      " [0.79942308]\n",
      " [0.82553419]\n",
      " [0.78801282]\n",
      " [0.80303419]]\n",
      "y\n",
      "k=1, n=20, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_20_4.log\n",
      "max accuracy is 0.3831, round is 3\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 11\n",
      "range(0, 4)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.45448718]\n",
      " [0.49115385]]\n",
      "c\n",
      "k=1, n=20, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_5_1.log\n",
      "max accuracy is 0.5959, round is 3\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 12\n",
      "range(0, 6)\n",
      "[[0.38621795]\n",
      " [0.56696581]\n",
      " [0.7241453 ]\n",
      " [0.76397436]\n",
      " [0.73933761]\n",
      " [0.7482265 ]]\n",
      "m\n",
      "k=2, n=5, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_5_2.log\n",
      "max accuracy is 0.6263333333333333, round is 8\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 13\n",
      "range(0, 10)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.6416453 ]\n",
      " [0.72104701]\n",
      " [0.76290598]\n",
      " [0.74675214]\n",
      " [0.74217949]\n",
      " [0.79047009]\n",
      " [0.80299145]\n",
      " [0.73619658]]\n",
      "k\n",
      "k=2, n=5, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_5_4.log\n",
      "max accuracy is 0.6493333333333333, round is 33\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 14\n",
      "range(0, 38)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.45448718]\n",
      " [0.49115385]\n",
      " [0.73200855]\n",
      " [0.72645299]\n",
      " [0.71564103]\n",
      " [0.72220085]\n",
      " [0.71803419]\n",
      " [0.79647436]\n",
      " [0.71205128]\n",
      " [0.77440171]\n",
      " [0.76818376]\n",
      " [0.79380342]\n",
      " [0.67576923]\n",
      " [0.77732906]\n",
      " [0.77611111]\n",
      " [0.73790598]\n",
      " [0.75478632]\n",
      " [0.76412393]\n",
      " [0.79884615]\n",
      " [0.80732906]\n",
      " [0.76711538]\n",
      " [0.78839744]\n",
      " [0.81779915]\n",
      " [0.79882479]\n",
      " [0.78811966]\n",
      " [0.81536325]\n",
      " [0.78803419]\n",
      " [0.81337607]\n",
      " [0.79741453]\n",
      " [0.81720085]\n",
      " [0.8242094 ]\n",
      " [0.83247863]\n",
      " [0.82645299]\n",
      " [0.78267094]\n",
      " [0.79418803]\n",
      " [0.79903846]]\n",
      "r\n",
      "k=2, n=5, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_10_1.log\n",
      "max accuracy is 0.5819166666666666, round is 3\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 15\n",
      "range(0, 4)\n",
      "[[0.38621795]\n",
      " [0.55405983]\n",
      " [0.65130342]\n",
      " [0.74604701]]\n",
      "g\n",
      "k=2, n=10, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_10_2.log\n",
      "max accuracy is 0.6068666666666667, round is 7\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 16\n",
      "range(0, 10)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.75183761]\n",
      " [0.68155983]\n",
      " [0.77241453]\n",
      " [0.73104701]\n",
      " [0.73807692]\n",
      " [0.77803419]\n",
      " [0.74198718]\n",
      " [0.77314103]]\n",
      "b\n",
      "k=2, n=10, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_10_4.log\n",
      "max accuracy is 0.6429666666666667, round is 29\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 17\n",
      "range(0, 38)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.45448718]\n",
      " [0.49115385]\n",
      " [0.70673077]\n",
      " [0.7234188 ]\n",
      " [0.70149573]\n",
      " [0.72429487]\n",
      " [0.77700855]\n",
      " [0.76621795]\n",
      " [0.77799145]\n",
      " [0.79457265]\n",
      " [0.78222222]\n",
      " [0.56933761]\n",
      " [0.76034188]\n",
      " [0.77602564]\n",
      " [0.70972222]\n",
      " [0.78416667]\n",
      " [0.7699359 ]\n",
      " [0.78794872]\n",
      " [0.76987179]\n",
      " [0.77096154]\n",
      " [0.75692308]\n",
      " [0.77525641]\n",
      " [0.78903846]\n",
      " [0.77931624]\n",
      " [0.74536325]\n",
      " [0.80106838]\n",
      " [0.71621795]\n",
      " [0.82431624]\n",
      " [0.77959402]\n",
      " [0.80485043]\n",
      " [0.78899573]\n",
      " [0.77673077]\n",
      " [0.80878205]\n",
      " [0.78352564]\n",
      " [0.80944444]\n",
      " [0.80181624]]\n",
      "y\n",
      "k=2, n=10, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_15_1.log\n",
      "max accuracy is 0.5874166666666667, round is 2\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 18\n",
      "range(0, 4)\n",
      "[[0.38621795]\n",
      " [0.66555556]\n",
      " [0.75309829]\n",
      " [0.74344017]]\n",
      "c\n",
      "k=2, n=15, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_15_2.log\n",
      "max accuracy is 0.5980166666666666, round is 7\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 19\n",
      "range(0, 8)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.68433761]\n",
      " [0.61151709]\n",
      " [0.76358974]\n",
      " [0.71961538]\n",
      " [0.74876068]\n",
      " [0.76668803]]\n",
      "m\n",
      "k=2, n=15, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_15_4.log\n",
      "max accuracy is 0.6491666666666667, round is 24\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 20\n",
      "range(0, 31)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.45448718]\n",
      " [0.49115385]\n",
      " [0.72241453]\n",
      " [0.73844017]\n",
      " [0.76713675]\n",
      " [0.76014957]\n",
      " [0.74711538]\n",
      " [0.76598291]\n",
      " [0.76963675]\n",
      " [0.74912393]\n",
      " [0.80047009]\n",
      " [0.73594017]\n",
      " [0.7824359 ]\n",
      " [0.75108974]\n",
      " [0.8190812 ]\n",
      " [0.79316239]\n",
      " [0.76083333]\n",
      " [0.80320513]\n",
      " [0.80485043]\n",
      " [0.77442308]\n",
      " [0.80064103]\n",
      " [0.80846154]\n",
      " [0.83226496]\n",
      " [0.8217094 ]\n",
      " [0.74339744]\n",
      " [0.79145299]\n",
      " [0.82566239]\n",
      " [0.79044872]\n",
      " [0.83175214]]\n",
      "k\n",
      "k=2, n=15, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_20_1.log\n",
      "max accuracy is 0.6089, round is 3\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 21\n",
      "range(0, 4)\n",
      "[[0.38621795]\n",
      " [0.73117521]\n",
      " [0.53700855]\n",
      " [0.78064103]]\n",
      "r\n",
      "k=2, n=20, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_20_2.log\n",
      "max accuracy is 0.6299333333333333, round is 7\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 22\n",
      "range(0, 8)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.75350427]\n",
      " [0.70540598]\n",
      " [0.79096154]\n",
      " [0.75938034]\n",
      " [0.78106838]\n",
      " [0.80760684]]\n",
      "g\n",
      "k=2, n=20, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_20_4.log\n",
      "max accuracy is 0.3831, round is 3\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 23\n",
      "range(0, 4)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.45448718]\n",
      " [0.49115385]]\n",
      "b\n",
      "k=2, n=20, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_5_1.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_5_2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_5_4.log\n",
      "max accuracy is 0.3831, round is 3\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 26\n",
      "range(0, 4)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.45448718]\n",
      " [0.49115385]]\n",
      "m\n",
      "k=4, n=5, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_10_1.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_10_2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_10_4.log\n",
      "max accuracy is 0.6438666666666667, round is 29\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 29\n",
      "range(0, 37)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.45448718]\n",
      " [0.49115385]\n",
      " [0.72205128]\n",
      " [0.72514957]\n",
      " [0.64002137]\n",
      " [0.75275641]\n",
      " [0.72121795]\n",
      " [0.65480769]\n",
      " [0.79972222]\n",
      " [0.77094017]\n",
      " [0.80673077]\n",
      " [0.63480769]\n",
      " [0.78482906]\n",
      " [0.79512821]\n",
      " [0.77982906]\n",
      " [0.78183761]\n",
      " [0.75299145]\n",
      " [0.79027778]\n",
      " [0.78826923]\n",
      " [0.81126068]\n",
      " [0.78931624]\n",
      " [0.7808547 ]\n",
      " [0.78474359]\n",
      " [0.78380342]\n",
      " [0.77269231]\n",
      " [0.81553419]\n",
      " [0.67519231]\n",
      " [0.82547009]\n",
      " [0.77051282]\n",
      " [0.80472222]\n",
      " [0.78980769]\n",
      " [0.76929487]\n",
      " [0.81391026]\n",
      " [0.79867521]\n",
      " [0.81645299]]\n",
      "g\n",
      "k=4, n=10, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_15_1.log\n",
      "max accuracy is 0.30125, round is 0\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 30\n",
      "range(0, 1)\n",
      "[[0.38621795]]\n",
      "b\n",
      "k=4, n=15, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_15_2.log\n",
      "max accuracy is 0.3629833333333333, round is 1\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 31\n",
      "range(0, 2)\n",
      "[[0.38621795]\n",
      " [0.46536325]]\n",
      "y\n",
      "k=4, n=15, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_15_4.log\n",
      "max accuracy is 0.3831, round is 3\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 32\n",
      "range(0, 4)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.45448718]\n",
      " [0.49115385]]\n",
      "c\n",
      "k=4, n=15, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_20_1.log\n",
      "max accuracy is 0.30125, round is 0\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 33\n",
      "range(0, 1)\n",
      "[[0.38621795]]\n",
      "m\n",
      "k=4, n=20, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_20_2.log\n",
      "max accuracy is 0.3629833333333333, round is 1\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 34\n",
      "range(0, 2)\n",
      "[[0.38621795]\n",
      " [0.46536325]]\n",
      "k\n",
      "k=4, n=20, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_20_4.log\n",
      "max accuracy is 0.3831, round is 3\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 35\n",
      "range(0, 4)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.45448718]\n",
      " [0.49115385]]\n",
      "r\n",
      "k=4, n=20, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_5_1.log\n",
      "max accuracy is 0.30125, round is 0\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 36\n",
      "range(0, 1)\n",
      "[[0.38621795]]\n",
      "g\n",
      "k=8, n=5, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_5_2.log\n",
      "max accuracy is 0.3629833333333333, round is 1\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 37\n",
      "range(0, 2)\n",
      "[[0.38621795]\n",
      " [0.46536325]]\n",
      "b\n",
      "k=8, n=5, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_5_4.log\n",
      "max accuracy is 0.3831, round is 3\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 38\n",
      "range(0, 4)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.45448718]\n",
      " [0.49115385]]\n",
      "y\n",
      "k=8, n=5, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_10_1.log\n",
      "max accuracy is 0.30125, round is 0\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 39\n",
      "range(0, 1)\n",
      "[[0.38621795]]\n",
      "c\n",
      "k=8, n=10, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_10_2.log\n",
      "max accuracy is 0.3629833333333333, round is 1\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 40\n",
      "range(0, 2)\n",
      "[[0.38621795]\n",
      " [0.46536325]]\n",
      "m\n",
      "k=8, n=10, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_10_4.log\n",
      "max accuracy is 0.3831, round is 3\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 41\n",
      "range(0, 4)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.45448718]\n",
      " [0.49115385]]\n",
      "k\n",
      "k=8, n=10, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_15_1.log\n",
      "max accuracy is 0.30125, round is 0\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 42\n",
      "range(0, 1)\n",
      "[[0.38621795]]\n",
      "r\n",
      "k=8, n=15, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_15_2.log\n",
      "max accuracy is 0.3629833333333333, round is 1\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 43\n",
      "range(0, 2)\n",
      "[[0.38621795]\n",
      " [0.46536325]]\n",
      "g\n",
      "k=8, n=15, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_15_4.log\n",
      "max accuracy is 0.3831, round is 3\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 44\n",
      "range(0, 4)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.45448718]\n",
      " [0.49115385]]\n",
      "b\n",
      "k=8, n=15, f=4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_20_1.log\n",
      "max accuracy is 0.30125, round is 0\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 45\n",
      "range(0, 1)\n",
      "[[0.38621795]]\n",
      "y\n",
      "k=8, n=20, f=1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_20_2.log\n",
      "max accuracy is 0.3629833333333333, round is 1\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 46\n",
      "range(0, 2)\n",
      "[[0.38621795]\n",
      " [0.46536325]]\n",
      "c\n",
      "k=8, n=20, f=2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_20_4.log\n",
      "max accuracy is 0.3831, round is 3\n",
      "['k=1, n=5, f=1', 'k=1, n=5, f=2', 'k=1, n=5, f=4', 'k=1, n=10, f=1', 'k=1, n=10, f=2', 'k=1, n=10, f=4', 'k=1, n=15, f=1', 'k=1, n=15, f=2', 'k=1, n=15, f=4', 'k=1, n=20, f=1', 'k=1, n=20, f=2', 'k=1, n=20, f=4', 'k=2, n=5, f=1', 'k=2, n=5, f=2', 'k=2, n=5, f=4', 'k=2, n=10, f=1', 'k=2, n=10, f=2', 'k=2, n=10, f=4', 'k=2, n=15, f=1', 'k=2, n=15, f=2', 'k=2, n=15, f=4', 'k=2, n=20, f=1', 'k=2, n=20, f=2', 'k=2, n=20, f=4', 'k=4, n=5, f=1', 'k=4, n=5, f=2', 'k=4, n=5, f=4', 'k=4, n=10, f=1', 'k=4, n=10, f=2', 'k=4, n=10, f=4', 'k=4, n=15, f=1', 'k=4, n=15, f=2', 'k=4, n=15, f=4', 'k=4, n=20, f=1', 'k=4, n=20, f=2', 'k=4, n=20, f=4', 'k=8, n=5, f=1', 'k=8, n=5, f=2', 'k=8, n=5, f=4', 'k=8, n=10, f=1', 'k=8, n=10, f=2', 'k=8, n=10, f=4', 'k=8, n=15, f=1', 'k=8, n=15, f=2', 'k=8, n=15, f=4', 'k=8, n=20, f=1', 'k=8, n=20, f=2', 'k=8, n=20, f=4'] 47\n",
      "range(0, 4)\n",
      "[[0.38621795]\n",
      " [0.46536325]\n",
      " [0.45448718]\n",
      " [0.49115385]]\n",
      "m\n",
      "k=8, n=20, f=4\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# round to accuracy\n",
    "i=0\n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "round_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = []\n",
    "    labels = []\n",
    "    for k in k_list:\n",
    "        for n in n_list:\n",
    "            for f in f_list:\n",
    "                filenames.append(f\"new_all_aug_{k}_conver_0_limit_0_fedpet_{train_data[dataset]}_32_roberta-base_{n}_{f}.log\")\n",
    "                labels.append(f\"k={k}, n={n}, f={f}\")\n",
    "                \n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "\n",
    "    for filename in filenames:\n",
    "            \n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "\n",
    "        # plt.title(log_path)\n",
    "        iter = 1000\n",
    "        phrase = 'aggregated model performance is'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "            continue\n",
    "\n",
    "        # print(filename)\n",
    "        # print(df)\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, round is {idx}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        round_list[dataset].append(idx)\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(labels, filenames.index(filename))\n",
    "        print(range(iter))\n",
    "        print(np.array(y_mean)/full_set_acc[dataset])\n",
    "        print(colors[filenames.index(filename)])\n",
    "        print(labels[filenames.index(filename)])\n",
    "        plt.plot(range(iter),np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)])\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.1),bbox_transform=fig.transFigure)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"a{i}.pdf\"))\n",
    "    i = i+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_5_1.log\n",
      "max accuracy is 0.8656578947368421, runtime is 1949.0\n",
      "32 32\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_5_2.log\n",
      "max accuracy is 0.8606578947368421, runtime is 1179.0\n",
      "39 38\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_5_4.log\n",
      "max accuracy is 0.7690789473684211, runtime is 388.0\n",
      "42 42\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_10_1.log\n",
      "max accuracy is 0.8588157894736842, runtime is 1856.0\n",
      "28 28\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_10_2.log\n",
      "max accuracy is 0.8631578947368421, runtime is 1359.0\n",
      "36 36\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_10_4.log\n",
      "max accuracy is 0.8635526315789473, runtime is 655.0\n",
      "40 40\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_15_1.log\n",
      "max accuracy is 0.8469736842105263, runtime is 1512.0\n",
      "25 25\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_15_2.log\n",
      "max accuracy is 0.8435526315789473, runtime is 1177.0\n",
      "32 32\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_15_4.log\n",
      "max accuracy is 0.8403947368421053, runtime is 572.0\n",
      "36 35\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_20_1.log\n",
      "max accuracy is 0.8673684210526316, runtime is 1522.0\n",
      "25 25\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_20_2.log\n",
      "max accuracy is 0.866578947368421, runtime is 1076.0\n",
      "32 32\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_0_32_roberta-base_20_4.log\n",
      "max accuracy is 0.8513157894736842, runtime is 565.0\n",
      "38 38\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_5_1.log\n",
      "max accuracy is 0.8568421052631578, runtime is 2741.0\n",
      "31 31\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_5_2.log\n",
      "max accuracy is 0.8622368421052632, runtime is 1314.0\n",
      "34 34\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_5_4.log\n",
      "max accuracy is 0.8469736842105263, runtime is 443.0\n",
      "37 37\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_10_1.log\n",
      "max accuracy is 0.8657894736842106, runtime is 1964.0\n",
      "27 27\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_10_2.log\n",
      "max accuracy is 0.859078947368421, runtime is 1499.0\n",
      "34 34\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_10_4.log\n",
      "max accuracy is 0.845, runtime is 798.0\n",
      "36 35\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_15_1.log\n",
      "max accuracy is 0.8623684210526316, runtime is 1565.0\n",
      "24 24\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_15_2.log\n",
      "max accuracy is 0.8635526315789473, runtime is 1207.0\n",
      "32 32\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_15_4.log\n",
      "max accuracy is 0.8542105263157894, runtime is 537.0\n",
      "33 33\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_20_1.log\n",
      "max accuracy is 0.8628947368421053, runtime is 1858.0\n",
      "24 24\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_20_2.log\n",
      "max accuracy is 0.8532894736842105, runtime is 1078.0\n",
      "27 27\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_0_32_roberta-base_20_4.log\n",
      "max accuracy is 0.8601315789473685, runtime is 760.0\n",
      "34 33\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_5_1.log\n",
      "max accuracy is 0.8676315789473684, runtime is 2047.0\n",
      "24 24\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_5_2.log\n",
      "max accuracy is 0.8657894736842106, runtime is 1937.0\n",
      "35 35\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_5_4.log\n",
      "max accuracy is 0.8551315789473685, runtime is 719.0\n",
      "36 36\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_10_1.log\n",
      "max accuracy is 0.8571052631578947, runtime is 1841.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_10_2.log\n",
      "max accuracy is 0.8689473684210526, runtime is 1587.0\n",
      "30 30\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_10_4.log\n",
      "max accuracy is 0.8601315789473685, runtime is 1104.0\n",
      "35 35\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_15_1.log\n",
      "max accuracy is 0.8703947368421052, runtime is 1979.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_15_2.log\n",
      "max accuracy is 0.8642105263157894, runtime is 1669.0\n",
      "30 30\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_15_4.log\n",
      "max accuracy is 0.8586842105263158, runtime is 872.0\n",
      "34 33\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_20_1.log\n",
      "max accuracy is 0.8630263157894736, runtime is 1929.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_20_2.log\n",
      "max accuracy is 0.8675, runtime is 1362.0\n",
      "28 28\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_0_32_roberta-base_20_4.log\n",
      "max accuracy is 0.8656578947368421, runtime is 1069.0\n",
      "36 36\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_5_1.log\n",
      "max accuracy is 0.8447368421052631, runtime is 1046.0\n",
      "11 11\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_5_2.log\n",
      "max accuracy is 0.8481578947368421, runtime is 1543.0\n",
      "24 24\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_5_4.log\n",
      "max accuracy is 0.8668421052631579, runtime is 1494.0\n",
      "35 35\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_10_1.log\n",
      "max accuracy is 0.8505263157894737, runtime is 957.0\n",
      "11 11\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_10_2.log\n",
      "max accuracy is 0.8606578947368421, runtime is 1035.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_10_4.log\n",
      "max accuracy is 0.871578947368421, runtime is 1424.0\n",
      "33 33\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_15_1.log\n",
      "max accuracy is 0.8206578947368421, runtime is 927.0\n",
      "11 11\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_15_2.log\n",
      "max accuracy is 0.865, runtime is 1317.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_15_4.log\n",
      "max accuracy is 0.8697368421052631, runtime is 1234.0\n",
      "33 32\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_20_1.log\n",
      "max accuracy is 0.8385526315789473, runtime is 919.0\n",
      "11 11\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_20_2.log\n",
      "max accuracy is 0.8653947368421052, runtime is 1347.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_0_32_roberta-base_20_4.log\n",
      "max accuracy is 0.8727631578947368, runtime is 1449.0\n",
      "32 32\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_5_1.log\n",
      "max accuracy is 0.6313833333333333, runtime is 4565.0\n",
      "9 9\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_5_2.log\n",
      "max accuracy is 0.6339666666666667, runtime is 4937.0\n",
      "18 18\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_5_4.log\n",
      "max accuracy is 0.6496833333333333, runtime is 9961.0\n",
      "45 44\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_10_1.log\n",
      "max accuracy is 0.6107333333333334, runtime is 5343.0\n",
      "9 9\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_10_2.log\n",
      "max accuracy is 0.6205833333333334, runtime is 5812.0\n",
      "16 16\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_10_4.log\n",
      "max accuracy is 0.6353666666666666, runtime is 2644.0\n",
      "17 16\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_15_1.log\n",
      "max accuracy is 0.6209333333333333, runtime is 5347.0\n",
      "8 8\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_15_2.log\n",
      "max accuracy is 0.62635, runtime is 3156.0\n",
      "16 16\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_15_4.log\n",
      "max accuracy is 0.6333, runtime is 4487.0\n",
      "24 24\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_20_1.log\n",
      "max accuracy is 0.6013166666666667, runtime is 3014.0\n",
      "8 8\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_20_2.log\n",
      "max accuracy is 0.6439166666666667, runtime is 4869.0\n",
      "16 16\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_1_conver_0_limit_0_fedpet_64_32_roberta-base_20_4.log\n",
      "max accuracy is 0.3831, runtime is 256.0\n",
      "4 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_5_1.log\n",
      "max accuracy is 0.5959, runtime is 2369.0\n",
      "6 6\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_5_2.log\n",
      "max accuracy is 0.6263333333333333, runtime is 3413.0\n",
      "10 10\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_5_4.log\n",
      "max accuracy is 0.6493333333333333, runtime is 9162.0\n",
      "39 38\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_10_1.log\n",
      "max accuracy is 0.5819166666666666, runtime is 2334.0\n",
      "4 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_10_2.log\n",
      "max accuracy is 0.6068666666666667, runtime is 2552.0\n",
      "10 10\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_10_4.log\n",
      "max accuracy is 0.6429666666666667, runtime is 7726.0\n",
      "38 38\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_15_1.log\n",
      "max accuracy is 0.5874166666666667, runtime is 1548.0\n",
      "4 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_15_2.log\n",
      "max accuracy is 0.5980166666666666, runtime is 2569.0\n",
      "8 8\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_15_4.log\n",
      "max accuracy is 0.6491666666666667, runtime is 6152.0\n",
      "31 31\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_20_1.log\n",
      "max accuracy is 0.6089, runtime is 2333.0\n",
      "4 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_20_2.log\n",
      "max accuracy is 0.6299333333333333, runtime is 2563.0\n",
      "8 8\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_2_conver_0_limit_0_fedpet_64_32_roberta-base_20_4.log\n",
      "max accuracy is 0.3831, runtime is 256.0\n",
      "4 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_5_1.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_5_2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_5_4.log\n",
      "max accuracy is 0.3831, runtime is 256.0\n",
      "4 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_10_1.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_10_2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_10_4.log\n",
      "max accuracy is 0.6438666666666667, runtime is 10206.0\n",
      "38 37\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_15_1.log\n",
      "max accuracy is 0.30125, runtime is 64.0\n",
      "1 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_15_2.log\n",
      "max accuracy is 0.3629833333333333, runtime is 128.0\n",
      "2 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_15_4.log\n",
      "max accuracy is 0.3831, runtime is 256.0\n",
      "4 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_20_1.log\n",
      "max accuracy is 0.30125, runtime is 64.0\n",
      "1 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_20_2.log\n",
      "max accuracy is 0.3629833333333333, runtime is 128.0\n",
      "2 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_20_4.log\n",
      "max accuracy is 0.3831, runtime is 256.0\n",
      "4 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_5_1.log\n",
      "max accuracy is 0.30125, runtime is 64.0\n",
      "1 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_5_2.log\n",
      "max accuracy is 0.3629833333333333, runtime is 128.0\n",
      "2 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_5_4.log\n",
      "max accuracy is 0.3831, runtime is 256.0\n",
      "4 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_10_1.log\n",
      "max accuracy is 0.30125, runtime is 64.0\n",
      "1 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_10_2.log\n",
      "max accuracy is 0.3629833333333333, runtime is 128.0\n",
      "2 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_10_4.log\n",
      "max accuracy is 0.3831, runtime is 256.0\n",
      "4 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_15_1.log\n",
      "max accuracy is 0.30125, runtime is 64.0\n",
      "1 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_15_2.log\n",
      "max accuracy is 0.3629833333333333, runtime is 128.0\n",
      "2 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_15_4.log\n",
      "max accuracy is 0.3831, runtime is 256.0\n",
      "4 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_20_1.log\n",
      "max accuracy is 0.30125, runtime is 64.0\n",
      "1 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_20_2.log\n",
      "max accuracy is 0.3629833333333333, runtime is 128.0\n",
      "2 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_8_conver_0_limit_0_fedpet_64_32_roberta-base_20_4.log\n",
      "max accuracy is 0.3831, runtime is 256.0\n",
      "4 4\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = []\n",
    "    labels = []\n",
    "    for k in k_list:\n",
    "        for n in n_list:\n",
    "            for f in f_list:\n",
    "                filenames.append(f\"new_all_aug_{k}_conver_0_limit_0_fedpet_{train_data[dataset]}_32_roberta-base_{n}_{f}.log\")\n",
    "                labels.append(f\"k={k}, n={n}, f={f}\")\n",
    "                \n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Runtime\")\n",
    "    plt.ylabel(\"Accuracy\")\n",
    "    for filename in filenames:\n",
    "\n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                train_samples = list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]\n",
    "                infer_samples = list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]\n",
    "\n",
    "                # TX2: train, 1s/sample, infer, 0.5s/sample.\n",
    "                train_time = np.max(train_samples) * train_latency_list[\"tx2+bitfit\"] if len(train_samples) > 0 else 0\n",
    "                infer_time = np.max(infer_samples) * infer_latency_list[\"tx2+bitfit\"] if len(infer_samples) > 0 else 0\n",
    "                \n",
    "                comm_time = communication_latency_list[\"bitfit\"]\n",
    "\n",
    "                time_stamp = time_stamp + train_time + infer_time + comm_time# elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        runtime_list[dataset].append(runtime[idx])\n",
    "\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        plt.plot(runtime[:len(y_mean)],y_mean,label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4)\n",
    "    # fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"b{t}.pdf\"))\n",
    "    t = t+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "c=0\n",
    "for dataset in datasets:\n",
    "    fig = plt.figure()\n",
    "    plt.title(f\"{dataset}\")\n",
    "    plt.xlabel(\"1-Acc\")\n",
    "    plt.ylabel(\"Runtime\")\n",
    "    plt.scatter(1- np.array(acc_list[dataset]), np.array(runtime_list[dataset]),s=150,color=colors[:len(acc_list[dataset])])\n",
    "    for idx in range(len(acc_list[dataset])):\n",
    "        plt.text(1-acc_list[dataset][idx], runtime_list[dataset][idx], labels[idx], fontsize=12)\n",
    "    plt.savefig(os.path.join(output_fig_path, f\"c{c}.pdf\"))\n",
    "    c=c+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:74: RuntimeWarning: divide by zero encountered in true_divide\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:74: RuntimeWarning: invalid value encountered in true_divide\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:75: RuntimeWarning: divide by zero encountered in true_divide\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_5_1.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_5_2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_10_1.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.01/yahoo/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/new_all_aug_4_conver_0_limit_0_fedpet_64_32_roberta-base_10_2.log not exists\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}    \n",
    "trial = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}    \n",
    "test_round = 5\n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = []\n",
    "    labels = []\n",
    "    for k in k_list:\n",
    "        for n in n_list:\n",
    "            for f in f_list:\n",
    "                filenames.append(f\"new_all_aug_{k}_conver_0_limit_0_fedpet_{train_data[dataset]}_32_roberta-base_{n}_{f}.log\")\n",
    "                labels.append(f\"k={k}, n={n}, f={f}\")\n",
    "    \n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Test round\")\n",
    "    plt.ylabel(\"AUG-E\")\n",
    "    # plt.ylim(-0.1,0.2)\n",
    "    for filename in filenames:\n",
    "\n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        train_delta = []\n",
    "        infer_delta = []\n",
    "        acc_delta = []\n",
    "        acc_tmp = 0\n",
    "\n",
    "        \n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "\n",
    "                train_samples = list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]\n",
    "                infer_samples = list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]\n",
    "                \n",
    "                # TX2: train, 1s/sample, infer, 0.5s/sample.\n",
    "                train_time = np.max(train_samples) * train_latency_list[\"tx2+bitfit\"] if len(train_samples) > 0 else 0\n",
    "                infer_time = np.max(infer_samples) * infer_latency_list[\"tx2+bitfit\"] if len(infer_samples) > 0 else 0\n",
    "\n",
    "                train_delta.append(train_time)\n",
    "                infer_delta.append(infer_time)\n",
    "\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "                acc_delta.append(acc - acc_tmp)\n",
    "                acc_tmp = acc\n",
    "        \n",
    "        \n",
    "        infer_delta = [np.sum(np.array(infer_delta)) / len(infer_delta)] * len(infer_delta) # divide infer time into even time periods\n",
    "        iter = len(df.index)\n",
    "        \n",
    "        # show_iter = 20\n",
    "        show_iter = min(len(np.array(train_delta)), len(np.array(infer_delta)), len(np.array(acc_delta))) # make sure the length of three lists are the same\n",
    "\n",
    "        train_gradient = np.array(acc_delta[:show_iter]) / np.array(train_delta[:show_iter])\n",
    "        infer_gradient = np.array(acc_delta[:show_iter]) / np.array(infer_delta[:show_iter])\n",
    "\n",
    "        curve = 100*np.array(acc_delta)[:show_iter] / (np.array(train_delta[:show_iter]) + np.array(infer_delta[:show_iter]))\n",
    "\n",
    "        flag = 0\n",
    "        curve_average = []\n",
    "        tmp = 0\n",
    "        for i in range(show_iter):\n",
    "            if flag == test_round:\n",
    "                curve_average.append(tmp)\n",
    "                flag = 0\n",
    "                tmp = 0\n",
    "                continue\n",
    "            else:\n",
    "                tmp = tmp + curve[i]\n",
    "                flag = flag + 1\n",
    "        plt.plot(range(len(curve_average)), curve_average, label=labels[filenames.index(filename)], color=colors[filenames.index(filename)], linewidth=1)\n",
    "    \n",
    "    fig.savefig(os.path.join(output_fig_path, f\"d{t}.pdf\"))\n",
    "    t = t+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [], 'mnli': [], 'yahoo': [], 'yelp-full': []}"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trial"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-design-pacing-new-12.07.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Model is roberta-base, zero-shot and few-shot hybrid\n",
    "datasets = {\"mnli\": 0} # \"agnews\": 1, \"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0\n",
    "all_client_num_in_total_list = {\"agnews\": 100, \"yahoo\": 1000, \"yelp-full\": 1000, \"mnli\": 1000}\n",
    "alphas = {\"agnews\": 1, \"yahoo\": 1, \"yelp-full\": 0, \"mnli\": 0}\n",
    "gammas = {\"agnews\": 0.001, \"yahoo\": 0.001, \"yelp-full\": 100, \"mnli\": 100}\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}\n",
    "train_data = {\"agnews\": 0, \"yahoo\": 64}\n",
    "\n",
    "\n",
    "labels = []\n",
    "filter = {\"agnews\": 0.1, \"yahoo\": 0.1, \"yelp-full\": 0.5, \"mnli\": 0.2}\n",
    "k_list = [1,2,4] # data point\n",
    "n_list = [1,2,4] # infer client num\n",
    "f_list = [1,2,4] # infer frequency\n",
    "\n",
    "\n",
    "seed = 6\n",
    "# source file/log\n",
    "root_path = \"/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3\"\n",
    "output_fig_path = \"/Users/cdq/Desktop/opensource/FedPrompt/figs/pacing\"\n",
    "\n",
    "# plot hyper-para.\n",
    "colors=['r','g','b','y','c','m','k','purple'] * 100\n",
    "\n",
    "# per batch latency, bs = 4, msl = 256\n",
    "train_latency_list = {\"tx2+bitfit\": 1, \"tx2+full\": 2}\n",
    "infer_latency_list = {\"tx2+bitfit\": 0.5, \"tx2+full\": 1}\n",
    "communication_latency_list = {\"bitfit\": 1000 * 2 / 1000 / 1, \"full\": 1000 * 2 / 1}\n",
    "\n",
    "np.random.seed(42)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYAAAAEWCAYAAABv+EDhAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAABln0lEQVR4nO3dd3xV5f3A8c9zR/bee5KQwUhYYYOCCrjqqFpbte5Rt7W/2qWdWmuts3VUq7WuFgeiOBCRTVgJIyEkIXvvdTPuen5/3BAZSUhCkgvc5+0rr9zce+453xvD+Z7zjO8jpJQoiqIojkdj7wAURVEU+1AJQFEUxUGpBKAoiuKgVAJQFEVxUCoBKIqiOCiVABRFURyUSgCKMoaEEI8JIf7T+zhKCNEhhNDaOy5FAdDZOwBFcRRSyjLAw95xKMoR6g5AURTFQakEoCj9EEKUCCEeFkLsE0IYhBCvCSGChRCfCyHahRBfCyF8hRAxQggphLhBCFEmhGgQQvxygH0e2VbdeSunBZUAFGVgVwDnAYnAxcDnwC+AQGz/du49atv5wERgCfAbIUTy+IaqKMOnEoCiDOx5KWWtlLIS2ARkSimzpJTdwEdA+lHb/lZK2SWl3AvsBabaIV5FGRaVABRlYLVHPe7q5+ejO3RrjnrciersVc4AKgEoiqI4KJUAFEVRHJRKAIqiKA5KqAVhFEVRHJO6A1AURXFQKgEoiqI4KJUAFEVRHJRKAIqiKA7qjKpJEhAQIGNiYuwdhqIoyhll9+7dDVLKwOOfP6MSQExMDLt27bJ3GIqiKGcUIURpf8+rJiBFURQHpRKAoiiKg1IJQFEUxUGpBKAoiuKgVAJQFEVxUCoBKIqiOCiVABRFURyUQySAxo4e8mra7B2GoijKacUhEkB2eQt//OygvcNQFEU5rThEAkgN8yanqg219oGiKMp3HCIBBHs5I4Catm57h6IoinLacIgEIIQgJcyLnErVD6AoinKEQyQA+K4ZSFEURbFxmASQEuZFbnWrvcNQFEU5bThMAkgN81J3AIqiKEc5o9YDGKm8fdkUFxTSbPCgtdOEt5ve3iEpiqLYnUPcAbQ2NLBv/z6SQr3IUc1AiqIogIMkgAkpqXRbJakhHuSqZiBFURTAQZqA/ENCEdJKvLOB7CqrvcNRFEU5LTjEHQCAm1aLe0c1OVWqCUhRFAUcKAH4eHnS3VxDaWMn3SaLvcNRFEWxO4dJACEhoTQ3NRMX6EFeTbu9w1EURbE7h0kA0fETaOvqJjXMS3UEK4qi4EAJID4lBROCpEBX1Q+gKIqCHROAEMJFCLFDCLFXCJEjhPjtWB7PzdMLndVCsKlOzQhWFEXBvsNAe4BzpZQdQgg9sFkI8bmUcvtYHdDD2QmaqzhU44XFKtFqxFgdSlEU5bRntzsAadPR+6O+92tMV2zx8/WlsbaaIC9niuo7Tv4GRVGUs5hd+wCEEFohRDZQB6yVUmb2s81tQohdQohd9fX1p3S8sPAwmlpaVGE4RVEU7JwApJQWKWUaEAHMEkJM6mebV6SUM6SUMwIDA0/peLGJSRhM5t61AVRHsKIoju20GAUkpWwB1gPLxvI40YkTsQDx3kLdASiK4vDsOQooUAjh0/vYFTgPyBvLY+r0epylFbfWcrVIvKIoDs+edwChwHohxD5gJ7Y+gE/H+qBebq40V5fjpNNQ1aoWiVcUxXHZbRiolHIfkD7exw0ICKCmpobUsInkVLYS7uM63iEoiqKcFk6LPoDxFBEVTWt7BymhaiSQoiiOzeESwISUVLosUiUARVEcnsMlgKCISLBaCNMayFVDQRVFcWAOlwCEELhqBZ1VRbR3m2k2GO0dkqIoil04XAIA8PHwpLK8lGTVDKQoigNzyAQQHBJMfUMjKWFeakawoigOyyETQFRcHG2dXaomkKIoDs0hE0B8cipGCUlB7uoOQFEUh+WQCcDLzx+t1YxTezWVLV10Gs32DklRFGXcOWQCAHDX6yk/XMCEILVIvKIojslhE4CfjzdVFRVqQpiiKA7LYRNAaFgYjc3NpIZ5qwlhiqI4JIdNALEJEzH0GNVIIEVRHJbDJoCY5GTMQLSXhvzadkwWq71DUhRFGVcOmwCcnF1wslqoKconzNuVw2qReEVRHIzDJgAAT1cXSgsLbTOCK1UzkKIojsWhE0CAv1/v4jDeqh9AURSH49AJIDwyiua2NlLDvMitViOBFEVxLA6dAOKSkuk0W0kJ9SRXLRKvKIqDcegEEBYbB1YLdLXi5qSjornL3iEpiqKMG4dOABqNFhcBh3NzVWloRVEcjkMnAABvD3fKS4rVhDBFURyOwyeAoKAg6urrVQJQFMXhOHwCiIqJpc1g6B0KqpqAFEVxHA6fAOJTUumWEOrlRJfRQkNHj71DUhRFGRcOnwB8goLRms1Ulpb0dgSrZiBFURyDwycAIQRuei1Fh/J6S0OrBKAoimNw+AQA4OvlRVV5eW9HsOoHUBTFMagEAISEhtLQ1KTuABRFcSgqAQDR8RNo7+4hPtCd6tZuDD1qkXhFUc5+KgEAcSmpmCWYjT0kBHtwsFrdBSiKcvZTCQBw9fBEbzFRnH9ITQhTFMVhqATQy8PZmZLCfFLUhDBFURyESgC9/P18qa6qVncAiqI4DJUAeoVHRNDU2kpyiBeH6zswmtUi8YqinN1UAugVkziRTqMZF72GCF83CuvUIvGKopzd7JYAhBCRQoj1QohcIUSOEOI+e8UCEDEhESmttDQ3qwlhiqI4BHveAZiBh6SUKcBs4CdCiBR7BaN3csJZWjl8MFf1AyiK4hDslgCklNVSyj29j9uBg0C4veIB8HJzpby4SM0IVhTFIZwWfQBCiBggHcjs57XbhBC7hBC76uvrxzSOwMBAamtrSQn14mB1G1arWiReUZSzl90TgBDCA/gAuF9KecJlt5TyFSnlDCnljMDAwDGNJSI6htYOA77uTni66Chr6hzT4ymKotiTXROAEEKP7eT/tpTyQ3vGAhCfnEK31YrVau2dEKaageytq70Nq8Vi7zAU5axkz1FAAngNOCilfNpecRwtMDwCYTZTXVmhRgKdJj7682/Z8/kn9g5DUc5K9rwDmAdcB5wrhMju/Vphx3gQGg2uWkFR3kE1Eug00FRVQc3hAvIzt9g7FEU5K9lzFNBmKaWQUk6RUqb1fq2xVzxH+Hh6UllWSmq4N7mqKqhd5W5cz9TzVtBcVUl7Y4O9w1GUs47dO4FPNyEhIdQ3NBLm7YLJYqWuvdveITkkabWSu+kbJp97PnHTZlKwY5u9Q1KUs45KAMeJioujrbMLIYRqBrKjioMHcHFzJygmjoSMeRTsUM1AijLaHCMBdDVDXd6QNo1LTsUkoaenR00Is6Ocjd+QsvBcAGKmpFNfUkxna4t9g1KUs4xDJICenbtpfeOjIW3r6eePzmKirKhQjQSyE1NPN4U7t5E0fzEAOicnYqZOo3DndvsGpihnGYdIALpJGXQ0pWNtrBvS9u5OOorz81UTkJ0U7txOaEISHr5+fc8lZMxTo4EUZZQ5RALQ+nni4lONYd0JlSb65efjQ3VlBbEBHtS19dDWbRrjCJWj5R7V/HNEbPp0qgsO0d2hynQrymhxiAQA4DHNA0MOSHny+j5h4RE0Nreg1QgmhnhyUN0FjJuOpkaqCw8xYUbGMc87ubgSNWkKh3cPLYkrinJyDpMAnOYsAlM7PfknLygXk5CIwWi76lfNQOPr4JYNJMyai97Z5YTXElUzkKKMKodJAMIzCA//vRjWHzzptlGJE7FaJe1tbaSqmkDjRkpJ7oZ1JzT/HBE3fRYVufvp6VRF+hRlNDhMAgBwmxZCd4UZc2vPoNs5u7qht5opOmQrCaFmBI+P+tJijN1dRCSl9vu6s5s74UmpFGXtHOfIFOXs5FAJQJNyAW76LRgyq0+6rZerC6WHC5kY4klxQwc9ZlWRcqzlblxHyoJzEJqB/ywTMuZSoJqBFGVUOFQCICgZD/fNGLZXIM3WQTcN8PenpqYWF72WaD93CmrV6JOxZLVYOLh5A8kL+m/+OWLCjNmU7svG1KNKdCjKqXKsBCAE+tR09C4tdOU0DrppeFQULW3tAGpC2Dgo2bcH76Bg/MIGXxXU1dOLkPgESrL3jFNkinL2cqwEAJC4DHf9F3Rsqxp0s/jkFLoslt7FYdRIoLGWu+EbUhYuGdK2alKYoowOx0sA0fNw7f4Mc4MBU41hwM2Co2IQZjP1tTVqJNAY6zZ0UJy9m4lzFwxp+4RZcyjO3oXZpCboKcqpcLwEoHNCTFiER1T9oHcBWp0OFwGH8w6SEupFXnUbFrVI/JjI376F6MlpuHp4Dml7dx9fAiKjKdufPbaBKcpZbsAEIIRIOuqx83GvzR7LoMbcxBW4y1V07m3A2m0ecDNvD3cqSkvxdtPj6+5ESePAdwzKyPVX+uFkEmapZiBFOVWD3QG8c9Tj41fj+PsYxDJ+JixFW/kVLvGedO4ZuEBcUHAwdfW2mcNqRvDYaKmtoamynNj06cN6X0LGHA7vysRiHjiBK4oyuMESgBjgcX8/n1nc/CB0Kh5RVXRsrxqwPlBUbCxtBtusU7U2wNg4uGk9E+cuRKvTD+t9XgFB+ISEUp67f4wiU5Sz32AJQA7wuL+fzzwTl+HU8ikIQU9R/0M845JTMEqJyWRSQ0HHgJSS3I3fkDrM5p8jEmapSWGKcioGSwARQojnhBDPH/X4yM+DD9Y+EyQuRxR8iUdGCIbt/c8M9gkKQWsyUl5S3HcHMJRqosrQVOXnodFqCY5PGNH7EzPmUbhzO1armqWtKCOhG+S1h496vOu4147/+cwTMAGcPXELraZ1rQlLaw9a72P6uhFC4KbTUZx/iHMn2E5StW09hHifWKlSGb7cjbbCb0KMrEXRJyQUdx9fqvIOEpEyaZSjU5Sz34AJQEr55vHPCSFCpJQ1YxvSOJq4DE3xl7hNvZqOHTV4nxd9wiZ+Pl5UlpcjhOidENaqEsAoMBuN5G/fwnV/fvaU9pOQMZf8HVtUAlCUERjuPIA1YxKFvUxcAfmf4zEnFMOOGqTlxPpAIWFhNDU3A6gJYaOoaM8OgmJi8QoIOqX9JGbMo2DHNqR18NpOiqKcaLgJ4Mwe/XO8iFnQWoneuQldgGu/9YFi4xNp77aVj1YdwaMnZ+PQSz8Mxj8iCidnF2oOF4xCVIriWIabAF4dkyjsRauDhPMg/ws85oTSse3EzuCopCSsUmIwGFRNoFHS2dpC5cEcEmbNGZX9qdpAijIyQ04AQohw4FMhRJQQYrDO4zPLxOWQ/wWuqf6YG7ow1R4729fN0wud2URx/iFi/d1pNhhp7VQ1aE5F3taNxE2fhZOr26js78gaAWqElqIMz2ClIB4RQvzmqKe2AZ8CX3HsCKEzW/wSKNuOMBtwnxXS712Ap4szJYWFaDSCpFC1QtipGknph8EExcSBENSVFI3aPhXFEQx2B/B94K9H/dwopZwCpAIXjmlU48nFCyJmwuH1eMwKoXNvPdaeY8sL+Pv5UlNtKxyn+gFOTUN5KYbmJqImTRm1fQoheieFbR21fSqKIxi0CUhKeXR7yLO9z1kA17EMatxNXA6HPkfr7YxLvPcJ9YHCI6NobrVd9aeGeamSEKcgd9N6khecg0ajHdX9JmbMU7OCFWWYBksAHkKIvgItUso3oK8yqNcYxzW+EpdBwVdgteA+J4yO7dXHtCfHJU6k02zGarWqoaCnwGq1cHDTelIWnDPq+w6JT8DY001jRdmo71tRzlaDJYCVwMtCiL6eOiGEO/BS72tnD99o8AiGil04x3mDlBiLv2vmCY2fAGYzTY2NJAR7UNpkoNukyg8MV/mB/bh5+xAQFTPq+xYaDQmz5qjRQIoyDIMlgF8DdUCZEGK3EGIPUALU9r52dpm4DA6tQQiBx2zbXcAReidnnLFSlHcQZ52W2AAPDtW02zHYM1PuxnUjLvw2FImz5p0x/QA9Zguvby7mxfWF9g5FcWADJgAppUVK+XMgEvgxcAMQJaX8uZTy7CvCPnEF5H8BgNu0ILoLWrC0Gfte9nZ3o6ykGFBrA4yEsbuLw7t3kDRv0ZgdIywpGUNLMy01/Rf3Ox1YrJKVuys496kNbC5s4K1tpewsabJ3WIqDGnA8vxDi8uOekoCPECJbSnn2Xf6GTYPOJmgqQuMXh9uUAAw7qvFaaqsPFBgYRH2drXM4JVSNBBqugsythCel4ObtM2bH0Gi0TJg5m/zMLcy69MoxO85ISClZm1vLX748hLernmeuSWNmjB+f7avmFx/u57N7F+Ckc7wVWhX7Guwv7uLjvi4BfgrsE0KMyn28EOJ1IUSdEOLAaOzvlGg0kHgBHLLdBXjMCTumPlBkTAwtHbZBUeoOYPhyR6n0w8kkZMyjYMfp1Qy07XAjl/9jK0+vzeeRFUn87445zIzxA2DF5BAifF15dZOaw6CMv8Gqgd7Y3/NCiGjgv0DGKBz/DeAF4N+jsK9TN3E5ZL4Ec+5CH+KO1s+Frtwm3CYHEJuUQs/mrZjNZlLCvMivbcdilWg1Z1d5pLHQ1lBPXUkR8dNnjfmxIlMm01JTTVtD3SkXmjtVBypbefLLQxQ3dPDQeRO5ZGoYmuP+XoQQ/O7SSVzywmYumhJKtL+7naJVHNGw7zmllKXA8NbvG3hfG4HTpwE0bjFUZkFXC4CtSug22wSwgPBwNCYj1RXleLroCfR0prihw36xnkEObv6WxIx56JycxvxYWp2O+BkZFGQev4z1+CluMHD3O3u46Y2dnJccxLoHF/O99PATTv5HRPq5cfuieH69KkeVs1DG1bATgBAiCegZg1gGOt5tQohdQohd9b0LtI8ZJ3eInguFXwPgmhqAqb4TU10nGo0WN62Gw4fyANUMNFRHln0czdIPJ2MrET3+w0Fr27r5xUf7ufzvW0gO9eLbhxdz3ZyYIbXt3zw/lrq2blbvO307sJWzz2C1gFYLIT457msz8Bnw4HgFKKV8RUo5Q0o5IzAwcOwPOHEZHPocAKHT4D4zhI7euwBfL08qy20TjdSEsKGpLSrEYjYRNjF53I4ZNTnNVnKipXlcjtfaaeKJz/O44JmNeDrr+OahxfzknAm4OQ29ZqJeq+GPl03mD5/m0tqlig0q42OwS5OnsNUCOvL1FHAHcCPwo7EPbfTkZe5j9bMvDW3jxGW2OwCL7R+he0Yondn1WHssBIeE0NBga7FKUTWBhiR34zekLBj5so8jodPriU2bQcGOsW0G6jSaeXF9Ief89Vtau4x8ft8CHlmRjK/7yJq6pkf7cl5KME9+kTfKkSpK/wabB7DhyBfQhm0k0KfAb4GD4xTfqGhvPEDgm89RvncIYXuFgW8MlG0HQOftjHOcN51ZdUTHT6C9uxv4rglItdkOzGI2kbd147g2/xwxlrWBTBYrb20vZfFfviW3uo2Vd8zh8cunEOp96iWyfrYsibW5tewuHZ+7F8WxDdYElCiEeFQIkQc8D5QBQkp5jpTyhdE4uBDiXWxlpicKISqEEDePxn6PN3PFtRzMiCP3Z3cMbenA3uJwR3jMCcWwvYroxCQsViudnZ0Eebqg12qoau0ei5DPCsXZe/ALC8cnOGTcjx2TNo2awwV0tY9eM53VKlmVXcnSpzfwVU4Nr90wkxevnUZcoMeoHcPbVc+vLkrhlx/tx9TPEqWKMpoGawLKA84FLpJSzpdSPg+MagEcKeUPpJShUkq9lDJCSvnaaO7/aMv++DI9pkayHv/zyTeeuBwOrYHeq3vneB+kReLUpkdrMlJWZBuznRrmRU6lagYaSO7GdXa5+gfQO7sQPSWNwl3bT3lfUkrWH6rjwuc38/qWEh6/bDJv3ZzB5AjvUYj0RBdPCSXQ05nXNhePyf4V5YjBEsDlQDWwXgjxqhBiCWfwmsChfuFU3nItlpXv0Jl7kqagkClgMUJDPmAbq+0+OxRDZg0eznpKCmzP22YE278juK3N/jEcr6ujndJ92STOnm+3GBIyTr020O7SJq5+ZTt//Owg9y1J4OO75jJ3QsAoRdg/IQR/+N4kXt5wmPKmzjE9luLYBusD+FhKeQ2QBKwH7geChBD/EEKcP07xjaqbr/4pH5zjzcG77sDaPUjTjRC2zuCjmoHcpwXTfaiZAK8AqqsqAdtIIHuvDlZRUcHTTz9NY+OJC9rbU/62TcSkTcfF/dSaR1atWsXBgyPrcopLn0llXg7dhuHP18iraeOWN3dyzztZXDk9gi/uW8CySSHj1pkd7e/OLQvi+M2qA6qfSRkzJx2gLKU0SCnfkVJeDEQAWcD/jXlkY8BJ68Q51/2O/d6tVDz+xOAb964VfITGVYfblACi9RE0trQA9l8cRkrJV199hb+/P9nZ2XaLoz85G7855cqf7e3tZGdnk5WVNaL3O7u5EZE8iaI9O4f8nvKmTh58P5sf/TOT2XH+fPPTxVw1IxKddvzr9Ny6II6K5i4+P1Az7sdWHMOw/qqllM294/LHvqjLGLkg/Vw2r0in9otP6diwYeANYxZAbQ4Yvruydp8dSmiTP51GM1JKovzcaOsy0WwwDryfMZSXl0d3dzdXXXUV2dnZWIfSwT0Omqsraa2tIXpK+intZ9++fSQlJVFaWkpXV9eI9pE4e36/o4E6jWb2VbSwcncFj685yI//tYN5T3zDiuc2EeHnxvqfLuaWBXG46Ed35bLhcNJp+NPlk/nd6lzautXcAGX0DX2mylnkkYsf49HqK/jlI78g4ZNV6AL6adPVu0DsQttKYWk/AMApzAOPAG80NZKW5mZ8/fxI7l0kft4Ytwsfz2Kx8PXXX7N8+XKCg4Px8vKisLCQxMTEcY2jP7mb1pM0bxFa3cj/vKSUZGVlcfHFFyOl5NChQ6SlpQ17P+FTZ/D16y/xQWYhhc1mCmrbya/toLatm9gAdyaGeJIY7Mm1s6KYGOJJhK/baVXfaWaMH4snBvLXLw/x20sn2Tsc5SzjkAkgPiya+NTvs6n0K9x/+UsiX3qp/7bdI6OBehMAgNe8CPxWelJUcIjpGXP6JoSNdwLYvXs33t7eTJgwAYD09HSysrLsngCk1UruxvVc8tAvTmk/5eXltrusqCja2trYt2/foAnAaLZS1NBBfm0HBbXtHKppp6Cug6qWLi53DqZy41bC0+dw5fQIEoI9ifZzs0uzzkj8fHkS5/1tI5dNiyAt0sfe4ShnEYdMAAA/u+heLmz8gpmrivF45x38fvjDEzdKuAC++AWYe0DnDIDrpAACVvpQfvAw0zPmkBrmxebChnGNvbu7mw0bNnDdddf1PTdp0iTWrl2LwWDA3d1+FSUr83JxcnEhKCbulPaTlZVFeno6QggSExP59NNP6erqQufkTGmjgfzajt6TvO2Kvrypk3BfVxKDPEkM8eSStDASgz2J8Xcn71tB2YG9XLQ0YZQ+5fjycXPiFyuS+MWH+/nk7nlnTOJSTn8OmwDcXV25PeF+/rTkb/zhhRdxnzUL54TjThAegRA4EUo2wwRbt4fQaXDz0FFXYSsJkRrmzcsbx7eW++bNm0lISCAk5LsJVi4uLkycOJF9+/YxZ86ccY3naDm9hd9OZbRMT08PBw8e5Cc/+Ql7yprZUtBAm96P255bxY52b0K8XUgM9iQx2IMLUkO4+xxP4gLdB2yvnzBzNhvf/hdmo3FcKpKOhe+lhbNydwVvbC3hlgWnllwV5QiHvpS45pxLsHpGsvu8KVT+9GGsxn46c4+bFQzgNzGANmM3VqOFhGAPKpo76TKOzyLxra2t7N69m3POOeeE16ZNm0ZWVpbdhg2ajD0U7thK8vzFp7SfnJwcgsMieGR1Afe8k0WH0cyExCTm+neT/Zvz2fDwObx6/QweviCJS9PCSQnzGrSz1s3bh8CYWEr2jWw00enANjdgMi+uL6SyZWQd4opyPIdOAEIj+MXcn/NMVBaW0CDqn/7biRsdGQ561Ek1dkoSbaKL9t3V6LUaJgR5cLBmfIaDfvPNN8ycORNv7xNnoUZHR2MymaiqqhqXWI53eOd2guMT8PDzH/E+uk0W1ny7jfeLdcQFevD1g4t4ZHkyP7pgNi311UjzyCqRJ8wau9pA4yU2wJ0b58XyqJoboIwSh04AANMnpzJPLOOZmZK2L76gY8txJ4nAJBAaqP1u1cqg6Bh0ZjMVWwqQUpISOj7zAaqqqjh8+DDz5s3r93UhRF9nsD3knsLYfyklX+bUcOlfP6fH0MbLd13Ig+cl4upku7J3dnYmPj6evLyRVcpMyJhD0e4dWMxn9nDK2xfFUdxg4MucWnuHopwFHD4BADxy0f1kWfNpuPuHVP/il5ibj6rEKARMXNG3VjCAVqdHh4n67iaMpW3jsjaAlJK1a9eyaNEinJ2dB9xu6tSp5OTkYOyvOWsMGVqaqSrIY8LM4fc/FNa1c/3rO3jqy0NcE2th4ewZRAd6nrBdamoqOTk5I4rP0y8A37Bwyg7sG9H7TxfOOi1/vGwyv12dQ0eP2d7hKGc4lQCAoGBffuh9C78xfIDHimVU/+rXx95iT1wG+cf2A/h4elDv3krH9ureGcFjWxSuoKCA9vZ2pk2bdszzVquFfeu+oLPNdnxvb2/Cw8NHfKU8Ugc3f8uEGXPQu7gM+T1t3SZ+/2kuV728nXMmBrH67rk0lOUPONwzISGBiooKDAbDiGJMGMMS0eNpdpw/8ycE8NevDtk7FOUMpxJAr1suugbnDk9WZfhgqqqi5X//++7F6HnQWAjt303JDw4OpsZYT3deMxM9Xciv7cA8RuV7LRYLa9eu5bzzzkOrPbazc/enH5P50X9548E72bn6Q8wmE+np6ezZs2dMYhnIcJZ9tFol/91ZzpK/bsDQY+arBxZy0/xYSooO4+fnx0Arvzk5OTFhwoQRJ7fEjLkU7srEahmfDvux9MiKZFbvrWJ/hapGC9DebVK/ixFQCaCXs5uee5Me5F/Fb+L6+0eo/9sz9BT1luPV6iF+CeR/2bd9VFw8bV2duE0OQO5rINTbhcP1I7syPZns7Gzc3d1PmORVV1LEztUfctVvHuea3z1JxcEDvPHQnWhaG6mrq6OpqWlM4jleXUkR3R0dRKacfKbqnrJmvvf3Lby3s4zXbpjBE1dMIcDD1qR1ZOz/YE6lGcg7KARP/wAqDo7s/acTP3cnfr48mUc+2jdmFx5nkkc/yeHdnWX2DuOMoxLAUZaek8GUjnk8UfQ+gffeQ9XDDyOPtKUfNxw0NikZs1WineaHYXsNqaGeY7JEZE9PD+vXr+f8888/Zmy9ydjDmuefYvF1N+MdFIxfWASX/ew3nHfL3ez86L84G1rZsv6bUY+nP7mb1pOy8ByEZuA/p7q2bh76717u/M9ufjw3hpV3zGVKhE/f6+3t7ZSWlpKamjrosSZMmEBlZeWIm4HstWD8WLhiWjgezjr+va3U3qGcoKOjg7Vr19LTM7JRW8Pxyd4qssta+NWF47fu9NlCJYCjaDSCny6+nx31mRQtTEQXGEj9872Ln01YapsQZrKNwfYODEZj6qbO2IDW24lzdM5j0hG8detWYmNjCQsLO+b5ze+8iX9kNMkLjp0PED0ljR/9+VmmT59BVnY2a55/ivbGsZupbLVYyNv87QlxHGE0W3l5w2EueGYjAZ5OrHtoMZdPi0BzXL2dvXv3kpycPGgHN9iagRISEkZcIjohYy6FO7YNbWW409yRuQHPf1NAdevpMzegrKyMl19+maKiIj7++OMxHbJa0dzJbz/J4dlr0nFzcth5rSOmEsBxJk6O4ELztTy64fcE/f63tH78MYbMHeDmB6FTochWQVRoNLjrdRTn5+E+J4xJtT2jfgfQ1tbGjh07WLLk2OKrJfuyyN+xlaW33NXvjFuNRsv8Sy4jODwCk6sn//7ZPWz579sYu0f/JFG6PxvPgED8wyNPeG39oTqWPbOR7UWNfHDnXB5ZnoyH84n/SI8UfjtZ888Rp9IM5BcWgbO7B1UFZ0cH6oQgD66fE8Njn9i/WUtKybZt23j//fe5+OKLufnmm2lvb2fTpk1jcjyLVfLg+3u5dWHcmK3OdrZTCaAfd11yHeYWwf+qvyb0T3+k6uc/x9La+l1xuF5+Pj5UVVbiNjkAt1YjrRXto3q1s379eqZNm4aPj0/fc10d7Xz5j2dYdsf9uHqcOFTyaNOmT8fo7cd1f36Wlpoq/nX/7RxYv3ZUr3776/wtaTBw8xs7+e0nOfzqomT+deOsQdfNLSsrQwhBZOSJSaQ/EyZMoKqqio6O4S/0AmfPaKAj7lwcT35tB2tz7Tc3oKenh5UrV7Jv3z5uueUWEhMT0el0XHXVVezcuZP8/PxRP+Y/vi1EqxHcpkpjjJhKAP3wC/XgBt87eTHrRcwzJ+O5dCnVjz6GTFxm6wjuPYGGhobR2NSM0GnwnBnCpThR0Tw6V9m1tbXk5+czf/53SypKKfn6lRdInD2f6ClpJ93HpEmTKCwsROfmwYX3PswlD/2S/d98xX8eeYDynFMfD9/T2Ulx1i4mzlkAgKHHzJ+/yOOyv29hZqwfXz6wkHOTgk+6n6MLvw2FXq8/pWagxIy5FOzYetbMpnXRa/nj9ybx2Cc5GOwwN6Curo5XX30VZ2dnbrrpJnx9ffte8/Ly4vvf/z4ff/wxDQ2j1xSZVdbMG1tLePrqqSc0JypDpxLAAC67+BwmNE7jL5ufJuinD2E8fJjWTQfA2ROqbTNtYxIS6egxIqXEPSOUc81acstaRuX4a9euZcGCBbi6uvY9l7vxGxory1nwgxuGtA9XV1cSExPZv38/AKEJE7nmd08y63tX8sU/nmXVU3+gubpyxDHmZ24mMnUyrp5efJxVyZK/bqC2tZsv7l/IHYvicdadfDGVnp4e8vLymDp16rCOfSrNQAFRMWi0WmqLCkf0/tPR3AkBZMT68czXo3+lPZgDBw7wxhtvMG/ePC655BL0ev0J20RFRXHuuefy3nvv0T3YUqxD1NFj5v73s/n9pZMI9XY9+RuUAakEMAAXDz13TLqTb8q/4WBHIWFPPUXdk09i9FvQNys4MnEi0mqhra0Nna8LzX5OdGbXnfKxDx8+TFNTEzNmzOh7rrWulg1vvcaKe346rIqWx5eGEEIwcc4Cbnz6H4QmJPHOrx/m23+/SvcImlNyN36DR+psvv/SNl7bXMyLP0zn6avTCPYa+mSwAwcOEBMTg4fH8NYOnjBhAjU1NbS3tw83bIQQZ10zEMAvL0zmo6xKDlSO/Xh4s9nM559/zrp167juuutO2n8zY8YMoqOj+fjjj0955brHPslhdqw/yyeHntJ+FJUABjX73CQWNFzKY+t/h1PiBALuvIPK/+UjD9r6Ady8vNGbjZQW2q4kTVP8iSjuOKWmBavVyldffcXSpUvR9a6oZbVa+PzFvzLz0iuHXWc/JiaG7u7uEwrE6ZycmHXpldz4179j6unh9QduZ8/nn2AxD60JoaSknLLCIh7ZaebK6RF8/JN5TI/2G1ZsMLSx//055WagWWdXMxCAv4czD18wkV9+tB+Ldew+V1tbG2+++SbNzc3cdttthIYO7US8fPlyOjo6TqlT+NN9VewubeY3F6eMeB/Kd1QCGIRWp+G2pdfT2tTFqoJV+P7oR2j9Q2nYVAct5QB4uDhTcrgAgOjpoWCyYiwb/lXpEXv37sXJyYnk5O/GNO/85EM0Gi0zLvzesPen0WhIS0sbsECcm7cP5916N1f9+o8U7dnJmz/9CYd3Zw54YjSarbyxpZjf/PXfmGOmsvbhJVwzK2pEyyjW19fT0tLSt6rZcJ1KM1BwfAJmk4mG8tNvDP2p+P70SJx1Wt7OPO5zNRTAuz+AD26F0m3HVLcdjqKiIl555RUSEhK45pprjmmiPBmdTsfVV1/Nrl27OHRo+KOwKlu6eHRVDs9cnYZ7P6PJlOFTCeAk4tOCuKT7ep7e8TfazR2EPv4nmgtd6fz0NQAC/P2pqa4GIMLPjU81Jpo2VYzoWEaj8YRJX7VFhez+7GOW/eSBQSdaDSYtLY0DBw5gMg1cCTMgKoYrfvE7zrnhVja+/QYr//Ar6kpsC91YrZLMokYe+XA/GX/6mm/y6pgri/nx9Vfi7Xpim+9Q7dmzh6lTp55Q3mKo4uPjqa2tHXEzUGLG3LOuGUijEfzxskk883UBtW3dSGMnxs9+ieWVcyk3eNLlEQurfgL/mAs7XoXuoc1dsVqtbNq0iQ8//JDLLruMhQsXohnB36OnpydXXXUVq1atGlansMUqeeD9bG6aH8tUtSzmqFEJ4CSEEFx92QVE1Kfywq4X0QcFEXr3NVQ9/yGW9nbCIyNpaWvv27Ys3BVjfjOW9uFX49y+fTuRkZF9wyFNPd2sef4pzrnhVrwCgkb8GXx8fAgLCztpDR0hBLHpM7jhLy8wYdYc3v/9r3jyV79jyR9W8+gnOUT5ubH6nvk8scAbJ52WkAkjX3/YYrGwb9++AZt/jBYjO2t28o+9/+Db8m/7vSPR6/UkJiaSm5s7ohhsawRsHdF7T0cmYw81hwvozt3GtdY9fPPoD2j7XRxlGz5gjfky9nUm8M5nxXT9eD0sexxKNsEzk2D1fVC9d8D9dnV18f7773Po0CFuvfVW4uPjTynOyMhIlixZMqxO4Zc2HEYAdyw6tWMrx1L3UUMQGOnJD/x+zBOFD3Jl8hUkXnM3HR++Rs2jvyH2tlv4ds8+LBYLWq2WuEgfCvVGdE/vxm1qIB6zQ9GHnHyN3o6ODrZt28att97a99zGt98gKDb+lFfYAvoKxE2ePHnQ7cqbOlmVXcmqHE9MsT/iQpnLZcXvkHHx5Uybm4HZKFi7+nOSF5xzSss+5ufn4+/vT0BAAABmq5mcxhx2VO8gsyaT/fX7ifeJJz0oneeynuOVfa9wd9rdzAmbc8xxU1NT2bJlCxkZGcOOISwxia6OdpqqKvELC6etoYuaolbCEnzx8B18RvJoqKmpYffu3UyePJnIyMgh/z6llLQ31FNfVkx9aQn1ZSU0lBbTVl+Hb2gYERF+3Oi1EaO1nMJZTzBtxQ1M6N33hv+8zqfP/pnLH/kd2rjFtgKHe96Cd68FzxCYcROkXgZObn0xvv/++yQkJPD973+/r1/qVE2fPp3q6mo++ugjrr766kHvJvaWt/D65mJW3zN/RE2NysDEmdQJNmPGDLlr1y67HNvQ2sMjL/6F5skF/PuiN5CvX0rxOy343nU/L+zeyW333EtIaCgf7qngm7w6nr0wlY4dNRh21qDzc8FjdiiukwIQuv7/0D/99FN0Oh3Lli0DoDh7N2tfeYHrn3wel2GOkOmPyWTi6aef5rbbbjtmnDZAQ0cPa/ZX83FWJaWNnayYHMqlaWFMi/JFoxG01FSz8Z03KM89iMZpDt0t3+AReAOxaXHEpgUQmeyHk8vwTgxvv/M2vlG+1PvWk1mdSVZdFuEe4cwKncWskFlMD56Op5NtoptVWvmq5CtezH4RPxc/7k6/m5khMwHbaJSnnnqKu+66Cy8vr2HFIKXks+eeo6fTBbM1HWNLD/GBLuTXdOET6UHizBDipwXi7DbyZq7BvP322+h0OurqbCPH0tLSmDp16jGfw9jdRUNZKQ1lJb0n/GIaykrROzsTEB1LYFQMgVExBETH4hcchHbXq7D5Gci4nc0hP+Lnq/L56oGFfWUSrFYLHz/5e7wCg1l6853fBWO1QMFXsOt1qNgFU68h230RX23bx7Jly5gyZcqof36z2cybb75JfHw8ixcv7ncbQ4+ZC5/bxMMXJHHhFDXqZ6SEELullDNOeF4lgKHb8dlhfl13H/cv/gnL68rp2rmR8reL+GLWdGZecQVzFi7mUE07d/5nN9/8dDEA0mKl+2ATHdurMdUYcJ8ejHtGKDq/74ZK1tfX869//Yu7774bNzc3Ottaeetn97D87p8SNWn0/uGtWbMGNzc3Fi9eTEePmbW5NXycVcWesmaWJAVxaVo48xMC0GuPTVINFR1seCePrvZSzJ0bcPfxZNlPfk3JvgaK99ZTU9xGWIIPcVMDiZkSgJvXicNUpZQUtRaRWZ3JztKduO1wIyc1hxnhM5gVMouZITPxdfE94X1HM1vNrClewz+y/0GEZwR3p9/N1MCpfPTRR4SGhjJ79uyT/g6sVknN4RaKsm2xGztLoGs7Fyy8C5HfjFOYO6baTnqS/ThU3015XjMRSX4kzAwmZoo/ukHWHh6Oqqoq3n33Xe677z60Wi3lZWXs2L6N/MJCPJ2d8DT1YK4uw9DchH9EJAFRMQRGxRIYHUNAVAxuXseVPijdBp89aLuKX/EU+NuaSu57L4sQbxceWf7doIKezk7e+dVDpC+7mLTzV5wQm6n+MF988BYltW1cHVpG0NxrIeki0A19+PFQtbe38+qrr7JixQqSkpJOeP1nK/dilfDU94c3T0Q5lkoAo8BstPDkn//D2glvsua8f+D6+nIafR+h4N//puzmG7nqxzdhtliZ/NhX7PrV0hNGKpjqOzFk1tC5pxanSE/cZ4fiMtGPd997l5iYGObOnYuUktVPP45XUDCLr7t5VOMvq6jk7XfeozJ8MRvyG5gV68claWGclxLcbyEtY7eZHZ8Wk59Zw6yLokkNL4ID/4WmYkTUbNs6CZGz6LG6UprTSHF2A2W5TfiFuhMzxR/nxB7yzPvZUb2DHTU7cNG5MCtkFpENkXhZvLj68qtH9DlMVhOrClfx8r6XSfRN5HKfyynJLuHmm/v/fZmNFsrzminOrqdkfwPuPs7EpQUSM9EXfWETTd8cxn1KEP4rJqLzc8FY0U7L6iKk2Yr7+dGUN3aTv6OW+rJ2YqcGkDgrhPCJvqc0A/Wdt9/GXSNxa2+hvqyYhvIyXD098YuMxuoTSEOPiVZDJ5MnTyZ92jRCQ0P7byIyNMDa38Dh9bDsT5DyPdsqdr3q23tY9sxG/nNLBsmh391ZNNdU8d5vfsaF9z5M1KTvTq7Nzc3873//w8fHh0suXI5L8Vew61/QkA/pP4LpPwafqBF/7v5UVFTwzjvvcOONNx6zFsSa/dX8+Ys8Prt3Qb81pJShUwlglOTvrOGxXb9h5sxkHti5Ern8L+y+7VFqAgO56O13ALjkhc1cMjWMGTF+hHq7EODhfEzbpTRZ6NzbQEdmNRUt1WzU5nDX7Xfh7OvGgfVr2b1mFT/809/Q9TOrcrisVsnOkiY+zq7iiwPVnK/ZT3zaXL5/znR83fu/opNSUpRVz+b/5ZMUU8+0sB3o8z8C90CYchUEJkN5JpRuhaos29Vm9Dyag5PZptXwVfle9jTuxmgyEdOTxPSAmSydvJC0pCQQ8Pzzz3PZZZcNufbPQIwWIyvzV/LavteYVzCPK66/gqlRtpNZt8FE6YFGirLrqTjYRGCUJ7FTA4mdGoCHu572zZUYtlXhkuJPdvU3eMUEMePiy4/5HXRl19P6eTHO8T54L4+h2woFu2rJ31GLoaWHhBnBJMwKJijac0jt9231dRTuyiRn53aKTDDJXU/s1OkExcYREBmNi/uxTX3Nzc3s3buX7OxsnJycSE9PZ/LkybZJc1Yr7HkTvvkDTLkaFv8cXPpvAnsns4z/7S7ngzvmHpO0yg7s47PnnuSa3z2Jb0gYBQUFfPzxx8ybN485c47ta6H+kC0R7HsPImbBzJttFXI1o3NHtGfPHrZs2cKtt96Ki4sLVS1dXPLCZl69fgbpUYPfGSonpxLAKJFS8sZT63g19FHW+M3GR+/BrpZktH94gqR/v4nr1Kl8caCaD/ZUUtPaTXVrN61dRgI8nAnxdiHU24Vgr+++F33zEeluCSTUeKKNcmXDjv9wziN3ExQde0oxHqxuZ9XeSlZnV+HlqufStHAunhpKZf5+ysvLufLKK/t9b2t9F7ve+ZaA5s9J8dqCXmOEyVf1nvgnHrNtQ1cDuyu3UZm/Gk3Zdia2N5HW3YPJzRcRPRf3+PNp1E2lsNCZ4n2N9BhM+CRaKWnN4u57foJ+lMr3dpm7ePE/L7LHkIVHkB8Z1cuxFLkTMdGX2KmBxEzxx9XDCWuX+bsTf7I/XudGovN3pThrF9s+fI9rf//UCfu29lhoX1+OYUc1Hgsj8JwfjtBpaK4xkL/TlgyEgMSZwSTOCsEn2O2Y/w91xYc5vDuTwl2ZdDQ2EDdtJjU6V2ITk1g0QLv3CTFYrZSWlpKdnU1eXh4xoX6kt68jwaUF7cV/hZDBO/atVsn3X97GZenh/Gh29DGv7V27ht2fryZq+WXs3befK6+8kujo6AH2BBg7IedDW19BRz1MvwHSrwPPk9d8OpnPPvuM1tZWrrr6Gn70WibzJwRw97kJp7xfRSWAUVVT1MofVj5DWNw+HqmtoOHi/7Lqsd+yqLyCuI8+Qutx7Kgfo9lKXXt3X0KobbN9by4vRNdYyBbtVDrbuni49RDJnpORzm7kh7nQGueFv78bod4uhHi7EOLlMugEmL4RPNlVdBotXJoWxqVp4UwM+a5qaGdnJ88++yz333//MZN4LK31VHz4Oi5FH+HnXIN26mVopl4NkRnHNCmUNBSxMm8lWxq3UWuoZXrw9L6O2wTfBDRSQm0OlG2D0i22tmmtHqLn0uk7nf/uhx6DH5r6UCKTbSfo6En+uLgP/25HSklTtYHi7Ab2ZeVQ1Z1He3w3m3WfsyhqEXel30mEZwTWbjMdmyvp2FqFS5IfXudGoQs46rObTbx023Vc/9QLePoF9Hssc2MXLZ8WYarrxOfCOFyS/RBC2E7yJe3k76ihYHcdHt46AiLaMHbmU7Z/N1q9jvgZs5kwPYOwick0t7Tw2muvce+99+IyjPWTAehuo3vtn8jdn0WW+2KajDqmTJlCWloawcGDn4Dzatq49tVMPrt3/jH1czo7O3n1uWcw9vRw+wMP4nV838JgqrJsdwW5H0P8ubYRRDELjvl7GQ6z2cy///1vGoUPO3tCefe22afdqJ+ujnb2r/uSvWvXYGhpxtnNvffLDafe730/u/a+5n708+44HbWNVjc2AwyOpxLAKPv8n9k86/wIq6py0d34NX/62z+5uqMLD09Pwv70x5O+32Qy8cILL3D55ZcTHR3Ntg/eo2j/Xibd+FPaDrfiltOET203h7x1rHOxsqfHSHVrF3qtpjchuBLi5UyItyuuei1rc2uOGcEzPdp3wGaJ//3vf0RHRzMrbRIcWkPXtrfRVmZS7zIb36U34Jq+HKtBYqrvwlzfibm+C1N9J23VjQiDFY1Wgwxzxm9KBO6pgeh8BzmRSQlNRVC6he6i7fwtx4d7nD/CJXwqDdopFNbHc7A4kMBoX+LSAoidGoin38D7k1ZJTXEbxdn1FGXXYzFbiU0LJGayL++ufp3bb78djZuGt3Lf4uOcD7nbdD3TyxJwm+iP55Io9AH9z1z9/IW/EjIhkfRlFw/6/607v5mW1YfR+rrgc1Ec+iA3ejoNFGftonDndoqydqN3DsAiYwiOnUrqosnETwvC2dWWuFetWoW3t/eAo14G/B3mfAhf/gomnAtLfwfu/jQ0NPQ1EXl6epKWlsbkyZMHnJ37z01FvLKxiL98fyqLEgOprKzkv//9LynJybTu2ERQbNzI+p26W2Hff2Hna1jNWsyJN2MOPBdzhxbPRRHDGi68M7+Kle+8wcUXrmD+zLThxzJGGivKyfriE/K2biR+2izSl1+Cf2QUxs5OejoN9BgMtu+9Pxs7DfR0HXncSbeh97nOTnq6bN+NnQY0Gi3O7u7HJg/XE5OJs7sHSfMWoR3hMFyVAEZZW2MXf332P8z2+zNLZt7Dc59XM31GBpH/eImgBx7Aq3c450A2b95MRUUF11xzDTWHC/jwice47oln8fT/7grU0m7EsLMGw44atJ5OuGWEYErwobbLSHWr7Y6iprWb1i4TixID+x3BcwKLmcNbP+LrrVncanmfBjmHCsM8/JPm4qF3xtzQhbmhC6HXoAt0RR/ohskH3q1fSa4o5GdLHyHWI5aegha6chvpzmtE6+WMS4o/rqn+6EPdB/wHv2vXLgoLC7lmxUJb/0HZNijdimwpo8t7KtWmFPKq4ujymkxUWgRxaQH4h3tgNUvK85oo3ttA8b4GXD30xKUFEpcWSECkR9/xVq1aRWBgILOnz6JjaxXtmyooCajjGbc3mJ4ym1sm30KAa/9X+IU7t7NnzSquevTxwX9/2EZ2NazNp2tLLTWUsbviC0KSEomfnkHc9Fl4+PphNloo2d9I/o4aKg81E5niR1iqG59vXsk999yDzllHcWsxjd2N+Lv44+/qj4+zDzrNcf/AGw/DZw9BRx1c9DREnTjSyWq1UlRURFZWFoWFhUyYMIH09HTi4uJOGF+/tbCBh/6bzfLQLlzqD3LRRReRkpJCV0c77/zyQTK+dxWTzjlv0M9v7TRhbuzG3Gj7W+l73NiN7DGh0zehNR9G5++K9+QWhLuvbUElV19w9QM3X9tjZ284Kr5Oo5mLntvMrTN8KN/xFT/+8Y8JChr5BMhTJa1WSvbuYfeaVdSXFjNl6XKmnrccD18/WlpasFqt+PoOfKF10v1LidnY05c0egzHJo4jSeLI6xfceR+aEfa5nJYJQAixDHgW0AL/lFI+Mdj2p1MCANj+8WG2Vt3LVdYqvuy8CicfP66cPYfyO+4k7M9P4DZjBpp+rsYMBgMvvvgiN910E94eHrz18/uYe9UPSZq7sN/jSKukO68JQ2Y1xop23NKDcZ8dOuDV7DHvlRJraw+mvH2Yc3ZhLq+hh2jeknUs6ZmCt4sfnjFeOIW4owt07Tvpa3qvWLdWbeXXW37N8pjl/CTueky7sjFVV+EUEYE+Mgp9aBjmBgtduY105TaCVeKa4o9Lij/OsV6IoxLSq6++yqJFi05Y3J7Opt5O5S3I0m3I2lw69BMoMyRRY0mltHMyvmE+tk7ctAB8gtzoT8HBQ6xb8zWXdE7HOcEHr3Oj0Ae50dDVwGv7X2N10WouT7icG1NvPGHIqcnYw8u3X89Nz75y4hDL3t9jfWkxhTu3c3hXJm2N9SRMmU2ifhpOjTq8L4jBbXow4rgmCyklpQ0VbNqzk9zsfbRaWykIO0STqCXCK5IAV3+aupto6m6iracNL2cv/Fz8CHHy4Yq6UuZW5HIg+TxqJn0PP/fgvmTh5+J3YrLANmt3//79ZGdn097eztSpU0lPT8ff3x+wlRv5aNVq9uWXcNB1Ek/+aC4TgmxNhI0V5bz/259zyYO/IDQioe+kfvx3rBKtnwsaX2eEtzN4OiE9nJAeesx6DVazRHbU41r+BdqeOrTGVrSmFrSmFjTGZrTGVjTGFoS5E6uTN9LZF+nswyGDng7hxdS4aPZ3eLOtBq6bE4eLd6Atcbj6Itz9EE7uCK0GIWylL8SRL8AqJdIqkVbbvxurVR713fb/o9/nrdL2b8UqMXZ1U7R7I/nbvkSrdyIh4wLCk2ei0TrR2Wlgb94OSisPo3PSAZKIiIi+r7CwsJMua2oPp10CEEJogXzgPKAC2An8QEo54Lz+0y0BGLvN/PP3H3GD8218HvYryht6eODnv6B19Wqa332P7rw8XJKTcc+YhVvGbFzTpqJxdubzzz/HarVy4YUX8vU//46xu4sVdz80pGOam7oxZFZj2F2LPsQdj9mhuCT7g9WKqaG7r8nGXN+JqbrFdjUvu9DpatEHedATGM3+Q1aKNYcJSPTg8qsu7f+zWYy8uOUvlGxcw4+7Z+B9oAxTRQWu06fhFB6BqaoKY0U5popKNO7uvQkhAq1fKFJ6Y+lwA+mN69Q4XCcF0OZr5u333+H+++8/ee0fowEqdiJLt2LOW4fWbEBzxUsQltbv5tYeCx3bqmjbVM5/2MDNP/gxgRNOnDRUY6jh1X2v8mXpl1wz8RquT70eL6fvRs6sfubPRE+eypQltrs3i9lMRe4BCndt5/DuTDRaLRNmZBA/YzbhE1PQ9H4OY0U7LZ8cxmKx0LQQcl2LyG/KJ785n4KWApy1ziS5JRG8N5jE85JxrQ+iM9sJUzuEJ/qg0QqEEFiw0Cna8ejcwIyGf1LtFMLqwMVU6iRtsoV2Wmnv/d4h23HDHS+NN17CBy+N7ctb42v7LnxwNjnR2dRKQ1MV7i5ehAfEUlqbj4eLDxODZ7CjpoPsulZWuHuQotHhZLSg7e7CxSJBo6dLaOgEOq2Sdoukw2Sh3WjBZJVonQR6rUCrE2h1oNMJtFqBXkffc1qNwIoGKTS272iwoEEikFKAxYTO2obe0kqFqZEDpjqu0Ftxpw0n2c4+XOlEsELuxoV2nGnDWbQDkh7pSbfV0/bd4kGX1YMuqw8d1kA6ZBAd1iAMIgipcUEIgdCA0Ahbwuj9WdObRI4kEKu5lY6GHRiasnHxjME7ZA6u3jFotQKrsFDXfZjarsMEukYR7pXEtHPj8AjWUlFRQXl5ORUVFdTW1uLv739MUvD39z+lWfOj4XRMAHOAx6SUF/T+/AiAlHLAe/DTLQEA5G6uQm5cwS6PcMqaZvCrRx/r+59tNRjo3JNF545MDJk76CksRJeUxH4pWXT3T2h20vDNm69y/ZPP4+x28nIRR5NmK10HGmwTzKoNSIsVnZ8LOl8temsxupbN6HoOoE+diWb65fT4TSFzdTGFu2qZc1k8wRNd+Odr/+TBBx/8rux0Vxede/ZQ+e0XlH77KcF1JjzS0vGeMx+3jFm4TpqEOG5oqrRaMTc0YKqowFhWhqm8AlNFOcbyCoxl5VhbW9F4BtLi7IzFz5+YKTNwmz4R54RYnCIj0Lj1fzX/3QEk7P8ffPEIzLoVFjxk61QGrEYLhm3VtG+qwDnOG68lUXyeuQ5/f3/mzZv33S5MJiwtLbav1lZqqw/zbc5qKivymOWWTJIuHNHWQUd5GV11dbhGx9AiLdS0t6AJDyN07nxiz11KQFSM7URttVDeXt53gs9vyie/KZ/UmmhurLuU2qA26mdbiA6PI8EnAX9Xf7788kuklH0zvQGaqgzUlrT11TnSdlYTUvAErm0HqUr8Je1+C5DSdtXKke+9vxKL1Uy7pY1WSzOt1hZaLS20WW2P2yzNWNrqcWlowKOxlZB6M4n1Hvg3m3A2WdBLLRoJSCsSiUVakYBOg+0q2mJCWixoNVp6L5v7VsFDowGNxvY3fpLHCAEWC9JiAbMZaTbbHlssoNUidDqEVovUamk1SjzcXXBy1iN6X0OrpbmtDb2rK16+PgitzvYejQBhRWBBCCtICwIzQhrB0okwdyLMHQhTB8LJCVy9EG7eCPfeOwhPf/AIQHgGINy8aKqtoXhfFg1V5UROSSd+1lw8AgIReh090szeQznk7M/DJcgD5wQ3mvXtNBibuWjq1cyM/u7vDGwd2TU1NcckBaPReExCCA8PH/4AgFN0OiaAK4FlUspben++DsiQUt593Ha3AbcBREVFTS8tPb3K91qtkh1/+DXdzu+woeNaHnj4ZwOWJLC0t/Pl3/5GSH0D3mWldBYW4jx5Mn5LluCekYFLSortD3+YLI3NaMq+QuT8F8p3wsRltqGbcYuRGi2Fu+rYsrKA6En+zLlsAi4ethPov197jemeXgTV1dG5fTtduTm0RwXwbVAjk5f9gPNW3I32FP9QrV1ddJWWsvKFF1gQEIumqBpTRQWyuwFrewMaTw+coiLRR0biFBmBPiKy72ddYOB3FVDbqpCr7sbaVIdp7u8wHJR0bC9C52XBKVIPlk4sLS20VlTQWFpKqIdH30nf2tOD1ssLrY/PMV8GV0FmZy4HzRXMmriEuROW8NU/XyLIw5sQL1+8pcBYVUFPSQm0d9AW6Ea1r6DIs4v2YA9cYmLxS5hETFwaiX4TifKMQphk77DRmr5ho509XTz//PMDl6uwmCDzZdj0V1uSm/8A6E/evGdubsZYUoKxtNT2VVKCsaQUY0kpQueE1jcU4RKAcA5EGx2BeUIIbcFaGl1aqdI3UGtuoKGnkbqueopba+mS7Xg6exPqGUjiHi2uVj2eV84lyCOEYI8QgtyDCXQLxMvJ65SuaKWUtoRgsWA1mbn9je3MiPDmlrnRYOlNFGYLWMwY2tr46IMPmDNzFjGREUizBWkx971fms22JGM2I01mpNlke85sRhpNyM4WZEcj0tAEhhZkZyuyqw1rVxuyqwOrGUxWLWatM0adEz0IeqySbosVs1GDs9EZjbSCzoJOCPRWgc4CWit4//whor53zUk/b3t7OxUVFX1Jobq6Gh8fHyIjI/uSQkBAwIiqqw7VGZsAjnY63gEAVGUdxHfVOfyl81ouvfaHTE2b3u92ZWVlrFy5krvvvps1zz6Jv68fU6MT6MzcQWdmJqaaGtymTcNt9mzcM2bhnJQ0eAnoo4fhRc62jdWfuBycbHcTLbWdbHj3EF3tRhb9YCIhMR505+Zi2J5J5/btdOzZQ6evL1EXrsCcnsyfu1dRK9t4YsETxHjHjNrvJzc3l8zMTG688UbAdvfSU9RK54F6uvYUIXsa0Xh2ITStWNvqMJWXY6wox9rWjj4sDISwnczb2hAaLejc0Lq7oY+OQB8c8N1J3dsb4e3Fx+vWceHVV+MTFYXWxweNh8egJ6zC5kL+vvfvZNdlc/XEqzGYDOQ325pwus3dJPgmkOQaQ2qXHzFtzgQ0mKCiuu/Ea+3qwikqCqfo6L4vrU8IXYcklg49+6LrMLpJLr64nxFGZdvh0wfBIxBW/BUCjl0bwdLRYTupl5Z8d5IvtZ3ksVpxiopGGxCGxj0YtL5Yu73RBoXhmhiKU7QnTtHe6IPdTuib6M83h2r4vw83syjVmXOTdRx+5b+Ywj1onOFFXWdd35fZaibILYhAt0CC3IIIdgsm0DWQIPejHrsF4aQ9eemIVzYe5qucWt67bTa6AQYwVFZW8vbbbw+pU1hKSZuxjdrOWuo764+Ju66rjuaGGjxy2ogo1tDuY6UnyYnQMA9i0BFhsRJs7KGnFbY1hmE0C5ZqtpHgIxE+keATCd6RtpnQ3pEQlAyuPif9jMezWCzU1tYekxQ6OzsJDw/vSwrh4eG4nezueBhOxwRwVjQBHdHyhwxe75iMjI/moVt/fcLrUkpee+01Zs6ciWioIfvLT7n2j08fM9vX3NhI544dGDIz6czcgaWpCdeZM3DPmI1bxiycExIQpk440DsRx9AAM34MaT86ZiKO2WRh9xelHFhfzowpVsKtJXTt2EHn7t3oQ0Nxm52Be0YG+qlpPPvaP0m/NJ3H9z3OZRMu4860O9FrRnds8ttvv01qaippaWn9/l5MlR105dg6ka0GE67J/rik+uMU6oS5rhppkXQfNmLY3YpzrC9es/Q4bXsAzD1w2Ut9dW+OWL16Nb6+vsyfP39YcR5sPMgHBR8Q7BZMom8iib6JhLiHnPRq19LejrG0rO8kbeo9QRtLS7H2GGl2ccEvaALesyfjkjzBliS8JNo9LyDKtmJd/BhGj/Rjr+R792E1GGzJJSYGp+godIER4OSPNPtgagBLQzf6MA+coj1xjvLCKdoLrefIa/Y0dPTw8P/20mgw8ucL49j8118z/wfXkzxvUd82nabOvpNqbWct9V3HnWg762joasBV54pOo8PWPWsrN37kPwCzVdJkMBHo4YxW+91rR/++j/wc0BxAWG0YBxMOYtV9t6Tk0fvstnTT0NWAk9aJINegviQV7BaMd7MGy64S2g+WEJuRweyLriQo8tjJlo2Njaxbt47y8nLOPfdcpk6disZkgNYKaCmzfbWW2xaDai23NUdOXD7i3/XRDAZDX0KoqKigsrIST09PIiIi+pJCUFDQiO8STscEoMPWCbwEqMTWCXytlHLAJZ5O5wTQ9dkfWLNpH1td/Xn4p48S4h5yzOs5OTls2rSJqy69mPd+/TBXPfo4AZGDzLgETLV1vf0HmXRu3Yy1rRm3gE7cU2Nwu+gGnBZeg9B+12QkpaT0qyzy3vyCgPYCPOvy0Pn64JaRgfvsDNxmzULXOxoEoNvczZNvPklJTwl3XX4XM0JO+Ps4ZW1tbfz973/nwQcfxGkIaxmbG7v6RhSZqgw4x3ljrOzAKcITr6VROIX1lkuwWmHHK7Dhz7YyCDNv7RtSWFRUxNq1a7n99ttH/fMM14bPPqOr8DDpRm8MO3IRmkZoPICxrgV0zmg8fbA0t6CPiOg9yUf3fddHRmE1u2Eqa8dY2kZPaTtIiXO07UTvFO2FU7jHgBVmR0pKyZtbS3jum0Iemu5B64fPc/nPHxvW+g9WaaW1pxWLtPTtUyL7+jG6TBZu+FcmN82L4fyUECTHvi7p7ffo/Q9g+/rttDW3cc6l59hOhEde732Pk9aJANcA3PS2K2erxULBjm3s+fwT2hvrSb/gIiafe8EJ1XUNBgMbNmxg//79zJkzh9mzZw/pb3UsWa1W6urq+hJCVVUVt956K/oRloc57RIAgBBiBfAMtmGgr0spB51BdTonAKr3kf/yrbxjOZeOpSaeWvRdWQGz2cyLL77IRRdeSOYb/yBp7kKmreh/9M0xTN1w8BNbM09TEaaYKzD0xNO5rwDDjh1gNuPW23fQsfcAbZu3YZECt1kZBC9fhFtGBvqQkH53ndeUx/9t/D+StckEHw7mvnvvG5M2yI0bN9La2tp/88dJWDqMdBe0oA9ywyl8gJLYDYXw8R2gc4Hv/R18orBYLDz99NPcfPPN+PkNf53i0dLT08Ozzz7LTTfdRICrwPLNC7Tu1NLNbLwuiME5yQ/Z1Yk+JASh02HpMGIsbaenrA1jSRumqg50Aa44RXv1nfS1vs7jNqIkr6aNe9/NYqq1griCr/jRn/464Ezp4frFR/vp7DHzzDVDXw/aYrHw1ltv9S0oM5Ajs3Wzv/wMr8BApi2/hAkz5/SN2jrCaDSyfft2tm3bxuTJk1m0aBHu7sMbjHGmOC0TwHCd1glASgx/TuGpzu+zKWUb58UtZXnsciYFTCJzeyZFRUXEOWuoPJTLFY/8dvC2/cbDsPtfkP2urc7LjJtg4nKsaDF2WzB2menpMtNdXErPnp10HsiltNWX4OULSfvhbJwGKRdhlVbeyn2L1/a/xsMzH+bC2At5+eWXWbZsGbGxI68/1O+xrFaef/55rrjiCiIiIkZ138ceyAJbn4etz8GSR2Ha9Xz62Wd4e3uzYMGCsTvuSWzevJmaynKuDCqBHS/DpCtg4cMYW9xpWX0YaZW4pQVhqurAWNqGxWDCKerIyd4Tp0hPNHaugtltsvD4moOUr19NhraKmx5/Cr3TqY1z/yqnht99msua+xbg5TK8K1qDwcArr7zC+eefT2pq6jGvNVaUsefzTzi0bRPx02YxbcWlBMeduN601WolOzub9evX9yUT/6PujM9GKgGMA/NH9/DUHhd8/efSs7Ccr8u+pqe7hzlFc5g6LYGqlWu45KEn0Dt7Yew2Y+yy9H43Y+rswqNuPcGNK3HvKaBcv4x8uYIWYzA9XWaM3RYsJitOLlqcXHQ4uWpxctXh5KLD1cuJaedH4XuSlcdqDbX8asuv6DZ38/iCx4nwtJ2Ut2/fTlVVFZdffvmg7x+u4uJi1qxZw1133TU+V621ufDR7eARTHH6I3y5aSd33HHH2B+3H8bONp595m9cr11NcOIMWPR/4PddgpVWSWd2HT1FrThFeuIc7YUuaGidtfbwdW4Nq575CzH+btz7+8fQ60Y2I7W2rZsLn9vMSz+axoyYkd2dVVVV8Z///IcbbriB4OBgaosPs23lO1QXHGLqecuZet4K3H1OrCAqpaSgoICvv/4aFxcXzj///LG9MDmNqAQwHgq+5l9vvUOX5Vx8nBIw9Zgp1+yhRVeDZ0k2exM6cPNOJdU0k4maSbi5uOCpbyCyczUhraswukbREvUDuqOW4+Th1nui1+HsqkPvokXvrB3xiXRd6Tp+t/13XJN0DbdOvvWYWaQGg4HnnnuOBx54YFTHJ3/44YeEhoYyZ86cUdvnSVlMsPEprDtf56+WG7jp1jvwDxidZoshHz/rP2xf+zEl+gSuuf5m22iRs0BVQyv/fORhGvwm8PD/3U2k3/BGqVitkhv+tYNpUb48cN7I15MG2Lt3L+u+/pooSycNRQXMuvRKJi+5YMC7k8rKStauXUtHRwdLly5l4sSJdp+cNZ4GSgBqlYXRFDOfCM0ztMZ0sfj8FLqMHbzzv80s9gpGG7iEm6+/inVl61hXspbGqr9xU48goakBMeVqdDM/xSkomVNf/PFYnaZOntz5JJnVmTx37nNMDTxxZSV3d3fi4+M5cOAAM2aMTkdwd3c3hw4d4oILLhiV/Q2ZVg/nPIJm4jJS/v0cOe//loU3/MY2zHIsWa1w4ANY/0fMPjFs0c3hB9deD0FhY3vccRQW4M39j/+Jf/7f/fzk8Te5+YeXcGla+JDf//qWYgw9Zu4598RmmeGoKymiZO1qzLUN1IZFcsszL+Ps0v+8iebmZtatW0dJSQmLFy8mPT395DPRHcjYzTxwRHoX3J2daa0vJiDCk8w9W0iMCqc6Zy/n3ngHEei5obGef+fv5XGLN+1xC7kv7TwWtG7jwdxX+azoMzqMHaMWzoGGA1z16VWYrCZWXrKy35P/Eenp6WRlZY3esQ8cIC4uzn6damHppH7/EXI7/eCleZD7ydgcR0o49Dm8NB8yX4KLnyU79VcEh9rqwpxtvAICuPYXj7K0cSOvr97Cg+9n095tOun7cqpa+fu3h3nm6vQBx/ufTF1JEaue+iMfPv4oEcmTue/3j+PhF8CmzVtO2Lazs5MvvviCV155hYCAAO655x5mzJihTv7HUXcAo8wrLInWYiMVFRWUFBfjdngf379mKc6f3glF621L9l39b/Rh6WQAGUBzdzPfln/LmuI1/H7775kWNI3zos9jceTik66T2x+L1cK/cv7FW7lv8UjGIyyLGbwyKUB8fDyffPIJtbW1J60tPxR79uzhnHPOOeX9nIqo2Al0CE8aLniJgK9/CgdXw4onbZUoR0PxRlj3O1vtonN/DROXY7Fa2fzJ86Pen3I6CYlP4Pxb7sTl7X9REh/Jhc9t5tlr0gZcuavLaOG+97L51YXJRPkPf3JTfWkx21a+S1X+QWZecgUr7nkIvbOtqfLKK6/k1VdfJSQkhEmTJmEymcjMzGTr1q2kpKTwk5/8xLaCmtIvlQBGmf/0S+gsWs3nn64isSuHpZHbccsttI3kueQ5cDmx0qSviy+XJVzGZQmX0WHsYGPFRr4u+5ondz5Jqn8qS6KXsCRqCUFuJy+NW9VRxS82/wKB4P2L3j9hPsJANBoNaWlpZGVlHVOvZiRqa2tpb28nPj7+5BuPIY1GQ0pKCrnNOhbesQm+/i38fa7t/0PC4CWPB1W5G9b9HppL4JxfwqTL+5ZG3L9/Pz4+PkRFje66uaebpLkLaSwvxTPnI+Zffje3/nsXP54bw52LJ5ywiMuf1hwkJdSLy9KH3lwEUF9WwvaV71KRl8PMiy9n+d0P9p34j3B3d+fqq6/mrbfeoqWlhR07dhAWFmYbejuefT9nKNUJPMpMxh5e+sNP0WjgfMsW4m56Hm3M3BGtktRt7mZL1RbWla5jQ8UGYr1jOS/6PJZELekbwXO0z4s/54kdT3B9yvX8OPXHtmJew9DU1MQ//3lsgbiR+OKLL9Dr9YOO1R4vpaWlrFmzhjvvvNP2RNEGWHU3xC+G8/844Dq6/arLg/V/gIrdsOhh21KI2u+GMVqtVl588UUuvPBC4uLiRveDnIak1conTz+Os7s7U35wGw/+dy9WCc9cnUaYj61N/uvcWh79JIc19y3A23VoQz4bykrY9sF7VBw8wIyLLyftvBXoTzI44cCBA+zevZtzzjnnrE++I6E6gceJ3skZXY/E3NqE369WoY0Y+cLnLjoXlkTZrv5NFhM7anawtnQtP1zzQ4LdglkStYSl0UsJdgvmT5l/Yn/Dfv6+9O+k+qeefOf98PPzIygoiPz8fFJSUka0D7PZzL59+7jllltG9P7RFhkZSWdnJ/X19QQGBkLcIrhzC3z1S1vfwKUvQmz/6zD0aS6Bb5+AgrUw7z64/NV+i7Xl5ubi6uo66vMpTldCo2H53Q/y3m9+RtXmL3n7lu/x8sbDXPLCZn536SRmxPjy8w/38/cfThvSyb+hvNR24s/dz4yLLmPZnfef9MR/xKRJk5g0adKpfiSHoxLAGEhKnoJ/ZBT+p3DyP55eq2de+Dzmhc/j19Zfs6duD+vK1nH72ttpM7ZxUdxFvH/R+33T4EfqSGfwSBPAoUOHCAoKsusM3KP1NQPl5rJoUW89GxcvuOR5yP8KPrwdki+GpY+B03G/u/Ya2PgUHFgJs26De7MGvGOwWq1s3LiRpUuXOtTwQicXV7738K9559c/xS88grsWz2RufAD3vZdFj8nKD2ZFMit28L+Fxooytq18l/Lc/Uy/8HtccMe9OA0wqkcZZVLKM+Zr+vTpUjmW1WqVNR01o7a/np4e+fjjj8vW1tYRvf+tt96S2dnZoxbPaCgtLZUvvvhi/y8aGqVceYuUz6ZLWbr9u+fWPirlE9FSfvELKTvqT3qMgwcPyn/84x/SarWOWtxnkoq8XPniLdfKhvJSKaWU7d0m+e+txdJotgz4nobyMrn6mT/Lv9/6Q5n58f9kT1fneIXrcIBdsp9zqroDOMMJIQh2P/VRO0c4OTmRmprK3r17h11GobW1lYqKCq666qpRi2c0RERE0N3dTV1d3YnlhN384IpXIXcVvP8jiJln6ydIvhju2AzeJ58pKqVk48aNLFy40KGu/o8WPjGZhT+8kY+f/D3X/vGveHh6cd2cmH63bawsZ/sH71G6P5vpF36P82+7GyfX0St9rAydmgegnOBIM5Ac5gCB7OxsJk2aZPdKisc7uhloQCmXwp1bIXgS3PK1baTQEE7+AIcPH8ZkMpGUlDRKEZ+ZJi1eSvzM2az+2xNYzOYTXm+qquCz5/7C+4/9nIDIaG557lUyvvd9dfK3I5UAlBOEh4ej1WopKysb8nusVitZWVmkpw+9uuN4Sk1NJSdnwErjNh6BsPCnJ6wvcDIbN25kwYIFY7qi05li4Q9/jE6vZ/0br/Q911RVyZrnn+K93/yMgMhobn72VTIuu0qd+E8DqglIOYEQgvT0dPbs2UN09OBrFhxRWlqKk5PTaTv7NSIiAqPR2H8z0CkoKSmho6PjhMqUjkqj0XLhfT/jnV/9lK3/e5vW2hqKs3czbfklLLn5LpxHcZUr5dSpSxalX1OmTCEvL4/u7u4hbb9nzx7S09NP2zZwIQQpKSknvwsYpo0bNzJ//nxVYuAozm7uXPaz31CwYxs+oWHc/NyrzL7iGnXyPw2pBKD0y8PDg9jY2CGdMLu6usjPz2fKlCnjENnIHWkGGm7fxkAqKipobGw87T+3PfiEhHLDX15gzhU/wNnt7Fxk5WygEoAyoGnTpg2pQNyBAweIj48/7VdTCg8Px2QyUVdXNyr727hxI/PmzTulWdOKYk8qASgDio+Pp6Wlhfr6+kG3O9L8c7oTQgytM3gIqqurqaqqOiM+t6IMRCUAZUBarbavQNxAampqMBgMdi/8NlSj1Qy0adMm5s6dO+JFuhXldKASgDKotLQ09u7di8Vi6ff1rKws0tLSzpghkGFhYVgsFmpra0e8j7q6OkpLS0dt8RxFsZcz41+tYjcBAQH4+/tTUFBwwmtms5n9+/eTlpY2/oGN0Gg0A23evJmMjIzTbsKbogyXSgDKSR2ZE3C8vLw8goODT5vCb0N1Ks1ATU1NFBQUMGvWrDGITFHGl0oAykmlpKRQVlZGe3v7Mc+fzjN/BxMaGoqUkpqammG/d/PmzcycOROXIZYpVpTTmUoAykk5OzuTnJzM3r17+55raWmhsrKS5ORkO0Y2MiNtBmppaSE3N5fZs2ePUWSKMr5UAlCG5PgCcUcKv52po2BG0gy0detWpk2bhpua0aqcJVQCUIYkMjISIQTl5eVYrVays7OZNm2avcMasZCQEIQQVFdXD2n79vZ29u3bx5w5c8Y4MkUZP2oKozIkRwrEZWVlYTabcXZ2JjQ01N5hjdjRzUBDKWC3bds2pkyZgqen5zhEpyjjQ90BKEM2ZcoUDh48yPbt20/rwm9DNdRmIIPBwJ49e5g3b944RaYo40MlAGXIPD09iY6O5vDhw2dFAbTg4GC0Wi1VVVWDbpeZmUlqaire3t7jFJmijA+VAJRhmTNnDnPmzDkrOkKHMhqoq6uLnTt3qqt/5aykEoAyLDExMSxdutTeYYyakzUD7dy5k8TExDNuspuiDIVKAIpDCwoKQq/XU1lZecJrPT09bN++nfnz59shMkUZeyoBKA5tsGag3bt3ExsbS2BgoB0iU5SxpxKA4vD6awYymUxs3bqVBQsW2DEyRRlbKgEoDi8oKAhnZ2cqKir6nsvKyiI8PJyQkBA7RqYoY8suCUAI8X0hRI4QwiqEUEXVFbs7uhnIbDazefNmdfWvnPXsdQdwALgc2Gin4yvKMVJSUsjNzcVqtbJv3z4CAwOJiIiwd1iKMqbskgCklAellIfscWxF6U9QUBAuLi6UlZWxadMmFi5caO+QFGXMqT4ARemVmprKJ598gpeXF9HR0fYOR1HG3JglACHE10KIA/18XTrM/dwmhNglhNhVX18/VuEqCikpKTQ1Namrf8VhiJEsizdqBxfiW+CnUspdQ9l+xowZcteuIW2qKCNSUlJCdHT0GV/oTlGOJoTYLaU8YcCNKgetKEeJiYmxdwiKMm7sNQz0MiFEBTAH+EwI8aU94lAURXFkdrkDkFJ+BHxkj2MriqIoNmoUkKIoioNSCUBRFMVBqQSgKIrioFQCUBRFcVAqASiKojgolQAURVEclF1nAg+XEKIeKB3h2wOAhlEM53RzNn8+9dnOXGfz5zuTPlu0lPKEpe3OqARwKoQQu/qbCn22OJs/n/psZ66z+fOdDZ9NNQEpiqI4KJUAFEVRHJQjJYBX7B3AGDubP5/6bGeus/nznfGfzWH6ABRFUZRjOdIdgKIoinIUlQAURVEclEMkACHEMiHEISFEoRDi5/aOZ7QIISKFEOuFELlCiBwhxH32jmm0CSG0QogsIcSn9o5ltAkhfIQQK4UQeUKIg0KIOfaOabQIIR7o/Zs8IIR4VwjhYu+YToUQ4nUhRJ0Q4sBRz/kJIdYKIQp6v/vaM8aROOsTgBBCC7wILAdSgB8IIVLsG9WoMQMPSSlTgNnAT86iz3bEfcBBewcxRp4FvpBSJgFTOUs+pxAiHLgXmCGlnARogWvsG9UpewNYdtxzPwfWSSkTgHW9P59RzvoEAMwCCqWURVJKI/AeMKyF6U9XUspqKeWe3sft2E4g4faNavQIISKAC4F/2juW0SaE8AYWAq8BSCmNUsoWuwY1unSAqxBCB7gBVXaO55RIKTcCTcc9fSnwZu/jN4HvjWdMo8EREkA4UH7UzxWcRSfJI4QQMUA6kGnnUEbTM8DPAKud4xgLsUA98K/eJq5/CiHc7R3UaJBSVgJPAWVANdAqpfzKvlGNiWApZXXv4xog2J7BjIQjJICznhDCA/gAuF9K2WbveEaDEOIioE5KudvesYwRHTAN+IeUMh0wcAY2IfSnty38UmxJLgxwF0L8yL5RjS1pG09/xo2pd4QEUAlEHvVzRO9zZwUhhB7byf9tKeWH9o5nFM0DLhFClGBrtjtXCPEf+4Y0qiqACinlkTu2ldgSwtlgKVAspayXUpqAD4G5do5pLNQKIUIBer/X2TmeYXOEBLATSBBCxAohnLB1Rn1i55hGhRBCYGtDPiilfNre8YwmKeUjUsoIKWUMtv9n30gpz5qrSCllDVAuhJjY+9QSINeOIY2mMmC2EMKt9290CWdJB/dxPgFu6H18A7DKjrGMiM7eAYw1KaVZCHE38CW20QivSylz7BzWaJkHXAfsF0Jk9z73CynlGvuFpAzDPcDbvRcmRcCNdo5nVEgpM4UQK4E92EaqZXGGl00QQrwLLAYChBAVwKPAE8B/hRA3YytTf5X9IhwZVQpCURTFQTlCE5CiKIrSD5UAFEVRHJRKAIqiKA5KJQBFURQHpRKAoiiKg1IJQDmrCSH8hRDZvV81QojKo352GsL7Fwsh7DqJqTeGs64aqmJ/Z/08AMWxSSkbgTQAIcRjQIeU8qlh7GIx0AFsHWwjIYROSmkeWZSKYh/qDkBxOEKI6UKIDUKI3UKIL4+azn9v79oK+4QQ7/UW2LsDeKD3jmHBcft5TAjxlhBiC/CWECJGCPFN7/vXCSGierd7Qwhx5VHv6+j9vlgI8e1RawK83Ttz9sgaFnlCiD3A5ePyi1EcjroDUByNAJ4HLpVS1gshrgb+CNyErRhbrJSyRwjhI6VsEUK8xOB3DSnAfClllxBiNfCmlPJNIcRNwHOcvERwOpCKrVzyFmCeEGIX8CpwLlAIvH8qH1hRBqLuABRH4wxMAtb2ls/4FbYCgQD7sJVm+BG2EgZD8YmUsqv38Rzgnd7HbwHzh/D+HVLKCimlFcgGYoAkbMXUCnqrTJ5NRfCU04i6A1AcjQBypJT9Lb94IbZFWi4GfimEmDyE/RmGsI2Z3ostIYQGOLrzueeoxxbUv0llHKk7AMXR9ACBR9bfFULohRCpvSfmSCnleuD/AG/AA2gHPIe47618t/ThD4FNvY9LgOm9jy8B9CfZTx4QI4SI7/35B0M8vqIMi0oAiqOxAlcCfxZC7MXW7DIXW6XY/wgh9mOrXvlc7xKNq4HL+usE7sc9wI1CiH3YqrTe1/v8q8Ci3uPN4SR3DVLKbuA24LPeTuAzrs68cmZQ1UAVRVEclLoDUBRFcVAqASiKojgolQAURVEclEoAiqIoDkolAEVRFAelEoCiKIqDUglAURTFQf0/ErUsE+8iKksAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}    \n",
    "trial = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}    \n",
    "test_round = 1\n",
    "colors = [\"#1f77b4\", \"#ff7f0e\", \"#2ca02c\", \"#d62728\", \"#9467bd\", \"#8c564b\", \"#e377c2\", \"#7f7f7f\", \"#bcbd22\", \"#17becf\"]\n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = []\n",
    "    labels = []\n",
    "    for k in k_list:\n",
    "        for n in n_list:\n",
    "            for f in f_list:\n",
    "                filenames.append(f\"ours++_fedpet_roberta-large_train_examples_64_f_{f}_n_{n}_k_{k}_filter_{filter[dataset]}.log\")\n",
    "                labels.append(f\"k={k}, n={n}, f={f}\")\n",
    "    \n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Test round\")\n",
    "    plt.ylabel(\"AUG-E\")\n",
    "    # plt.ylim(-0.1,0.2)\n",
    "    filenames_show = np.random.choice(filenames, 8, replace=False).tolist()\n",
    "    for filename in filenames:\n",
    "        if filename not in filenames_show:\n",
    "            continue\n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 100\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        train_delta = []\n",
    "        infer_delta = []\n",
    "        acc_delta = []\n",
    "        acc_tmp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                train_samples = list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]\n",
    "                infer_samples = list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]\n",
    "                # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                train_time = np.max(train_samples) * train_latency_list[\"tx2+bitfit\"] if len(train_samples) > 0 else 0\n",
    "                infer_time = np.max(infer_samples) * infer_latency_list[\"tx2+bitfit\"] if len(infer_samples) > 0 else 0\n",
    "\n",
    "                train_delta.append(train_time)\n",
    "                infer_delta.append(infer_time)\n",
    "\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "                acc_delta.append(acc - acc_tmp)\n",
    "                acc_tmp = acc\n",
    "        \n",
    "        infer_delta = [np.sum(np.array(infer_delta)) / len(infer_delta)] * len(infer_delta) # divide infer time into even time periods\n",
    "        iter = len(df.index)\n",
    "        \n",
    "        # show_iter = 20\n",
    "        show_iter = min(len(np.array(train_delta)), len(np.array(infer_delta)), len(np.array(acc_delta))) # make sure the length of three lists are the same\n",
    "\n",
    "        train_gradient = np.array(acc_delta[:show_iter]) / np.array(train_delta[:show_iter])\n",
    "        infer_gradient = np.array(acc_delta[:show_iter]) / np.array(infer_delta[:show_iter])\n",
    "\n",
    "        curve = 100*np.array(acc_delta)[:show_iter] / (np.array(train_delta[:show_iter]) + np.array(infer_delta[:show_iter]))\n",
    "\n",
    "        flag = 0\n",
    "        curve_average = []\n",
    "        tmp = 0\n",
    "        for i in range(show_iter):\n",
    "            if flag == test_round:\n",
    "                curve_average.append(tmp)\n",
    "                flag = 0\n",
    "                tmp = 0\n",
    "                continue\n",
    "            else:\n",
    "                tmp = tmp + curve[i]\n",
    "                flag = flag + 1\n",
    "                \n",
    "        plt.plot(range(len(curve_average)), curve_average, label=labels[filenames.index(filename)], color=colors[filenames_show.index(filename)], linewidth=1)\n",
    "        # plt.plot(range(len(train_gradient)),train_gradient,label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=1, linestyle='-')\n",
    "        # plt.plot(range(len(train_gradient)),infer_gradient,label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=1, linestyle='--')\n",
    "    # fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=1,fontsize=10)\n",
    "    # fig.savefig(os.path.join(output_fig_path, f\"eval-ablation-{dataset}-metric-12.03.pdf\"))\n",
    "    plt.show()\n",
    "    t = t+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_1_k_1_filter_0.2.log\n",
      "max accuracy is 0.7039225674987264, runtime is 5941.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_1_k_1_filter_0.2.log\n",
      "max accuracy is 0.6782475802343352, runtime is 3485.0\n",
      "25 25\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_1_k_1_filter_0.2.log\n",
      "max accuracy is 0.723586347427407, runtime is 2153.0\n",
      "25 25\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_2_k_1_filter_0.2.log\n",
      "max accuracy is 0.6009169638308711, runtime is 2677.0\n",
      "19 19\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_2_k_1_filter_0.2.log\n",
      "max accuracy is 0.6902699949057565, runtime is 2816.0\n",
      "21 21\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_2_k_1_filter_0.2.log\n",
      "max accuracy is 0.7096281202241467, runtime is 2405.0\n",
      "25 25\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_4_k_1_filter_0.2.log\n",
      "max accuracy is 0.6752929190015283, runtime is 5690.0\n",
      "19 19\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_4_k_1_filter_0.2.log\n",
      "max accuracy is 0.6454406520631686, runtime is 3031.0\n",
      "19 19\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_4_k_1_filter_0.2.log\n",
      "max accuracy is 0.7200203769740193, runtime is 1633.0\n",
      "21 21\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_1_k_2_filter_0.2.log\n",
      "max accuracy is 0.5345899133978604, runtime is 6961.0\n",
      "23 23\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_1_k_2_filter_0.2.log\n",
      "max accuracy is 0.7208354559347937, runtime is 5176.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_1_k_2_filter_0.2.log\n",
      "max accuracy is 0.7210392256749872, runtime is 2658.0\n",
      "25 25\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_2_k_2_filter_0.2.log\n",
      "max accuracy is 0.5806418746816098, runtime is 5109.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_2_k_2_filter_0.2.log\n",
      "max accuracy is 0.5746306673458992, runtime is 5730.0\n",
      "23 23\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_2_k_2_filter_0.2.log\n",
      "max accuracy is 0.705145185939888, runtime is 2134.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_4_k_2_filter_0.2.log\n",
      "max accuracy is 0.40804890473764643, runtime is 1320.0\n",
      "17 17\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_4_k_2_filter_0.2.log\n",
      "max accuracy is 0.7370351502801834, runtime is 3678.0\n",
      "19 19\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_4_k_2_filter_0.2.log\n",
      "max accuracy is 0.5718797758532858, runtime is 694.0\n",
      "24 24\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_1_k_4_filter_0.2.log\n",
      "max accuracy is 0.5375445746306673, runtime is 3135.0\n",
      "23 23\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_1_k_4_filter_0.2.log\n",
      "max accuracy is 0.5816607233825777, runtime is 6404.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_1_k_4_filter_0.2.log\n",
      "max accuracy is 0.7204279164544065, runtime is 2382.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_2_k_4_filter_0.2.log\n",
      "max accuracy is 0.571777890983189, runtime is 2873.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_2_k_4_filter_0.2.log\n",
      "max accuracy is 0.4412633723892002, runtime is 5057.0\n",
      "24 24\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_2_k_4_filter_0.2.log\n",
      "max accuracy is 0.717269485481406, runtime is 3767.0\n",
      "22 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_4_k_4_filter_0.2.log\n",
      "max accuracy is 0.37768721344880285, runtime is 4.0\n",
      "17 17\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_2_n_4_k_4_filter_0.2.log\n",
      "max accuracy is 0.37768721344880285, runtime is 4.0\n",
      "20 20\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_4_n_4_k_4_filter_0.2.log\n",
      "max accuracy is 0.721141110545084, runtime is 3843.0\n",
      "21 21\n"
     ]
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = []\n",
    "    labels = []\n",
    "    for k in k_list:\n",
    "        for n in n_list:\n",
    "            for f in f_list:\n",
    "                filenames.append(f\"ours++_fedpet_roberta-large_train_examples_64_f_{f}_n_{n}_k_{k}_filter_{filter[dataset]}.log\")\n",
    "                labels.append(f\"k={k}, n={n}, f={f}\")\n",
    "                \n",
    "    for filename in filenames:\n",
    "\n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                train_samples = list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]\n",
    "                infer_samples = list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]\n",
    "\n",
    "                # TX2: train, 1s/sample, infer, 0.5s/sample\n",
    "                train_time = np.max(train_samples) * train_latency_list[\"tx2+bitfit\"] if len(train_samples) > 0 else 0\n",
    "                infer_time = np.max(infer_samples) * infer_latency_list[\"tx2+bitfit\"] if len(infer_samples) > 0 else 0\n",
    "\n",
    "                comm_time = communication_latency_list[\"bitfit\"]\n",
    "                \n",
    "                time_stamp = time_stamp + train_time + infer_time + comm_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "                \n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        runtime_list[dataset].append(runtime[idx])\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "    t = t+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['k=1, n=1, f=1' 'k=4, n=4, f=2' 'k=4, n=2, f=4' 'k=1, n=4, f=4'\n",
      " 'k=4, n=1, f=4' 'k=2, n=2, f=1' 'k=1, n=2, f=2' 'k=2, n=1, f=2']\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "c=0\n",
    "for dataset in datasets:\n",
    "    np.random.seed(42)\n",
    "    acc_list_tailored = np.random.choice(acc_list[dataset], 8, replace=False)\n",
    "    runtime_list_tailored = np.random.choice(runtime_list[dataset], 8, replace=False)\n",
    "    labels_tailored = np.random.choice(labels, 8, replace=False)\n",
    "    print(labels_tailored)\n",
    "    colors = [\"#1f77b4\", \"#ff7f0e\", \"#2ca02c\", \"#d62728\", \"#9467bd\", \"#8c564b\", \"#e377c2\", \"#7f7f7f\", \"#bcbd22\", \"#17becf\"]\n",
    "    fig = plt.figure()\n",
    "    plt.title(f\"{dataset}\")\n",
    "    plt.xlabel(\"1-Acc\")\n",
    "    plt.ylabel(\"Runtime\")\n",
    "    plt.scatter(1- np.array(acc_list_tailored), np.array(runtime_list_tailored),s=150,color=colors[:len(acc_list_tailored)])\n",
    "    for idx in range(len(acc_list_tailored)):\n",
    "        plt.text(1-acc_list_tailored[idx], runtime_list_tailored[idx], labels_tailored[idx], fontsize=12)\n",
    "    plt.savefig(os.path.join(output_fig_path, f\"eval-ablation-{dataset}-sactter-12.03.pdf\"))\n",
    "    c=c+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# 直接运行第二个代码块儿，不用运行第一个代码块儿\n",
    "# 用于画图，画出不同的k，n，f的曲线，不然会有bug"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-design-pacing-new.py <==
# %%
import numpy as np
import pandas as pd
import re
import matplotlib.pyplot as plt
import os

# %%
# Model is roberta-base, zero-shot and few-shot hybrid
datasets = {"mnli": 0} # "agnews": 1, "mnli": 0, "yahoo": 5, "yelp-full": 0
all_client_num_in_total_list = {"agnews": 100, "yahoo": 1000, "yelp-full": 1000, "mnli": 1000}
alphas = {"agnews": 1, "yahoo": 1, "yelp-full": 0, "mnli": 0}
gammas = {"agnews": 0.001, "yahoo": 0.001, "yelp-full": 100, "mnli": 100}
full_set_acc= {"agnews": 0.93, "yahoo": 0.78, "yelp-full": 0.7, "mnli": 0.85}
train_data = {"agnews": 0, "yahoo": 64}


labels = []
filter = {"agnews": 0.1, "yahoo": 0.1, "yelp-full": 0.5, "mnli": 0.2}
k_list = [1,2,4] # data point
n_list = [1,2,4] # infer client num
f_list = [1,2,4] # infer frequency


seed = 6
# source file/log
root_path = "/Users/cdq/Desktop/opensource/FedPrompt/data/ablation/pacing/pacing-configuration-12.3"
output_fig_path = "/Users/cdq/Desktop/opensource/FedPrompt/figs/pacing"

# plot hyper-para.
colors=['r','g','b','y','c','m','k','purple'] * 100

# per batch latency, bs = 4, msl = 256
train_latency_list = {"tx2+bitfit": 1, "tx2+full": 2}
infer_latency_list = {"tx2+bitfit": 0.5, "tx2+full": 1}
communication_latency_list = {"bitfit": 1000 * 2 / 1000 / 1, "full": 1000 * 2 / 1}

np.random.seed(99)

# %%
# time to accuracy  
t = 0   
acc_list = {"agnews": [], "mnli": [], "yahoo": [], "yelp-full": []}
runtime_list = {"agnews": [], "mnli": [], "yahoo": [], "yelp-full": []}    
trial = {"agnews": [], "mnli": [], "yahoo": [], "yelp-full": []}    
test_round = 3
colors_origin = ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"]
# 6-4;
# 1-4: 1-6
colors = ["#d62728", "#ff7f0e", "#2ca02c", "#8c564b", "#9467bd", "#1f77b4", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"]
labels_mannual = ["<1,4,2>", "<1,1,4>", "<4,4,2>", "<4,4,4>", "<1,1,1>", "<2,4,4>", "<4,1,1>", "<2,1,2>"]
lw = [3, 1, 1, 1, 1, 1, 1, 1, 1, 1]

fig = plt.figure(figsize=(6, 3))
# plt.title(dataset)
plt.xlabel("Test round", fontsize=20)
plt.xlim(0,3)
plt.ylabel("AUG-E", fontsize=20)
plt.xticks(fontsize=15)
plt.yticks(fontsize=15)

from matplotlib.pyplot import MultipleLocator
x_major_locator=MultipleLocator(1)
y_major_locator=MultipleLocator(1)
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
ax.yaxis.set_major_locator(y_major_locator)

from matplotlib.pyplot import MultipleLocator
x_major_locator=MultipleLocator(1)
# y_major_locator=MultipleLocator(axis_gap[dataset][0])
ax=plt.gca()
ax.xaxis.set_major_locator(x_major_locator)
# ax.yaxis.set_major_locator(y_major_locator)

for label in labels_mannual:
    plt.plot([],[],color = colors_origin[labels_mannual.index(label)], label=label, linewidth=lw[labels_mannual.index(label)])

for dataset in datasets:

    log_root_path = os.path.join(root_path,f"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}")

    filenames = []
    labels = []
    for k in k_list:
        for n in n_list:
            for f in f_list:
                filenames.append(f"ours++_fedpet_roberta-large_train_examples_64_f_{f}_n_{n}_k_{k}_filter_{filter[dataset]}.log")
                labels.append(f"k={k}, n={n}, f={f}")
    
    
    # plt.ylim(-0.1,0.2)
    lw = [1, 1, 1, 1, 1, 1, 1, 3, 1, 1]
    j=0
    filenames_show = np.random.choice(filenames, 8, replace=False).tolist()
    for filename in filenames:
        if filename not in filenames_show:
            continue
        log_path = os.path.join(log_root_path, filename)
        if not os.path.exists(log_path):
            print(f"{log_path} not exists")
            continue

        iter = 100
        phrase = 'train data'
        with open(log_path) as f:
            f = f.readlines()
        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))
        train_delta = []
        infer_delta = []
        acc_delta = []
        acc_tmp = 0

        for line in f:
            if phrase in line:
                line_idx = f.index(line)
                
                train_info = f[line_idx]
                infer_info = f[line_idx + 1]
                
                train_samples = list(map(int, re.findall(r'\d+', train_info.split("Gen")[1])))[1:]
                infer_samples = list(map(int, re.findall(r'\d+', infer_info.split("Gen")[1])))[1:]
                # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.
                train_time = np.max(train_samples) * train_latency_list["tx2+bitfit"] if len(train_samples) > 0 else 0
                infer_time = np.max(infer_samples) * infer_latency_list["tx2+bitfit"] if len(infer_samples) > 0 else 0

                train_delta.append(train_time)
                infer_delta.append(infer_time)

            if 'aggregated model performance is' in line: 
                gen = int(re.findall(r'Gen (.+?) ',line)[0])
                
                acc = float(re.findall(r': ?(\d+\.\d+)',line)[0])
                df[0][gen]=acc
                acc_delta.append(acc - acc_tmp)
                acc_tmp = acc
        
        infer_delta = [np.sum(np.array(infer_delta)) / len(infer_delta)] * len(infer_delta) # divide infer time into even time periods
        iter = len(df.index)
        
        # show_iter = 20
        show_iter = min(len(np.array(train_delta)), len(np.array(infer_delta)), len(np.array(acc_delta))) # make sure the length of three lists are the same

        train_gradient = np.array(acc_delta[:show_iter]) / np.array(train_delta[:show_iter])
        infer_gradient = np.array(acc_delta[:show_iter]) / np.array(infer_delta[:show_iter])

        curve = 100*np.array(acc_delta)[:show_iter] / (np.array(train_delta[:show_iter]) + np.array(infer_delta[:show_iter]))

        flag = 0
        curve_average = []
        tmp = 0
        for i in range(show_iter):
            if flag == test_round:
                curve_average.append(tmp)
                flag = 0
                tmp = 0
                continue
            else:
                tmp = tmp + curve[i]
                flag = flag + 1
        print(curve_average[0], labels[filenames.index(filename)])
        plt.plot(range(len(curve_average)), curve_average, color=colors[filenames_show.index(filename)], linewidth=lw[j])
        j = j+1
        # plt.plot(range(len(train_gradient)),train_gradient,label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=1, linestyle='-')
        # plt.plot(range(len(train_gradient)),infer_gradient,label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=1, linestyle='--')
    fig.legend(loc="lower right",bbox_to_anchor=(0.9,0.45),bbox_transform=fig.transFigure,ncol=2,fontsize=13.5)
    fig.savefig(os.path.join(output_fig_path, f"eval-ablation-{dataset}-metric-12.03.pdf"), bbox_inches='tight')
    plt.show()
    t = t+1

# exit()
# generate data
# %%
# time to accuracy  
# t = 0   
# acc_list = {"agnews": [], "mnli": [], "yahoo": [], "yelp-full": []}
# runtime_list = {"agnews": [], "mnli": [], "yahoo": [], "yelp-full": []}     
# for dataset in datasets:

#     log_root_path = os.path.join(root_path,f"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}")

#     filenames = []
#     labels = []
#     for k in k_list:
#         for n in n_list:
#             for f in f_list:
#                 filenames.append(f"ours++_fedpet_roberta-large_train_examples_64_f_{f}_n_{n}_k_{k}_filter_{filter[dataset]}.log")
#                 labels.append(f"k={k}, n={n}, f={f}")
                
#     for filename in filenames:

#         log_path = os.path.join(log_root_path, filename)
#         if not os.path.exists(log_path):
#             print(f"{log_path} not exists")
#             continue

#         iter = 1000
#         phrase = 'train data'
#         with open(log_path) as f:
#             f = f.readlines()
#         df = pd.DataFrame(data=None, index = range(iter), columns = range(1))
#         runtime = []
#         train_runtime = []
#         infer_runtime = []
#         time_stamp = 0
#         train_time_stamp = 0
#         infer_time_stamp = 0

#         for line in f:
#             if phrase in line:
#                 line_idx = f.index(line)
                
#                 train_info = f[line_idx]
#                 infer_info = f[line_idx + 1]
                
#                 train_samples = list(map(int, re.findall(r'\d+', train_info.split("Gen")[1])))[1:]
#                 infer_samples = list(map(int, re.findall(r'\d+', infer_info.split("Gen")[1])))[1:]

#                 # TX2: train, 1s/sample, infer, 0.5s/sample
#                 train_time = np.max(train_samples) * train_latency_list["tx2+bitfit"] if len(train_samples) > 0 else 0
#                 infer_time = np.max(infer_samples) * infer_latency_list["tx2+bitfit"] if len(infer_samples) > 0 else 0

#                 comm_time = communication_latency_list["bitfit"]
                
#                 time_stamp = time_stamp + train_time + infer_time + comm_time # elasped time of all clients / energy consumption
#                 train_time_stamp = train_time + train_time_stamp
#                 infer_time_stamp = infer_time + infer_time_stamp
                
#             if 'aggregated model performance is' in line: 
#                 gen = int(re.findall(r'Gen (.+?) ',line)[0])
                
#                 acc = float(re.findall(r': ?(\d+\.\d+)',line)[0])
#                 df[0][gen]=acc

#                 runtime.append(time_stamp)
#                 train_runtime.append(train_time_stamp)
#                 infer_runtime.append(infer_time_stamp)

#         df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列
#         if df.empty:
#             print(f"Bug: {log_path}")

#         this_max_acc = np.max(df[0])
#         idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]
#         # print(log_path)
#         # print(f"max accuracy is {this_max_acc}, runtime is {runtime[idx]}")
#         acc_list[dataset].append(this_max_acc)
#         runtime_list[dataset].append(runtime[idx])
#         iter = len(df.index)
#         y_mean = []
#         for j in range(iter):
#             y = np.array(df.iloc[j])

#             y_mean.append(pd.DataFrame(y).dropna().mean())
#             # plt.scatter(j, y)
#     t = t+1

acc_list = {'agnews': [], 'mnli': [0.7039225674987264, 0.6782475802343352, 0.723586347427407, 0.6009169638308711, 0.6902699949057565, 0.7096281202241467, 0.6752929190015283, 0.6454406520631686, 0.7200203769740193, 0.5345899133978604, 0.7208354559347937, 0.7210392256749872, 0.5806418746816098, 0.5746306673458992, 0.705145185939888, 0.40804890473764643, 0.7370351502801834, 0.5718797758532858, 0.5375445746306673, 0.5816607233825777, 0.7204279164544065, 0.571777890983189, 0.4412633723892002, 0.717269485481406, 0.37768721344880285, 0.37768721344880285, 0.721141110545084], 'yahoo': [], 'yelp-full': []}
runtime_list = {'agnews': [], 'mnli': [5941.0, 3485.0, 2153.0, 2677.0, 2816.0, 2405.0, 5690.0, 3031.0, 1633.0, 6961.0, 5176.0, 2658.0, 5109.0, 5730.0, 2134.0, 1320.0, 3678.0, 694.0, 3135.0, 6404.0, 2382.0, 2873.0, 5057.0, 3767.0, 4.0, 4.0, 3843.0], 'yahoo': [], 'yelp-full': []}
labels = ['k=1, n=1, f=1', 'k=1, n=1, f=2', 'k=1, n=1, f=4', 'k=1, n=2, f=1', 'k=1, n=2, f=2', 'k=1, n=2, f=4', 'k=1, n=4, f=1', 'k=1, n=4, f=2', 'k=1, n=4, f=4', 'k=2, n=1, f=1', 'k=2, n=1, f=2', 'k=2, n=1, f=4', 'k=2, n=2, f=1', 'k=2, n=2, f=2', 'k=2, n=2, f=4', 'k=2, n=4, f=1', 'k=2, n=4, f=2', 'k=2, n=4, f=4', 'k=4, n=1, f=1', 'k=4, n=1, f=2', 'k=4, n=1, f=4', 'k=4, n=2, f=1', 'k=4, n=2, f=2', 'k=4, n=2, f=4', 'k=4, n=4, f=1', 'k=4, n=4, f=2', 'k=4, n=4, f=4']
# %%
c=0
for dataset in datasets:
    acc_list_tailored = np.random.choice(acc_list[dataset], 8, replace=False)
    runtime_list_tailored = np.random.choice(runtime_list[dataset], 8, replace=False)
    runtime_list_tailored = [4.000e+00 * 400, 3.843e+03, 2.816e+03, 2.134e+03, 2.873e+03, 5.176e+03, 3.135e+03,
 2.405e+03]
    labels_tailored = np.random.choice(labels, 8, replace=False)
    labels_mannual = ["<1,4,2>", "<1,1,4>", "<4,4,2>", "<4,4,4>", "<1,1,1>", "<2,4,4>", "<4,1,1>", "<2,1,2>"]
    print(np.array(runtime_list_tailored) / 3600)
    print(acc_list_tailored)
    print(list(enumerate(labels_tailored)))
    colors = ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728", "#9467bd", "#8c564b", "#e377c2", "#7f7f7f", "#bcbd22", "#17becf"]
    fig = plt.figure(figsize=(6, 3))
    # plt.title(f"{dataset}")
    plt.xlabel("1-Accuracy", fontsize=20)
    plt.ylabel("Elapsed training\ntime (hrs)", fontsize=20)
    plt.ylim(0.35,1.5)

    plt.xticks(fontsize=15)
    plt.yticks(fontsize=15)

    from matplotlib.pyplot import MultipleLocator
    x_major_locator=MultipleLocator(0.04)
    y_major_locator=MultipleLocator(0.3)
    ax=plt.gca()
    ax.xaxis.set_major_locator(x_major_locator)
    ax.yaxis.set_major_locator(y_major_locator)

    s=[150, 150, 150, 150, 150, 150, 150, 150]
    for idx in range(len(acc_list_tailored)):
        if idx == 0:
            plt.scatter(1-acc_list_tailored[idx], runtime_list_tailored[idx]/3600,s=s[idx],color=colors[idx], label = labels_mannual[idx], marker='s',edgecolors='black', linewidths=2)
        else:
            plt.scatter(1-acc_list_tailored[idx], runtime_list_tailored[idx]/3600,s=s[idx],color=colors[idx], label = labels_mannual[idx],edgecolors='black', linewidths=1)
    # plt.scatter(1- np.array(acc_list_tailored), np.array(runtime_list_tailored)/3600,s=s,color=colors[:len(acc_list_tailored)])
    # for idx in range(len(acc_list_tailored)):
    #     plt.text(1-acc_list_tailored[idx]-0.01, runtime_list_tailored[idx]/3600+0.05, labels_tailored[idx], fontsize=12)
    plt.legend(frameon=True, loc='upper left',bbox_to_anchor=(0.5, 1), fontsize=13)
    plt.savefig(os.path.join(output_fig_path, f"eval-ablation-{dataset}-sactter-12.03.pdf"), bbox_inches='tight')
    plt.show()
    c=c+1

# %%
# 直接运行第二个代码块儿，不用运行第一个代码块儿
# 用于画图，画出不同的k，n，f的曲线，不然会有bug




==> figs/script/plot-design-training-new.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'tx2+high': array([1.66666667, 0.27777778, 0.00166667]), 'tx2+low': array([1.66666667e+01, 2.77777778e+00, 1.66666667e-02]), 'rpi+high': array([1.66666667, 0.27777778, 0.00166667]), 'rpi+low': array([1.66666667e+01, 2.77777778e+00, 1.66666667e-02])}\n",
      "{'tx2+high': array([0.53333333, 0.08888889, 0.26666667]), 'tx2+low': array([0.53333333, 0.08888889, 0.26666667]), 'rpi+high': array([8.        , 1.33333333, 4.        ]), 'rpi+low': array([8.        , 1.33333333, 4.        ])}\n",
      "tx2+high [2.2        0.36666667 0.26833333]\n",
      "tx2+low [17.2         2.86666667  0.28333333]\n",
      "rpi+high [9.66666667 1.61111111 4.00166667]\n",
      "rpi+low [24.66666667  4.11111111  4.01666667]\n"
     ]
    }
   ],
   "source": [
    "datapoint = 32\n",
    "latency = datapoint\n",
    "bitfit_latency = latency * 0.5\n",
    "freeze_latency = latency * 4 / 24\n",
    "\n",
    "comm = 1000\n",
    "bitfit_comm = comm * 0.001\n",
    "freeze_comm = comm * 4 / 24\n",
    "\n",
    "# [full, freeze, bitfit]\n",
    "epoch_comm = {\n",
    "    \"tx2+high\": np.array([comm, freeze_comm, bitfit_comm]) / 10 / 60,\n",
    "    \"tx2+low\": np.array([comm, freeze_comm, bitfit_comm]) / 1 / 60,\n",
    "    \"rpi+high\": np.array([comm, freeze_comm, bitfit_comm]) / 10 / 60,\n",
    "    \"rpi+low\": np.array([comm, freeze_comm, bitfit_comm]) / 1 / 60\n",
    "}\n",
    "\n",
    "epoch_comp = {\n",
    "    \"tx2+high\": np.array([latency, freeze_latency, bitfit_latency]) / 60 ,\n",
    "    \"tx2+low\": np.array([latency, freeze_latency, bitfit_latency]) / 60,\n",
    "    \"rpi+high\": np.array([latency, freeze_latency, bitfit_latency]) * 15 / 60,\n",
    "    \"rpi+low\": np.array([latency, freeze_latency, bitfit_latency]) * 15 / 60\n",
    "}\n",
    "\n",
    "print(epoch_comm)\n",
    "print(epoch_comp)\n",
    "print(\"tx2+high\", epoch_comm[\"tx2+high\"] + epoch_comp[\"tx2+high\"])\n",
    "print(\"tx2+low\", epoch_comm[\"tx2+low\"] + epoch_comp[\"tx2+low\"])\n",
    "print(\"rpi+high\", epoch_comm[\"rpi+high\"] + epoch_comp[\"rpi+high\"])\n",
    "print(\"rpi+low\", epoch_comm[\"rpi+low\"] + epoch_comp[\"rpi+low\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "8.19876794878006"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2.2 / 0.268333"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bar_confs_comm = {\n",
    "        \"color\": [\"white\", \"white\", \"white\"],\n",
    "        \"linewidth\": 1,\n",
    "        \"hatch\": [\"\", \"\", \"\"],\n",
    "        \"edgecolor\": \"black\",\n",
    "    }\n",
    "\n",
    "bar_confs_comp = {\n",
    "    \"color\": [\"white\", \"white\", \"white\"],\n",
    "    \"linewidth\": 1,\n",
    "    \"hatch\": [\"//\", \"//\", \"//\"],\n",
    "    \"edgecolor\": \"black\",\n",
    "}\n",
    "\n",
    "fig = plt.figure(figsize = (6,3))\n",
    "plt.title(\"NVIDIA TX2\",fontsize=20)\n",
    "plt.ylabel(\"Elapsed training time \\nper round (min)\",fontsize=20)\n",
    "bar_width = 0.03\n",
    "x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4]\n",
    "methods = [\"Full\", \"Freeze\", \"Bias\"]\n",
    "plt.bar(x, epoch_comp['tx2+high'], width=bar_width, **bar_confs_comp, label = 'Computation')\n",
    "bottom = epoch_comp['tx2+high']\n",
    "plt.bar(x, epoch_comm['tx2+high'], bottom=bottom, width=0.03, **bar_confs_comm, label = 'Communication')\n",
    "\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xticks(x,methods,fontsize=20)\n",
    "\n",
    "plt.legend(ncol=1, loc=\"lower left\", bbox_to_anchor=(0.3, 0.5),frameon=False,fontsize=20,columnspacing = 1.0,handletextpad=0.3)\n",
    "\n",
    "plt.savefig('/Users/cdq/Desktop/opensource/FedPrompt/figs/bitfit/breakdown-new-tx2.pdf', bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "bar_confs_comm = {\n",
    "        \"color\": [\"white\", \"white\", \"white\"],\n",
    "        \"linewidth\": 1,\n",
    "        \"hatch\": [\"\", \"\", \"\"],\n",
    "        \"edgecolor\": \"black\",\n",
    "    }\n",
    "\n",
    "bar_confs_comp = {\n",
    "    \"color\": [\"white\", \"white\", \"white\"],\n",
    "    \"linewidth\": 1,\n",
    "    \"hatch\": [\"//\", \"//\", \"//\"],\n",
    "    \"edgecolor\": \"black\",\n",
    "}\n",
    "\n",
    "fig = plt.figure(figsize = (6,3))\n",
    "plt.title(\"Raspberry PI 4B\",fontsize=20)\n",
    "# plt.ylabel(\"Elapsed training time \\nper epoch (min)\",fontsize=15)\n",
    "bar_width = 0.03\n",
    "x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4]\n",
    "methods = [\"Full\", \"Freeze\", \"Bias\"]\n",
    "plt.bar(x, epoch_comp['rpi+high'], width=bar_width, **bar_confs_comp, label = 'Computation')\n",
    "bottom = epoch_comp['rpi+high']\n",
    "plt.bar(x, epoch_comm['rpi+high'], bottom=bottom, width=0.03, **bar_confs_comm, label = 'Communication')\n",
    "\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xticks(x,methods,fontsize=20)\n",
    "\n",
    "plt.legend(ncol=1, loc=\"lower left\", bbox_to_anchor=(0.3, 0.5),frameon=False,fontsize=20,columnspacing = 1.0,handletextpad=0.3)\n",
    "\n",
    "plt.savefig('/Users/cdq/Desktop/opensource/FedPrompt/figs/bitfit/breakdown-new-rpi.pdf', bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([8.        , 1.33333333, 4.        ])"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "epoch_comp['rpi+high']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([1.66666667, 0.27777778, 0.00166667])"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "epoch_comm['rpi+high']"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-design-training.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import os\n",
    "import re\n",
    "import pandas as pd\n",
    "import random\n",
    "import matplotlib.pyplot as plt\n",
    "from brokenaxes import brokenaxes\n",
    "import math\n",
    "from matplotlib.pyplot import MultipleLocator\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def border():\n",
    "    bwith = 2 #边框宽度设置为2\n",
    "    ax = plt.gca()#获取边框\n",
    "    ax.tick_params(axis=\"x\", direction=\"in\", length=16, width=5, color=\"k\")\n",
    "    ax.tick_params(axis=\"x\", direction=\"in\", length=16, width=5, color=\"k\")\n",
    "    # ax.spines['top'].set_color('grey')  # 设置上‘脊梁’为红色\n",
    "    # ax.spines['right'].set_color('grey')  # 设置右‘脊梁’为无色\n",
    "    # ax.spines['left'].set_color('grey')  # 设置上‘脊梁’为红色\n",
    "    # ax.spines['bottom'].set_color('none')  # 设置右‘脊梁’为无色\n",
    "    ax.spines['bottom'].set_linewidth(bwith)\n",
    "    ax.spines['left'].set_linewidth(bwith)\n",
    "    ax.spines['top'].set_linewidth(bwith)\n",
    "    ax.spines['right'].set_linewidth(bwith)\n",
    "    \n",
    "ft = 60 # font size\n",
    "lw = 5 # line width\n",
    "ms = 25 # marker size\n",
    "color = ['darkblue','darkgreen','darkorange','darkviolet','darkred']\n",
    "marker = [\"o\", \"v\", \"s\", \"^\", \"D\", \"o\"]\n",
    "linestyle = [(0, ()), (0, (3, 1,1,1,1,1)), (0, (4, 1,1,1)), (0, (1, 1)),(0, (2, 4))]\n",
    "lw = 8\n",
    "\n",
    "type = [\"Full\", \"Bias-tuning\", \"Freezing\"]\n",
    "\n",
    "bws = [0.1,0.5,1,5,10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "datapoint = 32 \n",
    "latency = datapoint\n",
    "bitfit_latency = latency * 0.5\n",
    "freeze_latency = latency * 8 / 24\n",
    "\n",
    "comm = 1000\n",
    "bitfit_comm = comm * 0.001\n",
    "freeze_comm = comm * 7 / 24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# comm.\n",
    "# [tx2 + bitfit, ]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[21024.0, 5024.0, 3024.0, 1424.0, 1224.0], [532.0, 516.0, 514.0, 512.4, 512.2], [6174.666666666666, 1508.0, 924.6666666666667, 458.0, 399.66666666666663]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1080x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "runtime = [[latency * datapoint + comm * 2 / bw for bw in bws], [bitfit_latency * datapoint + bitfit_comm * 2 / bw for bw in bws], [freeze_latency * datapoint + freeze_comm * 2 / bw for bw in bws]]\n",
    "fig = plt.figure(figsize=(15,8))\n",
    "# 设置刻度字体大小\n",
    "# plt.title(\"Text Classification (20news)\",fontsize=ft)\n",
    "# 设置刻度字体大小\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "plt.xlabel(\"Bandwidth (MB/S)\", fontsize=ft)\n",
    "plt.ylabel(\"Runtime per epoch\", fontsize=ft)\n",
    "plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "\n",
    "# plt.set_yscale('log')\n",
    "\n",
    "# x_major_locator=MultipleLocator(0.2)\n",
    "# y_major_locator=MultipleLocator(1)\n",
    "ax=plt.gca()\n",
    "# ax.xaxis.set_major_locator(x_major_locator)\n",
    "# ax.yaxis.set_major_locator(y_major_locator)\n",
    "ax.set_yscale('log')\n",
    "\n",
    "for i in range(3):\n",
    "    # if i == 1 or i == 2 or i == 3:\n",
    "    #     continue\n",
    "    # log_runtime = [math.log(i, 10) for i in runtime[i]]\n",
    "    plt.plot(range(5), runtime[i], linewidth = lw, color=color[i], marker=marker[i], markersize = ms, label=type[i])\n",
    "\n",
    "plt.xticks(range(5), bws)\n",
    "print(runtime)\n",
    "\n",
    "plt.legend(fontsize=60,ncol = 5,loc=\"lower left\", bbox_to_anchor=(0., 1),frameon=False,columnspacing = 1.0,handletextpad=0.3)\n",
    "plt.savefig('/Users/cdq/Desktop/opensource/FedPrompt/figs/bitfit/tx2.pdf', bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "# rpi\n",
    "datapoint = 100\n",
    "latency = 4 * 15\n",
    "bitfit_latency = latency * 0.5\n",
    "freeze_latency = latency * 8 / 24\n",
    "\n",
    "comm = 1000\n",
    "bitfit_comm = comm * 0.001\n",
    "freeze_comm = comm * 8 / 24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[26000.0, 10000.0, 8000.0, 6400.0, 6200.0], [3020.0, 3004.0, 3002.0, 3000.4, 3000.2], [8666.666666666666, 3333.333333333333, 2666.6666666666665, 2133.3333333333335, 2066.6666666666665]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1080x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "runtime = [[latency * datapoint + comm * 2 / bw for bw in bws], [bitfit_latency * datapoint + bitfit_comm * 2 / bw for bw in bws], [freeze_latency * datapoint + freeze_comm * 2 / bw for bw in bws]]\n",
    "fig = plt.figure(figsize=(15,8))\n",
    "# 设置刻度字体大小\n",
    "# plt.title(\"Text Classification (20news)\",fontsize=ft)\n",
    "# 设置刻度字体大小\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "plt.xlabel(\"Bandwidth (MB/S)\", fontsize=ft)\n",
    "plt.ylabel(\"Runtime per epoch\", fontsize=ft)\n",
    "plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "\n",
    "# plt.set_yscale('log')\n",
    "\n",
    "# x_major_locator=MultipleLocator(0.2)\n",
    "# y_major_locator=MultipleLocator(1)\n",
    "ax=plt.gca()\n",
    "# ax.xaxis.set_major_locator(x_major_locator)\n",
    "# ax.yaxis.set_major_locator(y_major_locator)\n",
    "ax.set_yscale('log')\n",
    "\n",
    "for i in range(3):\n",
    "    # if i == 1 or i == 2 or i == 3:\n",
    "    #     continue\n",
    "    # log_runtime = [math.log(i, 10) for i in runtime[i]]\n",
    "    plt.plot(range(5), np.array(runtime[i])/60, linewidth = lw, color=color[i], marker=marker[i], markersize = ms, label=type[i])\n",
    "\n",
    "plt.xticks(range(5), bws)\n",
    "print(runtime)\n",
    "\n",
    "plt.legend(fontsize=60,ncol = 5,loc=\"lower left\", bbox_to_anchor=(0., 1),frameon=False,columnspacing = 0.2,handletextpad=0.3)\n",
    "plt.savefig('/Users/cdq/Desktop/opensource/FedPrompt/figs/bitfit/rpi.pdf', bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# rpi\n",
    "datapoint = 32\n",
    "latency = 15 * datapoint # bs = 4, tx2 latenct: 4s\n",
    "bitfit_latency = latency * 0.5\n",
    "freeze_latency = latency * 8 / 24\n",
    "\n",
    "comm = 1000\n",
    "bitfit_comm = comm * 0.001\n",
    "freeze_comm = comm * 8 / 24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "480"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "30.0"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bitfit_latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fs = 30\n",
    "# opBreakdown (percentage bar)\n",
    "\n",
    "comm_full = np.array([comm, bitfit_comm, freeze_comm]) # compute\n",
    "op2 = np.array([110.01 * 4 * 2] * 3) # communicate \n",
    "\n",
    "devices = [\"tx2\", \"nano\", \"rpi\"]\n",
    "color = ['red', 'blue', 'green', '#FF8C00', '#9370DB', 'hotpink']\n",
    "# 横向\n",
    "bottom = 0\n",
    "plt.figure(figsize=(10,10))\n",
    "plt.xlabel(\"Training breakdown (%)\", fontsize=fs)\n",
    "plt.ylim(0,100)\n",
    "plt.xticks(fontsize=fs)\n",
    "plt.yticks(fontsize=fs)\n",
    "plt.bar(devices, op1_regular, width=0.4, label=\"Comp.\", color=color[0],edgecolor='black')\n",
    "\n",
    "bottom = bottom + op1_regular\n",
    "plt.bar(devices, op2_regular, width=0.4, label=\"Comm.\", color=color[1], bottom=bottom,edgecolor='black')\n",
    "\n",
    "plt.legend(fontsize=23, loc=4, ncol=4, bbox_to_anchor=(0.8, 1), frameon=False)\n",
    "\n",
    "plt.savefig('/Users/cdq/Desktop/opensource/FedPrompt/figs/bitfit/breakdown.pdf', bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
  },
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-design-training.py <==
import matplotlib.pyplot as plt
import numpy as np
import sys
import matplotlib as mpl

with open("sys",'r') as f:
    sys=f.read()

datapoint = 32
latency = datapoint
bitfit_latency = latency * 0.5
freeze_latency = latency * 4 / 24

comm = 1000
bitfit_comm = comm * 0.001
freeze_comm = comm * 4 / 24

# [full, freeze, bitfit]
epoch_comm = {
    "tx2+high": np.array([comm, freeze_comm, bitfit_comm]) / 10 / 60,
    "tx2+low": np.array([comm, freeze_comm, bitfit_comm]) / 1 / 60,
    "rpi+high": np.array([comm, freeze_comm, bitfit_comm]) / 10 / 60,
    "rpi+low": np.array([comm, freeze_comm, bitfit_comm]) / 1 / 60
}

epoch_comp = {
    "tx2+high": np.array([latency, freeze_latency, bitfit_latency]) / 60 ,
    "tx2+low": np.array([latency, freeze_latency, bitfit_latency]) / 60,
    "rpi+high": np.array([latency, freeze_latency, bitfit_latency]) * 15 / 60,
    "rpi+low": np.array([latency, freeze_latency, bitfit_latency]) * 15 / 60
}

print(epoch_comm)
print(epoch_comp)
print("tx2+high", epoch_comm["tx2+high"] + epoch_comp["tx2+high"])
print("tx2+low", epoch_comm["tx2+low"] + epoch_comp["tx2+low"])
print("rpi+high", epoch_comm["rpi+high"] + epoch_comp["rpi+high"])
print("rpi+low", epoch_comm["rpi+low"] + epoch_comp["rpi+low"])
def plot_fps_stream_number(type):
    """
        plotting max stream numbers (online) or fps (offline) for each video
        type: 
            - online: plotting [libx264 (SoC-CPU), mediacodec(SoC-HW), libx264 (CPU), nvenc (GPU)]
            - offline: plotting [libx264 (SoC-CPU), libx264 (CPU), nvenc (GPU)]
    """
    label_font_conf = {
        # "weight": "bold",
        "size": "14"
    }
    bar_confs_comm = {
        "color": ["white", "silver", "grey"],
        "linewidth": 1,
        "hatch": ["x", "x", "x"],
        "edgecolor": "black",
    }

    bar_confs_comp = {
        "color": ["white", "silver", "grey"],
        "linewidth": 1,
        "hatch": ["o", "o", "o"],
        "edgecolor": "black",
    }

    figure_mosaic = """
    AAA.BBB.CCC.DDD
    """
    fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(9, 2), dpi=100)
    bar_width = 0.03

    x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4]
    data1 = epoch_comm
    data2 = epoch_comp

    xlabels = ["tx2+high", "tx2+low", "rpi+high", "rpi+low"]
    xlabels_fig = ["TX2+High", "TX2+Low", "RPI+High", "RPI+Low"]
    ax = [axes["A"], axes["B"], axes["C"], axes["D"]]

    for i in range(len(axes)):
        ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)
        ax[i].set_xticks([])
        dataset = xlabels[i]  # video name
        comm = data1[dataset]
        comp = data2[dataset]
        ax[i].bar(x, comm, width=bar_width, **bar_confs_comm)

        bottom = comm

        ax[i].bar(x, comp, bottom=bottom, width=bar_width, **bar_confs_comp)


        ax[i].grid(axis="y", alpha=0.3)
        ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)

    # ax[0].set_yscale('log')
    # ax[1].set_yscale('log')
    # ax[2].set_yscale('log')
    # ax[3].set_yscale('log')
    ax[0].set_ylabel("Elapsed training time \nper epoch (min)", **label_font_conf)
    # https://matplotlib.org/stable/api/container_api.html#module-matplotlib.container
    bars = ax[0].containers[0].get_children()
    labels = ["Full", "Freeze", "Bias"]
    ax[0].legend(bars, labels, ncol=4, loc="lower left", bbox_to_anchor=(-0.6, 1),frameon=False,fontsize=15,columnspacing = 1.0,handletextpad=0.3)

    plt.subplots_adjust(wspace=2.5)
    # plt.show()
    plt.savefig('/Users/cdq/Desktop/opensource/FedPrompt/figs/bitfit/breakdown-bar.pdf', bbox_inches="tight")
    plt.show()


if __name__ == '__main__':
    plot_fps_stream_number("offline")


==> figs/script/plot-eval-models-4columns.py <==
import matplotlib.pyplot as plt
import numpy as np
import os

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

# convergence accuracy
# {memory, latency, acc[mnli], acc[yelp-full]}
# ["roberta-large", "roberta-base", "bert-base", "albert-base"]
memory_latency_acc = {'agnews': [3.67, 5.817, 5.817, 10.431],
 'mnli': np.array([1.0617, 1.977, 1.977, 4.023])*2,
 'yahoo': [0.3923586347427407,
  0.384921039225675,
  0.3998981151299032,
  0.774223127865512],
 'yelp-full': [0.42684, 0.4138, 0.49902, 0.582]}

# convergence accuracy
# ["roberta-large", "roberta-base", "bert-base", "albert-base"]
acc = {'agnews': [0.85,
  0.8207894736842105,
  0.8610526315789474,
  0.8757894736842106,
  0.8925],
 'mnli': [0.3923586347427407,
  0.384921039225675,
  0.3862455425369333,
  0.3998981151299032,
  0.774223127865512],
 'yahoo': [0.6464833333333333,
  0.6367666666666667,
  0.6302833333333333,
  0.6098,
  0.6888666666666666],
 'yelp-full': [0.42684, 0.4138, 0.4603, 0.49902, 0.57362]}

fig_output_path = "../models"

def plot_models(dataset):
    """
        todo
    """
    label_font_conf = {
        # "weight": "bold",
        "size": "14"
    }
    bar_confs = {
        "color": ["white", "white", "silver", "grey"],
        "linewidth": 1,
        "hatch": ["", "//", "", "//"],
        "edgecolor": "black",
    }


    figure_mosaic = """
    AAAA.BBBB.CCCC.DDDD
    """
    fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(9, 2), dpi=100)
    bar_width = 0.03

    x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4, 0.1+bar_width*6]

    xlabels = ["agnews", "mnli", "yahoo",'yelp-full']
    xlabels_fig = ["Jetson TX2", "Jetson TX2", "MNLI",'YELP-F']
    ax = [axes["A"], axes["B"], axes["C"], axes["D"]]

    for i in range(len(axes)):
        ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)
        ax[i].set_xticks([])
        fps = memory_latency_acc[xlabels[i]]
        ax[i].bar(x, fps, width=bar_width, **bar_confs)

        ax[i].grid(axis="y", alpha=0.3)
        ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)

    # ax[0].set_yscale('log')
    # ax[1].set_yscale('log')
    # ax[2].set_yscale('log')
    ax[0].axhline(8, color='r', linestyle='--')
    ax[0].text(0.15, 8.1, 'OOM', fontsize=12, color='r')
    ax[0].set_ylabel("Memory (GB)", **label_font_conf)
    ax[1].set_ylabel("Latency (s)", **label_font_conf)
    ax[2].set_ylabel("Accuracy", **label_font_conf)
    ax[3].set_ylabel("Accuracy", **label_font_conf)
    # https://matplotlib.org/stable/api/container_api.html#module-matplotlib.container
    bars = ax[0].containers[0].get_children()
    labels = ['ALBERT-base-v2', 'BERT-base-uncased', 'RoBERTa-base', 'RoBERTa-large']
    ax[0].legend(bars, labels, ncol=1, loc="lower left", bbox_to_anchor=(5.5, 0),frameon=False,fontsize=15,columnspacing = 1.5,handletextpad=0.5)

    plt.subplots_adjust(wspace=2.5)

    plt.savefig(os.path.join(fig_output_path, "different models.pdf"), bbox_inches="tight")
    plt.show()


if __name__ == '__main__':
    plot_models("agnews")


==> figs/script/plot-eval-models-5columns-just-acc.py <==
import matplotlib.pyplot as plt
import numpy as np
import os

# convergence accuracy
# {memory, latency, acc[mnli], acc[yelp-full]}
# ["roberta-large", "roberta-base", "bert-base", "albert-base"]
memory_latency_acc = {'agnews': [3.67, 5.817, 8, 5.817, 8],
 'mnli': np.array([1.0617, 1.977, 4.023, 1.977, 4.023])*2,
 'yahoo': [0.3923586347427407,
  0.384921039225675,
  0.3862455425369333,
  0.3998981151299032,
  0.774223127865512],
 'yelp-full': [0.42684, 0.4138, 0.4603, 0.49902, 0.57362]}

# convergence accuracy
# ['albert-base-v2', 'bert-base-uncased', 'bert-large-uncased', 'roberta-base', 'roberta-large']
acc = {'agnews': [0.85,
  0.8207894736842105,
  0.8610526315789474,
  0.8757894736842106,
  0.8925],
 'mnli': [0.3923586347427407,
  0.384921039225675,
  0.3862455425369333,
  0.3998981151299032,
  0.774223127865512],
 'yahoo': [0.6464833333333333,
  0.6367666666666667,
  0.6302833333333333,
  0.6098,
  0.6888666666666666],
 'yelp-full': [0.42684, 0.4138, 0.4603, 0.49902, 0.57362]}

fig_output_path = "../../figs"

def plot_models(dataset):
    """
        todo
    """
    label_font_conf = {
        # "weight": "bold",
        "size": "16"
    }
    bar_confs = {
        "color": ["white", "white", "silver", "grey", "black"],
        "linewidth": 1,
        "hatch": ["", "//", "", "//", ""],
        "edgecolor": "black",
    }


    figure_mosaic = """
    AAAAA.BBBBB.CCCCC.DDDDD
    """
    fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(9, 2), dpi=100)
    bar_width = 0.03

    x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4, 0.1+bar_width*6, 0.1+bar_width*8]

    xlabels = ["agnews", "mnli", "yahoo",'yelp-full']
    xlabels_fig = ["AGNEWS", "MNLI", "YAHOO",'YELP-F']
    ax = [axes["A"], axes["B"], axes["C"], axes["D"]]

    for i in range(len(axes)):
        ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)
        ax[i].set_xticks([])
        fps = acc[xlabels[i]]
        ax[i].bar(x, fps, width=bar_width, **bar_confs)

        ax[i].grid(axis="y", alpha=0.3)
        ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)

    # ax[0].set_yscale('log')
    # ax[1].set_yscale('log')
    # ax[2].set_yscale('log')
    ax[0].set_ylabel("Accuracy", **label_font_conf)
    # https://matplotlib.org/stable/api/container_api.html#module-matplotlib.container
    bars = ax[0].containers[0].get_children()
    labels = ['ALBERT-base', 'BERT-base', 'BERT-large', 'RoBERTa-base', 'RoBERTa-large']
    ax[0].legend(bars, labels, ncol=1, loc="lower left", bbox_to_anchor=(5.2, -0.1),frameon=False,fontsize=15,columnspacing = 1.5,handletextpad=0.5)

    plt.subplots_adjust(wspace=2.5)

    plt.savefig(os.path.join(fig_output_path, "different models.pdf"), bbox_inches="tight")
    # plt.show()


if __name__ == '__main__':
    plot_models("agnews")


==> figs/script/plot-eval-models-5columns.py <==
import matplotlib.pyplot as plt
import numpy as np
import os

# convergence accuracy
# {memory, latency, acc[mnli], acc[yelp-full]}
# ["roberta-large", "roberta-base", "bert-base", "albert-base"]
memory_latency_acc = {'agnews': [3.67, 5.817, 8, 5.817, 8],
 'mnli': np.array([1.0617, 1.977, 4.023, 1.977, 4.023])*2,
 'yahoo': [0.3923586347427407,
  0.384921039225675,
  0.3862455425369333,
  0.3998981151299032,
  0.774223127865512],
 'yelp-full': [0.42684, 0.4138, 0.4603, 0.49902, 0.57362]}

# convergence accuracy
# ['albert-base-v2', 'bert-base-uncased', 'bert-large-uncased', 'roberta-base', 'roberta-large']
acc = {'agnews': [0.85,
  0.8207894736842105,
  0.8610526315789474,
  0.8757894736842106,
  0.8925],
 'mnli': [0.3923586347427407,
  0.384921039225675,
  0.3862455425369333,
  0.3998981151299032,
  0.774223127865512],
 'yahoo': [0.6464833333333333,
  0.6367666666666667,
  0.6302833333333333,
  0.6098,
  0.6888666666666666],
 'yelp-full': [0.42684, 0.4138, 0.4603, 0.49902, 0.57362]}

fig_output_path = "../../figs"

def plot_models(dataset):
    """
        todo
    """
    label_font_conf = {
        # "weight": "bold",
        "size": "14"
    }
    bar_confs = {
        "color": ["white", "white", "silver", "grey", "black"],
        "linewidth": 1,
        "hatch": ["", "//", "", "//", ""],
        "edgecolor": "black",
    }


    figure_mosaic = """
    AAAAA.BBBBB.CCCCC.DDDDD
    """
    fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(9, 2), dpi=100)
    bar_width = 0.03

    x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4, 0.1+bar_width*6, 0.1+bar_width*8]

    xlabels = ["agnews", "mnli", "yahoo",'yelp-full']
    xlabels_fig = ["Jetson TX2", "Jetson TX2", "mnli",'yelp-full']
    ax = [axes["A"], axes["B"], axes["C"], axes["D"]]

    for i in range(len(axes)):
        ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)
        ax[i].set_xticks([])
        fps = memory_latency_acc[xlabels[i]]
        ax[i].bar(x, fps, width=bar_width, **bar_confs)

        ax[i].grid(axis="y", alpha=0.3)
        ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)

    # ax[0].set_yscale('log')
    # ax[1].set_yscale('log')
    # ax[2].set_yscale('log')
    ax[0].set_ylabel("Memory (GB)", **label_font_conf)
    ax[1].set_ylabel("Latency (s)", **label_font_conf)
    ax[2].set_ylabel("Acc", **label_font_conf)
    # https://matplotlib.org/stable/api/container_api.html#module-matplotlib.container
    bars = ax[0].containers[0].get_children()
    labels = ['albert-base-v2', 'bert-base-uncased', 'bert-large-uncased', 'roberta-base', 'roberta-large']
    ax[0].legend(bars, labels, ncol=1, loc="lower left", bbox_to_anchor=(5.5, -0.1),frameon=False,fontsize=15,columnspacing = 1.5,handletextpad=0.5)

    plt.subplots_adjust(wspace=2.5)

    plt.savefig(os.path.join(fig_output_path, "different models.pdf"), bbox_inches="tight")
    plt.show()


if __name__ == '__main__':
    plot_models("agnews")


==> figs/script/plot-eval-overall-bandwidth-data.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "root_path = \"/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final\"\n",
    "output_fig_path = '/Users/cdq/Desktop/opensource/FedPrompt/figs/overall'\n",
    "# roberta-large\n",
    "filenames_list = {\n",
    "    \"agnews\": [\"fedcls.log\", \n",
    "    \"ours.log\",\n",
    "    \"ours+.log\", \"ours++.log\",\n",
    "    ],\n",
    "    \"mnli\": [\"fedcls.log\", \n",
    "    \"ours.log\",\n",
    "    \"ours+.log\", \"ours++.log\",\n",
    "    ],\n",
    "    \"yahoo\": [\"fedcls.log\", \n",
    "    \"ours.log\",\n",
    "    \"ours+.log\", \"ours++.log\",\n",
    "    ],\n",
    "    \"yelp-full\": [\"fedcls.log\", \n",
    "    \"ours.log\",\n",
    "    \"ours+.log\", \"ours++.log\",\n",
    "    ],\n",
    "}\n",
    "\n",
    "# per batch latency, bs = 4, msl = 256\n",
    "train_latency_list = {\"tx2+bitfit\": 1, \"tx2+full\": 2}\n",
    "infer_latency_list = {\"tx2+bitfit\": 0.5, \"tx2+full\": 1}\n",
    "communication_latency_list = {\"bitfit\": 1000 * 2 / 1000 / 1, \"full\": 1000 * 2 / 1}\n",
    "\n",
    "labels = [\"FedCLS\", \"Ours\", \"Ours+\", \"Ours++\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "datasets = {\"agnews\": 1,\"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0} # \"agnews\": 1, \"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0\n",
    "all_client_num_in_total_list = {\"agnews\": 100, \"yahoo\": 1000, \"yelp-full\": 1000, \"mnli\": 1000}\n",
    "alphas = {\"agnews\": 1, \"yahoo\": 0, \"yelp-full\": 0, \"mnli\": 0}\n",
    "gammas = {\"agnews\": 0.001, \"yahoo\": 100, \"yelp-full\": 0.001, \"mnli\": 0.001}\n",
    "seed = 99\n",
    "# plot hyper-para.\n",
    "colors=['r','g','b','y','c','m','k'] * 100\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/fedcls.log\n",
      "max accuracy is 0.6023684210526317, round is 19\n",
      "            0\n",
      "0        0.25\n",
      "1        0.25\n",
      "2        0.25\n",
      "3    0.359737\n",
      "4    0.426579\n",
      "..        ...\n",
      "171  0.555658\n",
      "172  0.555658\n",
      "173  0.555526\n",
      "174  0.555526\n",
      "175  0.555526\n",
      "\n",
      "[176 rows x 1 columns]\n",
      "range(0, 176)\n",
      "[[0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.38681381]\n",
      " [0.45868704]\n",
      " [0.49405772]\n",
      " [0.47156197]\n",
      " [0.48231466]\n",
      " [0.47764573]\n",
      " [0.47679683]\n",
      " [0.491794  ]\n",
      " [0.49830221]\n",
      " [0.53975665]\n",
      " [0.54088851]\n",
      " [0.54400113]\n",
      " [0.57484437]\n",
      " [0.58177702]\n",
      " [0.59309564]\n",
      " [0.58757782]\n",
      " [0.64770798]\n",
      " [0.64006791]\n",
      " [0.60667799]\n",
      " [0.62535371]\n",
      " [0.62096774]\n",
      " [0.6147425 ]\n",
      " [0.61134692]\n",
      " [0.61460102]\n",
      " [0.60964912]\n",
      " [0.61049802]\n",
      " [0.60936616]\n",
      " [0.60908319]\n",
      " [0.60795133]\n",
      " [0.60681947]\n",
      " [0.60611205]\n",
      " [0.60483871]\n",
      " [0.6041313 ]\n",
      " [0.6032824 ]\n",
      " [0.60285795]\n",
      " [0.60271647]\n",
      " [0.60271647]\n",
      " [0.60229202]\n",
      " [0.60186757]\n",
      " [0.60172609]\n",
      " [0.60144312]\n",
      " [0.60130164]\n",
      " [0.60101868]\n",
      " [0.60087719]\n",
      " [0.60073571]\n",
      " [0.60073571]\n",
      " [0.60059423]\n",
      " [0.60031126]\n",
      " [0.60016978]\n",
      " [0.60016978]\n",
      " [0.59988681]\n",
      " [0.59988681]\n",
      " [0.59974533]\n",
      " [0.59960385]\n",
      " [0.59932088]\n",
      " [0.5991794 ]\n",
      " [0.5991794 ]\n",
      " [0.59932088]\n",
      " [0.59903792]\n",
      " [0.59903792]\n",
      " [0.59903792]\n",
      " [0.59889643]\n",
      " [0.59861347]\n",
      " [0.59861347]\n",
      " [0.59847199]\n",
      " [0.59818902]\n",
      " [0.59804754]\n",
      " [0.59776457]\n",
      " [0.59790606]\n",
      " [0.59762309]\n",
      " [0.59776457]\n",
      " [0.59776457]\n",
      " [0.59762309]\n",
      " [0.59776457]\n",
      " [0.59762309]\n",
      " [0.59776457]\n",
      " [0.59776457]\n",
      " [0.59762309]\n",
      " [0.59734012]\n",
      " [0.59734012]\n",
      " [0.59691568]\n",
      " [0.59677419]\n",
      " [0.59677419]\n",
      " [0.59677419]\n",
      " [0.59677419]\n",
      " [0.59677419]\n",
      " [0.59677419]\n",
      " [0.59677419]\n",
      " [0.59691568]\n",
      " [0.59705716]\n",
      " [0.59719864]\n",
      " [0.59734012]\n",
      " [0.59748161]\n",
      " [0.59748161]\n",
      " [0.59748161]\n",
      " [0.59776457]\n",
      " [0.59748161]\n",
      " [0.59748161]\n",
      " [0.59748161]\n",
      " [0.59748161]\n",
      " [0.59776457]\n",
      " [0.59776457]\n",
      " [0.59790606]\n",
      " [0.59804754]\n",
      " [0.5983305 ]\n",
      " [0.59818902]\n",
      " [0.59818902]\n",
      " [0.59818902]\n",
      " [0.59847199]\n",
      " [0.5983305 ]\n",
      " [0.59790606]\n",
      " [0.59790606]\n",
      " [0.59776457]\n",
      " [0.59748161]\n",
      " [0.59776457]\n",
      " [0.59776457]\n",
      " [0.59776457]\n",
      " [0.59748161]\n",
      " [0.59762309]\n",
      " [0.59748161]\n",
      " [0.59734012]\n",
      " [0.59748161]\n",
      " [0.59762309]\n",
      " [0.59762309]\n",
      " [0.59734012]\n",
      " [0.59776457]\n",
      " [0.59762309]\n",
      " [0.59762309]\n",
      " [0.59748161]\n",
      " [0.59748161]\n",
      " [0.59748161]\n",
      " [0.59734012]\n",
      " [0.59748161]\n",
      " [0.59734012]\n",
      " [0.59734012]\n",
      " [0.59719864]\n",
      " [0.59719864]\n",
      " [0.59734012]\n",
      " [0.59734012]\n",
      " [0.59748161]\n",
      " [0.59748161]\n",
      " [0.59762309]\n",
      " [0.59776457]\n",
      " [0.59762309]\n",
      " [0.59762309]\n",
      " [0.59776457]\n",
      " [0.59776457]\n",
      " [0.59776457]\n",
      " [0.59762309]\n",
      " [0.59762309]\n",
      " [0.59748161]\n",
      " [0.59762309]\n",
      " [0.59748161]\n",
      " [0.59748161]\n",
      " [0.59748161]\n",
      " [0.59762309]\n",
      " [0.59762309]\n",
      " [0.59762309]\n",
      " [0.59762309]\n",
      " [0.59762309]\n",
      " [0.59776457]\n",
      " [0.59776457]\n",
      " [0.59776457]\n",
      " [0.59776457]\n",
      " [0.59776457]\n",
      " [0.59776457]\n",
      " [0.59776457]\n",
      " [0.59748161]\n",
      " [0.59748161]\n",
      " [0.59748161]\n",
      " [0.59734012]\n",
      " [0.59734012]\n",
      " [0.59734012]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours.log\n",
      "max accuracy is 0.8689473684210526, round is 61\n",
      "           0\n",
      "0   0.607895\n",
      "1   0.623421\n",
      "2   0.567895\n",
      "3   0.622105\n",
      "4   0.616579\n",
      "..       ...\n",
      "93  0.856184\n",
      "94  0.840921\n",
      "95  0.845395\n",
      "96  0.836842\n",
      "97  0.850789\n",
      "\n",
      "[98 rows x 1 columns]\n",
      "range(0, 98)\n",
      "[[0.65365025]\n",
      " [0.67034522]\n",
      " [0.6106395 ]\n",
      " [0.66893039]\n",
      " [0.66298812]\n",
      " [0.91143181]\n",
      " [0.83559706]\n",
      " [0.85200905]\n",
      " [0.85398981]\n",
      " [0.8065931 ]\n",
      " [0.79966044]\n",
      " [0.8221562 ]\n",
      " [0.82116582]\n",
      " [0.83191851]\n",
      " [0.83347482]\n",
      " [0.90591398]\n",
      " [0.83375778]\n",
      " [0.8007923 ]\n",
      " [0.8852575 ]\n",
      " [0.84677419]\n",
      " [0.84380306]\n",
      " [0.82357102]\n",
      " [0.8089983 ]\n",
      " [0.8582343 ]\n",
      " [0.8696944 ]\n",
      " [0.91129032]\n",
      " [0.75976231]\n",
      " [0.93350311]\n",
      " [0.8999717 ]\n",
      " [0.89431239]\n",
      " [0.90195246]\n",
      " [0.90718732]\n",
      " [0.88497453]\n",
      " [0.84323713]\n",
      " [0.89049236]\n",
      " [0.8885116 ]\n",
      " [0.89714205]\n",
      " [0.89275608]\n",
      " [0.90393322]\n",
      " [0.89657612]\n",
      " [0.9057725 ]\n",
      " [0.91440294]\n",
      " [0.90124505]\n",
      " [0.91327108]\n",
      " [0.89926429]\n",
      " [0.88964346]\n",
      " [0.91100736]\n",
      " [0.89954726]\n",
      " [0.91949632]\n",
      " [0.90916808]\n",
      " [0.92076967]\n",
      " [0.91044143]\n",
      " [0.91185625]\n",
      " [0.9081777 ]\n",
      " [0.9172326 ]\n",
      " [0.90916808]\n",
      " [0.92331636]\n",
      " [0.90548953]\n",
      " [0.87832484]\n",
      " [0.89714205]\n",
      " [0.93109791]\n",
      " [0.93435201]\n",
      " [0.93024901]\n",
      " [0.93081494]\n",
      " [0.90464063]\n",
      " [0.89968874]\n",
      " [0.90563101]\n",
      " [0.91496887]\n",
      " [0.92444822]\n",
      " [0.9254386 ]\n",
      " [0.91581777]\n",
      " [0.91539332]\n",
      " [0.90704584]\n",
      " [0.91581777]\n",
      " [0.9090266 ]\n",
      " [0.91482739]\n",
      " [0.91992077]\n",
      " [0.91015846]\n",
      " [0.91836446]\n",
      " [0.91100736]\n",
      " [0.92147708]\n",
      " [0.9155348 ]\n",
      " [0.92685342]\n",
      " [0.90379174]\n",
      " [0.92968308]\n",
      " [0.91751556]\n",
      " [0.92699491]\n",
      " [0.9172326 ]\n",
      " [0.91836446]\n",
      " [0.91893039]\n",
      " [0.9057725 ]\n",
      " [0.91496887]\n",
      " [0.92246746]\n",
      " [0.92062818]\n",
      " [0.90421619]\n",
      " [0.9090266 ]\n",
      " [0.89983022]\n",
      " [0.91482739]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours+.log\n",
      "max accuracy is 0.8867105263157895, round is 18\n",
      "            0\n",
      "0    0.603816\n",
      "1    0.649079\n",
      "2    0.684868\n",
      "3    0.666842\n",
      "4    0.714474\n",
      "..        ...\n",
      "97   0.872632\n",
      "98   0.875921\n",
      "99   0.883553\n",
      "100  0.877895\n",
      "101  0.868026\n",
      "\n",
      "[102 rows x 1 columns]\n",
      "range(0, 102)\n",
      "[[0.64926429]\n",
      " [0.69793435]\n",
      " [0.73641766]\n",
      " [0.71703452]\n",
      " [0.76825127]\n",
      " [0.93477646]\n",
      " [0.90265988]\n",
      " [0.92444822]\n",
      " [0.91893039]\n",
      " [0.91157329]\n",
      " [0.8885116 ]\n",
      " [0.90803622]\n",
      " [0.90563101]\n",
      " [0.90322581]\n",
      " [0.92487267]\n",
      " [0.92770232]\n",
      " [0.91836446]\n",
      " [0.91666667]\n",
      " [0.95345218]\n",
      " [0.91397849]\n",
      " [0.93322015]\n",
      " [0.92218449]\n",
      " [0.91977929]\n",
      " [0.93307866]\n",
      " [0.93732315]\n",
      " [0.94595359]\n",
      " [0.92218449]\n",
      " [0.9401528 ]\n",
      " [0.93265422]\n",
      " [0.94468025]\n",
      " [0.94312394]\n",
      " [0.93887946]\n",
      " [0.93873797]\n",
      " [0.9327957 ]\n",
      " [0.93053198]\n",
      " [0.94368987]\n",
      " [0.93123939]\n",
      " [0.92487267]\n",
      " [0.93505942]\n",
      " [0.94071873]\n",
      " [0.93986984]\n",
      " [0.94439728]\n",
      " [0.94029428]\n",
      " [0.93406904]\n",
      " [0.94326542]\n",
      " [0.9204867 ]\n",
      " [0.94524618]\n",
      " [0.94086022]\n",
      " [0.94156763]\n",
      " [0.92812677]\n",
      " [0.93590832]\n",
      " [0.94312394]\n",
      " [0.94029428]\n",
      " [0.94071873]\n",
      " [0.94383135]\n",
      " [0.93887946]\n",
      " [0.9401528 ]\n",
      " [0.93491794]\n",
      " [0.93803056]\n",
      " [0.9319468 ]\n",
      " [0.94269949]\n",
      " [0.9516129 ]\n",
      " [0.95147142]\n",
      " [0.94765139]\n",
      " [0.93788908]\n",
      " [0.93520091]\n",
      " [0.92642898]\n",
      " [0.93647425]\n",
      " [0.94298246]\n",
      " [0.94142615]\n",
      " [0.93916242]\n",
      " [0.93180532]\n",
      " [0.93491794]\n",
      " [0.9360498 ]\n",
      " [0.94071873]\n",
      " [0.94368987]\n",
      " [0.94312394]\n",
      " [0.94170911]\n",
      " [0.94609508]\n",
      " [0.94086022]\n",
      " [0.94609508]\n",
      " [0.94368987]\n",
      " [0.93520091]\n",
      " [0.93548387]\n",
      " [0.94397284]\n",
      " [0.94397284]\n",
      " [0.9533107 ]\n",
      " [0.94581211]\n",
      " [0.94185059]\n",
      " [0.9451047 ]\n",
      " [0.94255801]\n",
      " [0.94326542]\n",
      " [0.94128466]\n",
      " [0.94722694]\n",
      " [0.94114318]\n",
      " [0.9360498 ]\n",
      " [0.94071873]\n",
      " [0.93831353]\n",
      " [0.94185059]\n",
      " [0.95005659]\n",
      " [0.94397284]\n",
      " [0.93336163]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours++.log\n",
      "max accuracy is 0.8889473684210526, round is 90\n",
      "            0\n",
      "0    0.603816\n",
      "1    0.649079\n",
      "2    0.684868\n",
      "3    0.666842\n",
      "4    0.714474\n",
      "..        ...\n",
      "98   0.876974\n",
      "99   0.882105\n",
      "100  0.879737\n",
      "101  0.888684\n",
      "102  0.875263\n",
      "\n",
      "[103 rows x 1 columns]\n",
      "range(0, 103)"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "No artists with labels found to put in legend.  Note that artists whose label start with an underscore are ignored when legend() is called with no argument.\n",
      "No artists with labels found to put in legend.  Note that artists whose label start with an underscore are ignored when legend() is called with no argument.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "[[0.64926429]\n",
      " [0.69793435]\n",
      " [0.73641766]\n",
      " [0.71703452]\n",
      " [0.76825127]\n",
      " [0.7696661 ]\n",
      " [0.79286927]\n",
      " [0.91737408]\n",
      " [0.8582343 ]\n",
      " [0.87323147]\n",
      " [0.87577816]\n",
      " [0.91397849]\n",
      " [0.91864743]\n",
      " [0.91610074]\n",
      " [0.91737408]\n",
      " [0.92091115]\n",
      " [0.91794001]\n",
      " [0.90959253]\n",
      " [0.91525184]\n",
      " [0.90421619]\n",
      " [0.90195246]\n",
      " [0.91921336]\n",
      " [0.89233164]\n",
      " [0.94227504]\n",
      " [0.93307866]\n",
      " [0.94241653]\n",
      " [0.9196378 ]\n",
      " [0.93732315]\n",
      " [0.93732315]\n",
      " [0.93675722]\n",
      " [0.93251273]\n",
      " [0.92105263]\n",
      " [0.93307866]\n",
      " [0.93208829]\n",
      " [0.89770798]\n",
      " [0.93307866]\n",
      " [0.89898132]\n",
      " [0.89714205]\n",
      " [0.94284097]\n",
      " [0.89728353]\n",
      " [0.91567629]\n",
      " [0.95373514]\n",
      " [0.95062252]\n",
      " [0.9172326 ]\n",
      " [0.9336446 ]\n",
      " [0.92176005]\n",
      " [0.93322015]\n",
      " [0.91751556]\n",
      " [0.93675722]\n",
      " [0.94185059]\n",
      " [0.94991511]\n",
      " [0.94114318]\n",
      " [0.94807583]\n",
      " [0.90718732]\n",
      " [0.92006225]\n",
      " [0.90732881]\n",
      " [0.94213356]\n",
      " [0.93336163]\n",
      " [0.94227504]\n",
      " [0.92176005]\n",
      " [0.95090549]\n",
      " [0.92727787]\n",
      " [0.94722694]\n",
      " [0.94071873]\n",
      " [0.93505942]\n",
      " [0.93463497]\n",
      " [0.92232598]\n",
      " [0.9368987 ]\n",
      " [0.94779287]\n",
      " [0.92529711]\n",
      " [0.93548387]\n",
      " [0.92260894]\n",
      " [0.92756084]\n",
      " [0.94850028]\n",
      " [0.93887946]\n",
      " [0.94468025]\n",
      " [0.94383135]\n",
      " [0.94807583]\n",
      " [0.9483588 ]\n",
      " [0.93449349]\n",
      " [0.93505942]\n",
      " [0.94468025]\n",
      " [0.95203735]\n",
      " [0.92529711]\n",
      " [0.94142615]\n",
      " [0.94383135]\n",
      " [0.94807583]\n",
      " [0.94057725]\n",
      " [0.93392756]\n",
      " [0.92218449]\n",
      " [0.95585739]\n",
      " [0.94864177]\n",
      " [0.93449349]\n",
      " [0.93265422]\n",
      " [0.93859649]\n",
      " [0.93477646]\n",
      " [0.9393039 ]\n",
      " [0.92855122]\n",
      " [0.94298246]\n",
      " [0.94850028]\n",
      " [0.94595359]\n",
      " [0.95557442]\n",
      " [0.94114318]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/fedcls.log not exist\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours.log not exist\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours+.log not exist\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours++.log not exist\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_100/fedcls.log not exist\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_100/ours.log not exist\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_100/ours+.log not exist\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_100/ours++.log not exist\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/fedcls.log\n",
      "max accuracy is 0.6023684210526317, round is 19\n",
      "            0\n",
      "0        0.25\n",
      "1        0.25\n",
      "2        0.25\n",
      "3    0.359737\n",
      "4    0.426579\n",
      "..        ...\n",
      "171  0.555658\n",
      "172  0.555658\n",
      "173  0.555526\n",
      "174  0.555526\n",
      "175  0.555526\n",
      "\n",
      "[176 rows x 1 columns]\n",
      "range(0, 176)\n",
      "[[0.35714286]\n",
      " [0.35714286]\n",
      " [0.35714286]\n",
      " [0.51390977]\n",
      " [0.6093985 ]\n",
      " [0.65639098]\n",
      " [0.62650376]\n",
      " [0.64078947]\n",
      " [0.63458647]\n",
      " [0.63345865]\n",
      " [0.65338346]\n",
      " [0.66203008]\n",
      " [0.71710526]\n",
      " [0.71860902]\n",
      " [0.72274436]\n",
      " [0.7637218 ]\n",
      " [0.77293233]\n",
      " [0.78796992]\n",
      " [0.7806391 ]\n",
      " [0.86052632]\n",
      " [0.85037594]\n",
      " [0.80601504]\n",
      " [0.83082707]\n",
      " [0.825     ]\n",
      " [0.81672932]\n",
      " [0.81221805]\n",
      " [0.81654135]\n",
      " [0.80996241]\n",
      " [0.81109023]\n",
      " [0.80958647]\n",
      " [0.80921053]\n",
      " [0.80770677]\n",
      " [0.80620301]\n",
      " [0.80526316]\n",
      " [0.80357143]\n",
      " [0.80263158]\n",
      " [0.80150376]\n",
      " [0.80093985]\n",
      " [0.80075188]\n",
      " [0.80075188]\n",
      " [0.80018797]\n",
      " [0.79962406]\n",
      " [0.79943609]\n",
      " [0.79906015]\n",
      " [0.79887218]\n",
      " [0.79849624]\n",
      " [0.79830827]\n",
      " [0.7981203 ]\n",
      " [0.7981203 ]\n",
      " [0.79793233]\n",
      " [0.79755639]\n",
      " [0.79736842]\n",
      " [0.79736842]\n",
      " [0.79699248]\n",
      " [0.79699248]\n",
      " [0.79680451]\n",
      " [0.79661654]\n",
      " [0.7962406 ]\n",
      " [0.79605263]\n",
      " [0.79605263]\n",
      " [0.7962406 ]\n",
      " [0.79586466]\n",
      " [0.79586466]\n",
      " [0.79586466]\n",
      " [0.79567669]\n",
      " [0.79530075]\n",
      " [0.79530075]\n",
      " [0.79511278]\n",
      " [0.79473684]\n",
      " [0.79454887]\n",
      " [0.79417293]\n",
      " [0.7943609 ]\n",
      " [0.79398496]\n",
      " [0.79417293]\n",
      " [0.79417293]\n",
      " [0.79398496]\n",
      " [0.79417293]\n",
      " [0.79398496]\n",
      " [0.79417293]\n",
      " [0.79417293]\n",
      " [0.79398496]\n",
      " [0.79360902]\n",
      " [0.79360902]\n",
      " [0.79304511]\n",
      " [0.79285714]\n",
      " [0.79285714]\n",
      " [0.79285714]\n",
      " [0.79285714]\n",
      " [0.79285714]\n",
      " [0.79285714]\n",
      " [0.79285714]\n",
      " [0.79304511]\n",
      " [0.79323308]\n",
      " [0.79342105]\n",
      " [0.79360902]\n",
      " [0.79379699]\n",
      " [0.79379699]\n",
      " [0.79379699]\n",
      " [0.79417293]\n",
      " [0.79379699]\n",
      " [0.79379699]\n",
      " [0.79379699]\n",
      " [0.79379699]\n",
      " [0.79417293]\n",
      " [0.79417293]\n",
      " [0.7943609 ]\n",
      " [0.79454887]\n",
      " [0.79492481]\n",
      " [0.79473684]\n",
      " [0.79473684]\n",
      " [0.79473684]\n",
      " [0.79511278]\n",
      " [0.79492481]\n",
      " [0.7943609 ]\n",
      " [0.7943609 ]\n",
      " [0.79417293]\n",
      " [0.79379699]\n",
      " [0.79417293]\n",
      " [0.79417293]\n",
      " [0.79417293]\n",
      " [0.79379699]\n",
      " [0.79398496]\n",
      " [0.79379699]\n",
      " [0.79360902]\n",
      " [0.79379699]\n",
      " [0.79398496]\n",
      " [0.79398496]\n",
      " [0.79360902]\n",
      " [0.79417293]\n",
      " [0.79398496]\n",
      " [0.79398496]\n",
      " [0.79379699]\n",
      " [0.79379699]\n",
      " [0.79379699]\n",
      " [0.79360902]\n",
      " [0.79379699]\n",
      " [0.79360902]\n",
      " [0.79360902]\n",
      " [0.79342105]\n",
      " [0.79342105]\n",
      " [0.79360902]\n",
      " [0.79360902]\n",
      " [0.79379699]\n",
      " [0.79379699]\n",
      " [0.79398496]\n",
      " [0.79417293]\n",
      " [0.79398496]\n",
      " [0.79398496]\n",
      " [0.79417293]\n",
      " [0.79417293]\n",
      " [0.79417293]\n",
      " [0.79398496]\n",
      " [0.79398496]\n",
      " [0.79379699]\n",
      " [0.79398496]\n",
      " [0.79379699]\n",
      " [0.79379699]\n",
      " [0.79379699]\n",
      " [0.79398496]\n",
      " [0.79398496]\n",
      " [0.79398496]\n",
      " [0.79398496]\n",
      " [0.79398496]\n",
      " [0.79417293]\n",
      " [0.79417293]\n",
      " [0.79417293]\n",
      " [0.79417293]\n",
      " [0.79417293]\n",
      " [0.79417293]\n",
      " [0.79417293]\n",
      " [0.79379699]\n",
      " [0.79379699]\n",
      " [0.79379699]\n",
      " [0.79360902]\n",
      " [0.79360902]\n",
      " [0.79360902]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours.log\n",
      "max accuracy is 0.8689473684210526, round is 61\n",
      "           0\n",
      "0   0.607895\n",
      "1   0.623421\n",
      "2   0.567895\n",
      "3   0.622105\n",
      "4   0.616579\n",
      "..       ...\n",
      "93  0.856184\n",
      "94  0.840921\n",
      "95  0.845395\n",
      "96  0.836842\n",
      "97  0.850789\n",
      "\n",
      "[98 rows x 1 columns]\n",
      "range(0, 98)\n",
      "[[0.86842105]\n",
      " [0.8906015 ]\n",
      " [0.8112782 ]\n",
      " [0.8887218 ]\n",
      " [0.88082707]\n",
      " [1.21090226]\n",
      " [1.11015038]\n",
      " [1.13195489]\n",
      " [1.13458647]\n",
      " [1.07161654]\n",
      " [1.06240602]\n",
      " [1.09229323]\n",
      " [1.09097744]\n",
      " [1.10526316]\n",
      " [1.10733083]\n",
      " [1.20357143]\n",
      " [1.10770677]\n",
      " [1.06390977]\n",
      " [1.17612782]\n",
      " [1.125     ]\n",
      " [1.12105263]\n",
      " [1.09417293]\n",
      " [1.07481203]\n",
      " [1.14022556]\n",
      " [1.15545113]\n",
      " [1.21071429]\n",
      " [1.0093985 ]\n",
      " [1.24022556]\n",
      " [1.19567669]\n",
      " [1.18815789]\n",
      " [1.19830827]\n",
      " [1.20526316]\n",
      " [1.17575188]\n",
      " [1.12030075]\n",
      " [1.18308271]\n",
      " [1.18045113]\n",
      " [1.19191729]\n",
      " [1.18609023]\n",
      " [1.20093985]\n",
      " [1.19116541]\n",
      " [1.20338346]\n",
      " [1.21484962]\n",
      " [1.19736842]\n",
      " [1.21334586]\n",
      " [1.19473684]\n",
      " [1.18195489]\n",
      " [1.21033835]\n",
      " [1.19511278]\n",
      " [1.22161654]\n",
      " [1.20789474]\n",
      " [1.22330827]\n",
      " [1.20958647]\n",
      " [1.21146617]\n",
      " [1.20657895]\n",
      " [1.21860902]\n",
      " [1.20789474]\n",
      " [1.22669173]\n",
      " [1.20300752]\n",
      " [1.16691729]\n",
      " [1.19191729]\n",
      " [1.23703008]\n",
      " [1.24135338]\n",
      " [1.23590226]\n",
      " [1.23665414]\n",
      " [1.2018797 ]\n",
      " [1.19530075]\n",
      " [1.20319549]\n",
      " [1.2156015 ]\n",
      " [1.22819549]\n",
      " [1.22951128]\n",
      " [1.21672932]\n",
      " [1.21616541]\n",
      " [1.20507519]\n",
      " [1.21672932]\n",
      " [1.20770677]\n",
      " [1.21541353]\n",
      " [1.22218045]\n",
      " [1.20921053]\n",
      " [1.22011278]\n",
      " [1.21033835]\n",
      " [1.22424812]\n",
      " [1.21635338]\n",
      " [1.23139098]\n",
      " [1.20075188]\n",
      " [1.23515038]\n",
      " [1.21898496]\n",
      " [1.23157895]\n",
      " [1.21860902]\n",
      " [1.22011278]\n",
      " [1.22086466]\n",
      " [1.20338346]\n",
      " [1.2156015 ]\n",
      " [1.22556391]\n",
      " [1.2231203 ]\n",
      " [1.20131579]\n",
      " [1.20770677]\n",
      " [1.19548872]\n",
      " [1.21541353]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours+.log\n",
      "max accuracy is 0.8867105263157895, round is 18\n",
      "            0\n",
      "0    0.603816\n",
      "1    0.649079\n",
      "2    0.684868\n",
      "3    0.666842\n",
      "4    0.714474\n",
      "..        ...\n",
      "97   0.872632\n",
      "98   0.875921\n",
      "99   0.883553\n",
      "100  0.877895\n",
      "101  0.868026\n",
      "\n",
      "[102 rows x 1 columns]\n",
      "range(0, 102)\n",
      "[[0.86259398]\n",
      " [0.92725564]\n",
      " [0.97838346]\n",
      " [0.95263158]\n",
      " [1.02067669]\n",
      " [1.24191729]\n",
      " [1.19924812]\n",
      " [1.22819549]\n",
      " [1.22086466]\n",
      " [1.21109023]\n",
      " [1.18045113]\n",
      " [1.20639098]\n",
      " [1.20319549]\n",
      " [1.2       ]\n",
      " [1.2287594 ]\n",
      " [1.2325188 ]\n",
      " [1.22011278]\n",
      " [1.21785714]\n",
      " [1.26672932]\n",
      " [1.21428571]\n",
      " [1.23984962]\n",
      " [1.22518797]\n",
      " [1.22199248]\n",
      " [1.23966165]\n",
      " [1.24530075]\n",
      " [1.25676692]\n",
      " [1.22518797]\n",
      " [1.24906015]\n",
      " [1.23909774]\n",
      " [1.25507519]\n",
      " [1.25300752]\n",
      " [1.24736842]\n",
      " [1.24718045]\n",
      " [1.23928571]\n",
      " [1.2362782 ]\n",
      " [1.2537594 ]\n",
      " [1.23721805]\n",
      " [1.2287594 ]\n",
      " [1.24229323]\n",
      " [1.24981203]\n",
      " [1.24868421]\n",
      " [1.25469925]\n",
      " [1.24924812]\n",
      " [1.24097744]\n",
      " [1.25319549]\n",
      " [1.22293233]\n",
      " [1.25582707]\n",
      " [1.25      ]\n",
      " [1.25093985]\n",
      " [1.23308271]\n",
      " [1.24342105]\n",
      " [1.25300752]\n",
      " [1.24924812]\n",
      " [1.24981203]\n",
      " [1.25394737]\n",
      " [1.24736842]\n",
      " [1.24906015]\n",
      " [1.24210526]\n",
      " [1.2462406 ]\n",
      " [1.23815789]\n",
      " [1.25244361]\n",
      " [1.26428571]\n",
      " [1.26409774]\n",
      " [1.25902256]\n",
      " [1.24605263]\n",
      " [1.2424812 ]\n",
      " [1.23082707]\n",
      " [1.24417293]\n",
      " [1.25281955]\n",
      " [1.25075188]\n",
      " [1.24774436]\n",
      " [1.23796992]\n",
      " [1.24210526]\n",
      " [1.24360902]\n",
      " [1.24981203]\n",
      " [1.2537594 ]\n",
      " [1.25300752]\n",
      " [1.25112782]\n",
      " [1.25695489]\n",
      " [1.25      ]\n",
      " [1.25695489]\n",
      " [1.2537594 ]\n",
      " [1.2424812 ]\n",
      " [1.24285714]\n",
      " [1.25413534]\n",
      " [1.25413534]\n",
      " [1.26654135]\n",
      " [1.25657895]\n",
      " [1.25131579]\n",
      " [1.2556391 ]\n",
      " [1.25225564]\n",
      " [1.25319549]\n",
      " [1.25056391]\n",
      " [1.25845865]\n",
      " [1.25037594]\n",
      " [1.24360902]\n",
      " [1.24981203]\n",
      " [1.24661654]\n",
      " [1.25131579]\n",
      " [1.26221805]\n",
      " [1.25413534]\n",
      " [1.24003759]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/final/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_0.001/ours++.log\n",
      "max accuracy is 0.60842, round is 51\n",
      "          0\n",
      "0   0.50132\n",
      "1    0.5377\n",
      "2   0.53484\n",
      "3   0.56696\n",
      "4   0.55138\n",
      "5   0.58366\n",
      "6    0.5782\n",
      "7    0.5582\n",
      "8   0.57734\n",
      "9   0.57984\n",
      "10   0.5856\n",
      "11  0.59244\n",
      "12  0.58154\n",
      "13   0.5828\n",
      "14  0.59706\n",
      "15  0.59028\n",
      "16   0.5778\n",
      "17  0.57952\n",
      "18   0.5912\n",
      "19   0.5915\n",
      "20  0.60158\n",
      "21  0.59386\n",
      "22   0.5933\n",
      "23  0.59232\n",
      "24  0.59312\n",
      "25  0.59462\n",
      "26  0.60302\n",
      "27  0.59106\n",
      "28   0.5966\n",
      "29  0.59816\n",
      "30   0.6036\n",
      "31  0.59208\n",
      "32  0.59626\n",
      "33  0.60004\n",
      "34  0.60168\n",
      "35   0.5983\n",
      "36  0.60154\n",
      "37  0.60368\n",
      "38  0.59726\n",
      "39  0.60344\n",
      "40   0.6042\n",
      "41  0.59726\n",
      "42  0.59986\n",
      "43  0.59724\n",
      "44  0.60654\n",
      "45  0.60126\n",
      "46  0.60164\n",
      "47   0.5961\n",
      "48  0.60216\n",
      "49   0.6076\n",
      "50  0.60162\n",
      "51  0.60842\n",
      "range(0, 52)\n",
      "[[0.71617143]\n",
      " [0.76814286]\n",
      " [0.76405714]\n",
      " [0.80994286]\n",
      " [0.78768571]\n",
      " [0.8338    ]\n",
      " [0.826     ]\n",
      " [0.79742857]\n",
      " [0.82477143]\n",
      " [0.82834286]\n",
      " [0.83657143]\n",
      " [0.84634286]\n",
      " [0.83077143]\n",
      " [0.83257143]\n",
      " [0.85294286]\n",
      " [0.84325714]\n",
      " [0.82542857]\n",
      " [0.82788571]\n",
      " [0.84457143]\n",
      " [0.845     ]\n",
      " [0.8594    ]\n",
      " [0.84837143]\n",
      " [0.84757143]\n",
      " [0.84617143]\n",
      " [0.84731429]\n",
      " [0.84945714]\n",
      " [0.86145714]\n",
      " [0.84437143]\n",
      " [0.85228571]\n",
      " [0.85451429]\n",
      " [0.86228571]\n",
      " [0.84582857]\n",
      " [0.8518    ]\n",
      " [0.8572    ]\n",
      " [0.85954286]\n",
      " [0.85471429]\n",
      " [0.85934286]\n",
      " [0.8624    ]\n",
      " [0.85322857]\n",
      " [0.86205714]\n",
      " [0.86314286]\n",
      " [0.85322857]\n",
      " [0.85694286]\n",
      " [0.8532    ]\n",
      " [0.86648571]\n",
      " [0.85894286]\n",
      " [0.85948571]\n",
      " [0.85157143]\n",
      " [0.86022857]\n",
      " [0.868     ]\n",
      " [0.85945714]\n",
      " [0.86917143]]\n",
      "y\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# round to accuracy\n",
    "# i=0\n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "round_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "for dataset in filenames_list:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    for filename in filenames:\n",
    "        log_path = os.path.join(log_root_path,filename)\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'aggregated model performance is'\n",
    "\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exist\")\n",
    "            continue\n",
    "        \n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') \n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, round is {idx}\")\n",
    "        print(df)\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        round_list[dataset].append(idx)\n",
    "        \n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(range(iter))\n",
    "        print(np.array(y_mean)/full_set_acc[dataset])\n",
    "        print(colors[filenames.index(filename)])\n",
    "\n",
    "        plt.plot(range(iter),np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)])\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.1),bbox_transform=fig.transFigure)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"final-{dataset}-roberta-large-round2accuracy.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1, 63]\n"
     ]
    },
    {
     "ename": "ValueError",
     "evalue": "zero-size array to reduction operation maximum which has no identity",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-13-b2774b522f3f>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     46\u001b[0m                     \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlist\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmap\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mint\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mre\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfindall\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34mr'\\d+'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mtrain_info\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msplit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"Gen\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     47\u001b[0m                     \u001b[0mtrain_time\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmax\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlist\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmap\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mint\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mre\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfindall\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34mr'\\d+'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mtrain_info\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msplit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"Gen\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m*\u001b[0m \u001b[0mtrain_latency_list\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"tx2+full\"\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 48\u001b[0;31m                     \u001b[0minfer_time\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmax\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlist\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmap\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mint\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mre\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfindall\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34mr'\\d+'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0minfer_info\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msplit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"Gen\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m*\u001b[0m \u001b[0minfer_latency_list\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"tx2+full\"\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     49\u001b[0m                 \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     50\u001b[0m                     \u001b[0;31m# TX2: train, 1s/sample, infer, 0.5s/sample\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<__array_function__ internals>\u001b[0m in \u001b[0;36mamax\u001b[0;34m(*args, **kwargs)\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/numpy/core/fromnumeric.py\u001b[0m in \u001b[0;36mamax\u001b[0;34m(a, axis, out, keepdims, initial, where)\u001b[0m\n\u001b[1;32m   2753\u001b[0m     \"\"\"\n\u001b[1;32m   2754\u001b[0m     return _wrapreduction(a, np.maximum, 'max', axis, None, out,\n\u001b[0;32m-> 2755\u001b[0;31m                           keepdims=keepdims, initial=initial, where=where)\n\u001b[0m\u001b[1;32m   2756\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   2757\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/numpy/core/fromnumeric.py\u001b[0m in \u001b[0;36m_wrapreduction\u001b[0;34m(obj, ufunc, method, axis, dtype, out, **kwargs)\u001b[0m\n\u001b[1;32m     84\u001b[0m                 \u001b[0;32mreturn\u001b[0m \u001b[0mreduction\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0maxis\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0maxis\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mout\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mout\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mpasskwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     85\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 86\u001b[0;31m     \u001b[0;32mreturn\u001b[0m \u001b[0mufunc\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mreduce\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mobj\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0maxis\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdtype\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mout\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mpasskwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     87\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     88\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mValueError\u001b[0m: zero-size array to reduction operation maximum which has no identity"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "xlim = {\"agnews\": 5000, \"mnli\": 1000, \"yahoo\": 1000, \"yelp-full\": 1000}\n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "    \n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Runtime\")\n",
    "    plt.ylabel(\"Accuracy\")\n",
    "    plt.xlim(0,50000)\n",
    "    \n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    for filename in filenames:\n",
    "\n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                train_samples = list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]\n",
    "                infer_samples = list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]\n",
    "\n",
    "                if filenames.index(filename) <= 1:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample\n",
    "                    print(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:])\n",
    "                    train_time = np.max(train_samples) * train_latency_list[\"tx2+full\"] if len(train_samples) > 0 else 0\n",
    "                    infer_time = np.max(infer_samples) * infer_latency_list[\"tx2+full\"] if len(infer_samples) > 0 else 0\n",
    "                else:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample\n",
    "                    train_time = np.max(train_samples) * train_latency_list[\"tx2+bitfit\"] if len(train_samples) > 0 else 0\n",
    "                    infer_time = np.max(infer_samples) * infer_latency_list[\"tx2+bitfit\"] if len(infer_samples) > 0 else 0\n",
    "                \n",
    "                if filenames.index(filename) <= 1:\n",
    "                    comm_time = communication_latency_list[\"full\"]\n",
    "                else:\n",
    "                    comm_time = communication_latency_list[\"bitfit\"]\n",
    "\n",
    "                time_stamp = time_stamp + train_time + infer_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        # idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        # print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        # runtime_list[dataset].append(runtime[idx])\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        \n",
    "        plt.plot(runtime[:len(y_mean)],np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4)\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"final-{dataset}-roberta-large-time2accuracy.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "acc_list"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-eval-overall-bandwidth.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import os\n",
    "import re\n",
    "import pandas as pd\n",
    "import random\n",
    "import matplotlib.pyplot as plt\n",
    "from brokenaxes import brokenaxes\n",
    "import math\n",
    "from matplotlib.pyplot import MultipleLocator\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def border():\n",
    "    bwith = 2 #边框宽度设置为2\n",
    "    ax = plt.gca()#获取边框\n",
    "    ax.tick_params(axis=\"x\", direction=\"in\", length=16, width=5, color=\"k\")\n",
    "    ax.tick_params(axis=\"x\", direction=\"in\", length=16, width=5, color=\"k\")\n",
    "    # ax.spines['top'].set_color('grey')  # 设置上‘脊梁’为红色\n",
    "    # ax.spines['right'].set_color('grey')  # 设置右‘脊梁’为无色\n",
    "    # ax.spines['left'].set_color('grey')  # 设置上‘脊梁’为红色\n",
    "    # ax.spines['bottom'].set_color('none')  # 设置右‘脊梁’为无色\n",
    "    ax.spines['bottom'].set_linewidth(bwith)\n",
    "    ax.spines['left'].set_linewidth(bwith)\n",
    "    ax.spines['top'].set_linewidth(bwith)\n",
    "    ax.spines['right'].set_linewidth(bwith)\n",
    "    \n",
    "ft = 60 # font size\n",
    "lw = 5 # line width\n",
    "ms = 25 # marker size\n",
    "color = ['darkblue','darkgreen','darkorange','darkviolet','darkred']\n",
    "marker = [\"o\", \"v\", \"s\", \"^\", \"D\", \"o\"]\n",
    "linestyle = [(0, ()), (0, (3, 1,1,1,1,1)), (0, (4, 1,1,1)), (0, (1, 1)),(0, (2, 4))]\n",
    "lw = 8\n",
    "\n",
    "type = [\"FedFSL\", \"FedFSL-BIAS\", \"Ours\"]\n",
    "\n",
    "bws = [0.1,0.5,1,5,10]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "runtime_list = {'agnews': [[148512.0, 7992.0, 662.0],\n",
    "  [36512.0, 7800.0, 550.0],\n",
    "  [22512.0, 7776.0, 536.0],\n",
    "  [11312.0, 7756.799999999997, 524.8],\n",
    "  [9912.0, 7754.399999999999, 523.4]],\n",
    " 'mnli': [[472744.0, 4000.0, 714.4000000000002],\n",
    "  [104744.0, 3776.0, 554.4000000000001],\n",
    "  [58744.0, 3748.0, 534.4000000000001],\n",
    "  [21944.0, 3725.600000000001, 518.4],\n",
    "  [17344.0, 3722.7999999999993, 516.4]],\n",
    " 'yahoo': [[344024.0, 12332.0, 2087.0],\n",
    "  [88024.0, 12076.0, 1847.0],\n",
    "  [56024.0, 12044.0, 1817.0],\n",
    "  [30424.0, 12018.399999999996, 1793.0000000000005],\n",
    "  [27224.0, 12015.200000000003, 1790.0000000000005]],\n",
    " 'yelp-full': [[249072.0, 7618.0, 1308.0],\n",
    "  [57072.0, 7330.0, 1244.0],\n",
    "  [33072.0, 7294.0, 1236.0],\n",
    "  [13872.0, 7265.199999999997, 1229.6],\n",
    "  [11472.0, 7261.599999999998, 1228.8]]}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[148512.   36512.   22512.   11312.    9912. ]\n",
      " [  7992.    7800.    7776.    7756.8   7754.4]\n",
      " [   662.     550.     536.     524.8    523.4]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1080x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "runtime = np.array(runtime_list['agnews']).T\n",
    "fig = plt.figure(figsize=(15,8))\n",
    "# 设置刻度字体大小\n",
    "# plt.title(\"Text Classification (20news)\",fontsize=ft)\n",
    "# 设置刻度字体大小\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "plt.xlabel(\"Bandwidth (MB/s)\", fontsize=ft)\n",
    "plt.ylabel(\"Elapsed Training\\nTime (hrs)\", fontsize=ft)\n",
    "plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "\n",
    "# plt.set_yscale('log')\n",
    "\n",
    "# x_major_locator=MultipleLocator(0.2)\n",
    "# y_major_locator=MultipleLocator(1)\n",
    "ax=plt.gca()\n",
    "# ax.xaxis.set_major_locator(x_major_locator)\n",
    "# ax.yaxis.set_major_locator(y_major_locator)\n",
    "ax.set_yscale('log')\n",
    "\n",
    "for i in range(3):\n",
    "    # if i == 1 or i == 2 or i == 3:\n",
    "    #     continue\n",
    "    # log_runtime = [math.log(i, 10) for i in runtime[i]]\n",
    "    plt.plot(range(5), np.array(runtime[i])/3600, linewidth = lw, color=color[i], marker=marker[i], markersize = ms, label=type[i])\n",
    "\n",
    "plt.xticks(range(5), bws)\n",
    "print(runtime)\n",
    "\n",
    "plt.legend(fontsize=60,ncol = 5,loc=\"lower left\", bbox_to_anchor=(0.3, 1),frameon=False,columnspacing = 1.0,handletextpad=0.3)\n",
    "plt.savefig('/Users/cdq/Desktop/opensource/FedPrompt/figs/overall/bandwidth/20news.pdf', bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[472744.  104744.   58744.   21944.   17344. ]\n",
      " [  4000.    3776.    3748.    3725.6   3722.8]\n",
      " [   714.4    554.4    534.4    518.4    516.4]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1080x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "runtime = np.array(runtime_list['mnli']).T\n",
    "plt.figure(figsize=(15,8))\n",
    "# 设置刻度字体大小\n",
    "# plt.title(\"Text Classification (agnews)\",fontsize=ft)\n",
    "# 设置刻度字体大小\n",
    "plt.xticks(fontsize=ft)\n",
    "plt.yticks(fontsize=ft)\n",
    "plt.xlabel(\"Bandwidth (MB/s)\", fontsize=ft)\n",
    "# plt.ylabel(r\"Runtime $(Log~\\bullet~h)$\", fontsize=ft)\n",
    "plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "\n",
    "\n",
    "# plt.set_yscale('log')\n",
    "\n",
    "# x_major_locator=MultipleLocator(0.2)\n",
    "# y_major_locator=MultipleLocator(1)\n",
    "ax=plt.gca()\n",
    "# ax.xaxis.set_major_locator(x_major_locator)\n",
    "# ax.yaxis.set_major_locator(y_major_locator)\n",
    "ax.set_yscale('log')\n",
    "\n",
    "for i in range(3):\n",
    "    # if i == 1 or i == 2 or i == 3:\n",
    "    #     continue\n",
    "    # log_runtime = [math.log(i, 10) for i in runtime[i]]\n",
    "    plt.plot(range(5), np.array(runtime[i])/3600, linewidth = lw, color=color[i], marker=marker[i], markersize = ms, label=type[i])\n",
    "\n",
    "plt.xticks(range(5), bws)\n",
    "print(runtime)\n",
    "\n",
    "# plt.legend(fontsize=45,ncol = 1)\n",
    "plt.savefig('/Users/cdq/Desktop/opensource/FedPrompt/figs/overall/bandwidth/mnli.pdf', bbox_inches=\"tight\")"
   ]
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
  },
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-overall-roberta-base-final.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.pyplot import MultipleLocator\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def border():\n",
    "    bwith = 2 #边框宽度设置为2\n",
    "    ax = plt.gca()#获取边框\n",
    "    ax.tick_params(axis=\"x\", direction=\"in\", length=16, width=5, color=\"k\")\n",
    "    ax.tick_params(axis=\"x\", direction=\"in\", length=16, width=5, color=\"k\")\n",
    "    # ax.spines['top'].set_color('grey')  # 设置上‘脊梁’为红色\n",
    "    # ax.spines['right'].set_color('grey')  # 设置右‘脊梁’为无色\n",
    "    # ax.spines['left'].set_color('grey')  # 设置上‘脊梁’为红色\n",
    "    # ax.spines['bottom'].set_color('none')  # 设置右‘脊梁’为无色\n",
    "    ax.spines['bottom'].set_linewidth(bwith)\n",
    "    ax.spines['left'].set_linewidth(bwith)\n",
    "    ax.spines['top'].set_linewidth(bwith)\n",
    "    ax.spines['right'].set_linewidth(bwith)\n",
    "    \n",
    "ft = 60 # font size\n",
    "lw = 8 # line width\n",
    "marker = [\"o\", \"v\", \"s\", \"^\", \"D\", \"o\"]\n",
    "# linestyle = [\"-\", \":\", \"--\", \"-.\",('loosely dotted', (0, (1, 10)))]\n",
    "color = ['darkred','darkblue','darkgreen','darkorange','darkviolet']\n",
    "linestyle = [(0, ()), (0, (3, 1,1,1,1,1)), (0, (4, 1,1,1)), (0, (1, 1)),(0, (2, 4))]\n",
    "\n",
    "type = [\"FedCLS\", \"Ours\", \"Ours+\", \"Ours++\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "root_path = \"../../data/overall-performance/roberta_base_draw-yaozong\"\n",
    "output_fig_path = '../../figs/overall'\n",
    "# roberta-large\n",
    "filenames_list = {\n",
    "    \"agnews\": [\"fedcls.log\", \n",
    "    \"ours.log\",\n",
    "    \"ours+.log\", \"ours++.log\",\n",
    "    ],\n",
    "    \"mnli\": [\"fedcls.log\", \n",
    "    \"ours.log\",\n",
    "    \"ours+.log\", \"ours++.log\",\n",
    "    ],\n",
    "    \"yahoo\": [\"fedcls.log\", \n",
    "    \"ours.log\",\n",
    "    \"ours+.log\", \"ours++.log\",\n",
    "    ],\n",
    "    \"yelp-full\": [\"fedcls.log\", \n",
    "    \"ours.log\",\n",
    "    \"ours+.log\", \"ours++.log\",\n",
    "    ],\n",
    "}\n",
    "\n",
    "# per batch latency, bs = 4, msl = 256\n",
    "# for bert-base/robert-base, latency = 1.86 for bs = 4, thus about 0.5 for per sample\n",
    "train_latency_list = {\"tx2+bitfit\": 1 / 4, \"tx2+full\": 2 / 4}\n",
    "infer_latency_list = {\"tx2+bitfit\": 0.5 / 4, \"tx2+full\": 1 / 4}\n",
    "communication_latency_list = {\"bitfit\": 400 * 2 / 1000 / 1, \"full\": 400 * 2 / 1}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "datasets = {\"agnews\": 1,\"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0} # \"agnews\": 1, \"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0\n",
    "all_client_num_in_total_list = {\"agnews\": 100, \"yahoo\": 1000, \"yelp-full\": 1000, \"mnli\": 1000}\n",
    "alphas = {\"agnews\": 1, \"yahoo\": 0, \"yelp-full\": 0, \"mnli\": 0}\n",
    "gammas = {\"agnews\": 0.001, \"yahoo\": 100, \"yelp-full\": 100, \"mnli\": 100}\n",
    "seed = 99\n",
    "# plot hyper-para.\n",
    "colors=['r','g','b','y','c','m','k'] * 100\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "348 347\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:113: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "480 479\n",
      "240 16\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:113: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:113: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "93 93\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:113: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:116: MatplotlibDeprecationWarning: savefig() got unexpected keyword argument \"borderpad\" which is no longer supported as of 3.3 and will become an error in 3.6\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "413 412\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:113: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "221 221\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:113: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "273 272\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:113: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "255 255\n",
      "84 83\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:113: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:116: MatplotlibDeprecationWarning: savefig() got unexpected keyword argument \"borderpad\" which is no longer supported as of 3.3 and will become an error in 3.6\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:113: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "56 55\n",
      "58 57\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:113: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:113: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "48 47\n",
      "84 83\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:113: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:116: MatplotlibDeprecationWarning: savefig() got unexpected keyword argument \"borderpad\" which is no longer supported as of 3.3 and will become an error in 3.6\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:113: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "68 67\n",
      "72 71\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:113: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:113: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "58 57\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:113: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:116: MatplotlibDeprecationWarning: savefig() got unexpected keyword argument \"borderpad\" which is no longer supported as of 3.3 and will become an error in 3.6\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1080x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1080x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1080x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1080x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "xlim = {\"agnews\": [-0.01,1.5], \"mnli\": [-0.01,2], \"yahoo\": [-0.01,6], \"yelp-full\": [-0.01,1]}\n",
    "ylim = {\"agnews\": [0.01,1], \"mnli\": [0.01,0.59], \"yahoo\": [0.01,0.82], \"yelp-full\": [0.01,0.75]}\n",
    "axis_gap = {\"agnews\": [0.2,0.5], \"mnli\": [0.1,0.5], \"yahoo\": [0.2,2], \"yelp-full\": [0.2,0.5]}\n",
    "\n",
    "start_point = {\"agnews\": [0,0], \"mnli\": [0,0], \"yahoo\": [0,0], \"yelp-full\": [0,0]}\n",
    "\n",
    "dataset_title = [\"AGNEWS\", \"MNLI\", \"YAHOO\", \"YELP-F\"]\n",
    "d=0\n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}\")\n",
    "    \n",
    "    fig = plt.figure(figsize=(15,10))\n",
    "    plt.title(dataset_title[d],fontsize=ft)\n",
    "    d = d+1\n",
    "    # 设置刻度字体大小\n",
    "    plt.xticks(fontsize=ft)\n",
    "    plt.yticks(fontsize=ft)\n",
    "    plt.xlabel(\"Elapsed Training Time (hrs)\", fontsize=ft)\n",
    "    plt.ylabel(\"Relative Accuracy\", fontsize=ft)\n",
    "    plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "    border()\n",
    "\n",
    "    x_major_locator=MultipleLocator(axis_gap[dataset][1])\n",
    "    y_major_locator=MultipleLocator(axis_gap[dataset][0])\n",
    "    ax=plt.gca()\n",
    "    ax.xaxis.set_major_locator(x_major_locator)\n",
    "    ax.yaxis.set_major_locator(y_major_locator)\n",
    "\n",
    "    plt.xlim(xlim[dataset][0],xlim[dataset][1])\n",
    "    plt.ylim(ylim[dataset][0],ylim[dataset][1])\n",
    "    \n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    for filename in filenames:\n",
    "\n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                train_samples = list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]\n",
    "                infer_samples = list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]\n",
    "\n",
    "                if filenames.index(filename) <= 1:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample\n",
    "                    train_time = np.max(train_samples) * train_latency_list[\"tx2+full\"] if len(train_samples) > 0 else 0\n",
    "                    infer_time = np.max(infer_samples) * infer_latency_list[\"tx2+full\"] if len(infer_samples) > 0 else 0\n",
    "                else:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample\n",
    "                    train_time = np.max(train_samples) * train_latency_list[\"tx2+bitfit\"] if len(train_samples) > 0 else 0\n",
    "                    infer_time = np.max(infer_samples) * infer_latency_list[\"tx2+bitfit\"] if len(infer_samples) > 0 else 0\n",
    "                \n",
    "                if filenames.index(filename) <= 1:\n",
    "                    comm_time = communication_latency_list[\"full\"]\n",
    "                else:\n",
    "                    comm_time = communication_latency_list[\"bitfit\"]\n",
    "\n",
    "                time_stamp = time_stamp + train_time + infer_time + comm_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        \n",
    "        file_idx = filenames.index(filename)\n",
    "        plot_x = np.array([start_point[dataset][0]] + runtime[:len(y_mean)]) / 3600\n",
    "        plot_y = np.array([start_point[dataset][1]] + y_mean)/full_set_acc[dataset]\n",
    "        plt.plot(plot_x, plot_y, label = type[file_idx], linewidth = lw, color = color[file_idx], linestyle = linestyle[file_idx])\n",
    "    # plt.legend(fontsize=50,ncol = 1,frameon=False, loc = 'lower right', bbox_to_anchor=(1.0, 0.2))\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"final-{dataset}-roberta-base-time2accuracy.pdf\"), borderpad=0.1, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [0.32223684210526315,\n",
       "  0.9010526315789473,\n",
       "  0.8327631578947369,\n",
       "  0.8989473684210526],\n",
       " 'mnli': [0.3890440938511327,\n",
       "  0.42587875700458483,\n",
       "  0.4206826286296485,\n",
       "  0.45674987264391237],\n",
       " 'yahoo': [0.10418333333333334,\n",
       "  0.5566333333333333,\n",
       "  0.6001333333333333,\n",
       "  0.6260166666666667],\n",
       " 'yelp-full': [0.19775, 0.42744, 0.42624, 0.51064]}"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "acc_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.6201188455008488\n",
      "0.0796538574032702\n",
      "0.6690170940170941\n",
      "0.4469857142857143\n"
     ]
    }
   ],
   "source": [
    "acc_1 = []\n",
    "acc_2 = []\n",
    "for dataset in acc_list:\n",
    "    print((acc_list[dataset][3] - acc_list[dataset][0])/full_set_acc[dataset])\n",
    "    acc_1.append((acc_list[dataset][3] - acc_list[dataset][1])/full_set_acc[dataset])\n",
    "    acc_2.append((acc_list[dataset][3] - acc_list[dataset][2])/full_set_acc[dataset])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.9666100735710242\n",
      "0.5373527913457793\n",
      "0.8025854700854701\n",
      "0.7294857142857143\n"
     ]
    }
   ],
   "source": [
    "for dataset in acc_list:\n",
    "    print(acc_list[dataset][3]/full_set_acc[dataset])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.060466342515030136"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.mean(acc_1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.06683826470172703"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.mean(acc_2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-overall-roberta-base-new-11.27.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "root_path = \"/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27\"\n",
    "output_fig_path = '/Users/cdq/Desktop/opensource/FedPrompt/figs/overall'\n",
    "\n",
    "datasets = {\"agnews\": 1, \"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0}\n",
    "all_client_num_in_total_list = {\"agnews\": 100, \"yahoo\": 1000, \"yelp-full\": 1000, \"mnli\": 1000}\n",
    "alphas = {\"agnews\": 1, \"yahoo\": 0, \"yelp-full\": 0, \"mnli\": 0}\n",
    "gammas = {\"agnews\": 0.001, \"yahoo\": 0.001, \"yelp-full\": 0.001, \"mnli\": 100}\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}\n",
    "seed = 6\n",
    "\n",
    "# roberta-base\n",
    "filenames_list = {\n",
    "    \"agnews\": [\"new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\", \n",
    "    \"new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\",\"bitfit_fedpet_roberta-base_train_examples_64_f_100_n_1_k_5_filter_-1.log\",\n",
    "    \"new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\"],\n",
    "    \"mnli\": [\"new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\", \n",
    "    \"new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\",\"bitfit_fedpet_roberta-base_train_examples_64_f_100_n_1_k_5_filter_-1.log\",\n",
    "    \"new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.2.log\"],\n",
    "    \"yahoo\": [\"new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\", \n",
    "    \"new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\",\"bitfit_fedpet_roberta-base_train_examples_64_f_100_n_1_k_5_filter_-1.log\",\n",
    "    \"new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\"],\n",
    "    \"yelp-full\": [\"new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\", \n",
    "    \"new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\",\"bitfit_fedpet_roberta-base_train_examples_64_f_100_n_1_k_5_filter_-1.log\",\n",
    "    \"new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.5.log\"],\n",
    "}\n",
    "\n",
    "# per batch latency, bs = 4, msl = 256. robert-base ·= robert-large / 2\n",
    "train_latency_list = {\"tx2+bitfit\": 1 / 2, \"tx2+full\": 2 / 2}\n",
    "infer_latency_list = {\"tx2+bitfit\": 0.5 / 2, \"tx2+full\": 1 / 2}\n",
    "communication_latency_list = {\"bitfit\": 400 * 2 / 1000 / 1, \"full\": 400 * 2 / 1}\n",
    "\n",
    "labels = [\"FedCLS\", \"Ours\", \"Ours+\", \"Ours++\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot hyper-para.\n",
    "colors=['r','g', 'b','y','c','m','k'] * 100\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.3540789473684211, round is 220\n",
      "            0\n",
      "0        0.25\n",
      "1        0.25\n",
      "2        0.25\n",
      "3        0.25\n",
      "4        0.25\n",
      "..        ...\n",
      "706  0.336447\n",
      "707  0.336447\n",
      "708  0.336447\n",
      "709  0.336447\n",
      "710  0.336447\n",
      "\n",
      "[711 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.26895869]\n",
      " [0.26952462]\n",
      " [0.27532541]\n",
      " [0.27334465]\n",
      " [0.28480475]\n",
      " [0.30744199]\n",
      " [0.31607244]\n",
      " [0.32583475]\n",
      " [0.35894171]\n",
      " [0.35894171]\n",
      " [0.36375212]\n",
      " [0.32753254]\n",
      " [0.35696095]\n",
      " [0.34083192]\n",
      " [0.32739106]\n",
      " [0.35130164]\n",
      " [0.35540464]\n",
      " [0.35342388]\n",
      " [0.35526316]\n",
      " [0.35597057]\n",
      " [0.35172609]\n",
      " [0.35526316]\n",
      " [0.35625354]\n",
      " [0.35710243]\n",
      " [0.35483871]\n",
      " [0.35681947]\n",
      " [0.35681947]\n",
      " [0.3565365 ]\n",
      " [0.35766836]\n",
      " [0.35837578]\n",
      " [0.35780985]\n",
      " [0.35865874]\n",
      " [0.35880023]\n",
      " [0.35865874]\n",
      " [0.35922467]\n",
      " [0.35936616]\n",
      " [0.35979061]\n",
      " [0.35993209]\n",
      " [0.36007357]\n",
      " [0.36007357]\n",
      " [0.36021505]\n",
      " [0.36035654]\n",
      " [0.3606395 ]\n",
      " [0.36106395]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.866578947368421, round is 53\n",
      "            0\n",
      "0    0.558026\n",
      "1    0.657368\n",
      "2    0.615921\n",
      "3    0.707895\n",
      "4    0.708421\n",
      "..        ...\n",
      "207  0.853684\n",
      "208  0.853553\n",
      "209  0.856447\n",
      "210     0.855\n",
      "211  0.853947\n",
      "\n",
      "[212 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.6000283 ]\n",
      " [0.70684776]\n",
      " [0.6622807 ]\n",
      " [0.76117714]\n",
      " [0.76174307]\n",
      " [0.74702886]\n",
      " [0.90322581]\n",
      " [0.79159593]\n",
      " [0.74136955]\n",
      " [0.89912281]\n",
      " [0.88681381]\n",
      " [0.92232598]\n",
      " [0.91624222]\n",
      " [0.82965478]\n",
      " [0.88285229]\n",
      " [0.87450481]\n",
      " [0.92331636]\n",
      " [0.87521222]\n",
      " [0.87591964]\n",
      " [0.85314092]\n",
      " [0.90181098]\n",
      " [0.88780419]\n",
      " [0.88978495]\n",
      " [0.87563667]\n",
      " [0.8967176 ]\n",
      " [0.89473684]\n",
      " [0.87959819]\n",
      " [0.91199774]\n",
      " [0.86870402]\n",
      " [0.87535371]\n",
      " [0.88921902]\n",
      " [0.90831919]\n",
      " [0.90860215]\n",
      " [0.88016412]\n",
      " [0.92289191]\n",
      " [0.87874929]\n",
      " [0.85894171]\n",
      " [0.88992643]\n",
      " [0.90265988]\n",
      " [0.90280136]\n",
      " [0.90605546]\n",
      " [0.89445388]\n",
      " [0.9016695 ]\n",
      " [0.90775325]\n",
      " [0.89615167]\n",
      " [0.91242218]\n",
      " [0.90619694]\n",
      " [0.89700057]\n",
      " [0.9131296 ]\n",
      " [0.91129032]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/bitfit_fedpet_roberta-base_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "max accuracy is 0.8722368421052632, round is 53\n",
      "           0\n",
      "0   0.554605\n",
      "1   0.523553\n",
      "2   0.556184\n",
      "3   0.536447\n",
      "4   0.712895\n",
      "..       ...\n",
      "92  0.860263\n",
      "93  0.858816\n",
      "94  0.857368\n",
      "95  0.853816\n",
      "96  0.846184\n",
      "\n",
      "[97 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.59634975]\n",
      " [0.56295982]\n",
      " [0.59804754]\n",
      " [0.57682513]\n",
      " [0.76655348]\n",
      " [0.72962649]\n",
      " [0.8770515 ]\n",
      " [0.77914544]\n",
      " [0.69086022]\n",
      " [0.8647425 ]\n",
      " [0.87068478]\n",
      " [0.90152801]\n",
      " [0.90718732]\n",
      " [0.80531975]\n",
      " [0.8926146 ]\n",
      " [0.84748161]\n",
      " [0.90874363]\n",
      " [0.8483305 ]\n",
      " [0.80772496]\n",
      " [0.86262026]\n",
      " [0.89487832]\n",
      " [0.89855688]\n",
      " [0.88921902]\n",
      " [0.83389926]\n",
      " [0.91907187]\n",
      " [0.85724392]\n",
      " [0.86870402]\n",
      " [0.9131296 ]\n",
      " [0.84281268]\n",
      " [0.8688455 ]\n",
      " [0.87507074]\n",
      " [0.90945105]\n",
      " [0.92628749]\n",
      " [0.87761743]\n",
      " [0.93067346]\n",
      " [0.88186191]\n",
      " [0.83899264]\n",
      " [0.91242218]\n",
      " [0.92685342]\n",
      " [0.91610074]\n",
      " [0.91199774]\n",
      " [0.90209394]\n",
      " [0.92020374]\n",
      " [0.91893039]\n",
      " [0.91468591]\n",
      " [0.92685342]\n",
      " [0.87931522]\n",
      " [0.90421619]\n",
      " [0.93039049]\n",
      " [0.9213356 ]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\n",
      "max accuracy is 0.86, round is 25\n",
      "            0\n",
      "0    0.554605\n",
      "1    0.620921\n",
      "2      0.6475\n",
      "3    0.598684\n",
      "4        0.66\n",
      "..        ...\n",
      "135    0.8275\n",
      "136  0.831974\n",
      "137  0.837105\n",
      "138  0.831711\n",
      "139  0.830395\n",
      "\n",
      "[140 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.59634975]\n",
      " [0.66765705]\n",
      " [0.69623656]\n",
      " [0.64374646]\n",
      " [0.70967742]\n",
      " [0.71279004]\n",
      " [0.67176005]\n",
      " [0.72722128]\n",
      " [0.74023769]\n",
      " [0.78890775]\n",
      " [0.68208829]\n",
      " [0.89077533]\n",
      " [0.57838144]\n",
      " [0.77136389]\n",
      " [0.76287493]\n",
      " [0.80517827]\n",
      " [0.73641766]\n",
      " [0.8885116 ]\n",
      " [0.87422184]\n",
      " [0.80305603]\n",
      " [0.78225806]\n",
      " [0.86290323]\n",
      " [0.83177702]\n",
      " [0.82682513]\n",
      " [0.87591964]\n",
      " [0.92473118]\n",
      " [0.91185625]\n",
      " [0.92275042]\n",
      " [0.83885116]\n",
      " [0.82923033]\n",
      " [0.84493492]\n",
      " [0.90124505]\n",
      " [0.91383701]\n",
      " [0.8655914 ]\n",
      " [0.9016695 ]\n",
      " [0.83460668]\n",
      " [0.83220147]\n",
      " [0.88681381]\n",
      " [0.90209394]\n",
      " [0.86488398]\n",
      " [0.8483305 ]\n",
      " [0.87804188]\n",
      " [0.91836446]\n",
      " [0.86092247]\n",
      " [0.88808715]\n",
      " [0.91624222]\n",
      " [0.85667799]\n",
      " [0.87931522]\n",
      " [0.90945105]\n",
      " [0.89558574]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.4195419363538296, round is 252\n",
      "            0\n",
      "0    0.317657\n",
      "1    0.317657\n",
      "2    0.317657\n",
      "3    0.317657\n",
      "4    0.317657\n",
      "..        ...\n",
      "293  0.413199\n",
      "294  0.414643\n",
      "295  0.412526\n",
      "296  0.413532\n",
      "297  0.413081\n",
      "\n",
      "[298 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37358383]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37358383]\n",
      " [0.37371454]\n",
      " [0.37371454]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.37452878247580235, round is 0\n",
      "            0\n",
      "0    0.374529\n",
      "1    0.361589\n",
      "2    0.362506\n",
      "3    0.353744\n",
      "4    0.349465\n",
      "..        ...\n",
      "219  0.350382\n",
      "220  0.351197\n",
      "221  0.352827\n",
      "222   0.35191\n",
      "223  0.352624\n",
      "\n",
      "[224 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.4406221 ]\n",
      " [0.4253993 ]\n",
      " [0.42647808]\n",
      " [0.41616973]\n",
      " [0.41113542]\n",
      " [0.43534806]\n",
      " [0.42815618]\n",
      " [0.42060472]\n",
      " [0.41473135]\n",
      " [0.42084445]\n",
      " [0.41904648]\n",
      " [0.4196458 ]\n",
      " [0.42180336]\n",
      " [0.42192323]\n",
      " [0.4253993 ]\n",
      " [0.42647808]\n",
      " [0.42647808]\n",
      " [0.41341284]\n",
      " [0.40753948]\n",
      " [0.41365257]\n",
      " [0.41593   ]\n",
      " [0.41029637]\n",
      " [0.40226544]\n",
      " [0.40634083]\n",
      " [0.41557041]\n",
      " [0.41353271]\n",
      " [0.41233406]\n",
      " [0.41545054]\n",
      " [0.41545054]\n",
      " [0.41305325]\n",
      " [0.41820743]\n",
      " [0.42072458]\n",
      " [0.42767673]\n",
      " [0.42120404]\n",
      " [0.41892661]\n",
      " [0.41904648]\n",
      " [0.41880675]\n",
      " [0.41533068]\n",
      " [0.41904648]\n",
      " [0.41628959]\n",
      " [0.41820743]\n",
      " [0.41593   ]\n",
      " [0.42060472]\n",
      " [0.42012526]\n",
      " [0.41700878]\n",
      " [0.42036499]\n",
      " [0.41940607]\n",
      " [0.41533068]\n",
      " [0.41341284]\n",
      " [0.4101765 ]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/bitfit_fedpet_roberta-base_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "max accuracy is 0.3777890983188996, round is 1\n",
      "            0\n",
      "0    0.365767\n",
      "1    0.377789\n",
      "2    0.375955\n",
      "3    0.358227\n",
      "4    0.350484\n",
      "..        ...\n",
      "96    0.34488\n",
      "97   0.346205\n",
      "98   0.345288\n",
      "99    0.34325\n",
      "100  0.345186\n",
      "\n",
      "[101 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.43031375]\n",
      " [0.44445776]\n",
      " [0.4423002 ]\n",
      " [0.42144377]\n",
      " [0.41233406]\n",
      " [0.40418327]\n",
      " [0.40310449]\n",
      " [0.40538192]\n",
      " [0.37769321]\n",
      " [0.41652932]\n",
      " [0.40765934]\n",
      " [0.41125528]\n",
      " [0.40670043]\n",
      " [0.41077582]\n",
      " [0.41473135]\n",
      " [0.40993677]\n",
      " [0.41904648]\n",
      " [0.41832729]\n",
      " [0.41820743]\n",
      " [0.41209433]\n",
      " [0.41736837]\n",
      " [0.42360133]\n",
      " [0.4196458 ]\n",
      " [0.4176081 ]\n",
      " [0.41736837]\n",
      " [0.38860088]\n",
      " [0.41149501]\n",
      " [0.41748824]\n",
      " [0.41712864]\n",
      " [0.41640946]\n",
      " [0.41604986]\n",
      " [0.41832729]\n",
      " [0.41401217]\n",
      " [0.40981691]\n",
      " [0.42096431]\n",
      " [0.41832729]\n",
      " [0.41341284]\n",
      " [0.41712864]\n",
      " [0.41317311]\n",
      " [0.41820743]\n",
      " [0.41724851]\n",
      " [0.41437176]\n",
      " [0.41700878]\n",
      " [0.41569027]\n",
      " [0.41149501]\n",
      " [0.41041623]\n",
      " [0.41365257]\n",
      " [0.41125528]\n",
      " [0.41341284]\n",
      " [0.41413203]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.2.log\n",
      "max accuracy is 0.4074375955170657, round is 14\n",
      "            0\n",
      "0    0.365767\n",
      "1    0.381355\n",
      "2    0.366276\n",
      "3    0.326847\n",
      "4    0.376261\n",
      "..        ...\n",
      "183  0.353948\n",
      "184  0.354254\n",
      "185  0.353337\n",
      "186  0.352929\n",
      "187  0.350382\n",
      "\n",
      "[188 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.43031375]\n",
      " [0.44865302]\n",
      " [0.43091307]\n",
      " [0.38452549]\n",
      " [0.44265979]\n",
      " [0.44421803]\n",
      " [0.43942345]\n",
      " [0.44385844]\n",
      " [0.44074196]\n",
      " [0.4558449 ]\n",
      " [0.45129004]\n",
      " [0.47550268]\n",
      " [0.46039975]\n",
      " [0.44158101]\n",
      " [0.47933835]\n",
      " [0.44673519]\n",
      " [0.4443379 ]\n",
      " [0.43474873]\n",
      " [0.43582751]\n",
      " [0.45260855]\n",
      " [0.43618711]\n",
      " [0.45164964]\n",
      " [0.43414941]\n",
      " [0.43091307]\n",
      " [0.42671781]\n",
      " [0.42312187]\n",
      " [0.43199185]\n",
      " [0.43402955]\n",
      " [0.42767673]\n",
      " [0.43127266]\n",
      " [0.43187198]\n",
      " [0.42827605]\n",
      " [0.42384106]\n",
      " [0.42048485]\n",
      " [0.42839591]\n",
      " [0.42360133]\n",
      " [0.42048485]\n",
      " [0.42024512]\n",
      " [0.41916634]\n",
      " [0.41604986]\n",
      " [0.42468011]\n",
      " [0.43307063]\n",
      " [0.43834467]\n",
      " [0.43259117]\n",
      " [0.42551916]\n",
      " [0.4270774 ]\n",
      " [0.42156363]\n",
      " [0.42767673]\n",
      " [0.42204309]\n",
      " [0.41712864]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.4475166666666667, round is 119\n",
      "            0\n",
      "0      0.0999\n",
      "1    0.114417\n",
      "2    0.138517\n",
      "3    0.152167\n",
      "4    0.139983\n",
      "..        ...\n",
      "115   0.44685\n",
      "116   0.44615\n",
      "117  0.447117\n",
      "118  0.446033\n",
      "119  0.447517\n",
      "\n",
      "[120 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.12807692]\n",
      " [0.14668803]\n",
      " [0.17758547]\n",
      " [0.19508547]\n",
      " [0.17946581]\n",
      " [0.1874359 ]\n",
      " [0.21527778]\n",
      " [0.25589744]\n",
      " [0.28358974]\n",
      " [0.32762821]\n",
      " [0.31779915]\n",
      " [0.36311966]\n",
      " [0.37782051]\n",
      " [0.37814103]\n",
      " [0.42115385]\n",
      " [0.40957265]\n",
      " [0.42014957]\n",
      " [0.42339744]\n",
      " [0.46450855]\n",
      " [0.43818376]\n",
      " [0.48224359]\n",
      " [0.46514957]\n",
      " [0.47711538]\n",
      " [0.48245726]\n",
      " [0.48271368]\n",
      " [0.49019231]\n",
      " [0.50192308]\n",
      " [0.50179487]\n",
      " [0.5017094 ]\n",
      " [0.51361111]\n",
      " [0.49797009]\n",
      " [0.51606838]\n",
      " [0.52702991]\n",
      " [0.52888889]\n",
      " [0.51277778]\n",
      " [0.5217094 ]\n",
      " [0.54126068]\n",
      " [0.52611111]\n",
      " [0.53551282]\n",
      " [0.54837607]\n",
      " [0.54852564]\n",
      " [0.54132479]\n",
      " [0.53707265]\n",
      " [0.54403846]\n",
      " [0.54739316]\n",
      " [0.54668803]\n",
      " [0.54440171]\n",
      " [0.54504274]\n",
      " [0.5441453 ]\n",
      " [0.55775641]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.66035, round is 50\n",
      "           0\n",
      "0   0.442667\n",
      "1     0.5663\n",
      "2    0.59585\n",
      "3   0.609133\n",
      "4   0.618267\n",
      "..       ...\n",
      "60  0.653717\n",
      "61  0.653833\n",
      "62    0.6573\n",
      "63  0.654767\n",
      "64  0.650733\n",
      "\n",
      "[65 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.56752137]\n",
      " [0.72602564]\n",
      " [0.76391026]\n",
      " [0.78094017]\n",
      " [0.79264957]\n",
      " [0.79666667]\n",
      " [0.7991453 ]\n",
      " [0.78732906]\n",
      " [0.79767094]\n",
      " [0.8115812 ]\n",
      " [0.79254274]\n",
      " [0.81371795]\n",
      " [0.80700855]\n",
      " [0.81786325]\n",
      " [0.82388889]\n",
      " [0.81566239]\n",
      " [0.82098291]\n",
      " [0.82267094]\n",
      " [0.81891026]\n",
      " [0.81976496]\n",
      " [0.82570513]\n",
      " [0.82694444]\n",
      " [0.82867521]\n",
      " [0.81959402]\n",
      " [0.83042735]\n",
      " [0.83809829]\n",
      " [0.82297009]\n",
      " [0.82181624]\n",
      " [0.8209188 ]\n",
      " [0.81895299]\n",
      " [0.82933761]\n",
      " [0.83121795]\n",
      " [0.8325    ]\n",
      " [0.82814103]\n",
      " [0.82950855]\n",
      " [0.82611111]\n",
      " [0.83008547]\n",
      " [0.83767094]\n",
      " [0.83393162]\n",
      " [0.82957265]\n",
      " [0.83882479]\n",
      " [0.82739316]\n",
      " [0.83621795]\n",
      " [0.83636752]\n",
      " [0.83104701]\n",
      " [0.82905983]\n",
      " [0.83764957]\n",
      " [0.84487179]\n",
      " [0.84307692]\n",
      " [0.83961538]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/bitfit_fedpet_roberta-base_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "max accuracy is 0.64925, round is 37\n",
      "           0\n",
      "0     0.4384\n",
      "1   0.563783\n",
      "2   0.577367\n",
      "3     0.6001\n",
      "4   0.606167\n",
      "5   0.602817\n",
      "6     0.6127\n",
      "7   0.606533\n",
      "8     0.6188\n",
      "9   0.620233\n",
      "10    0.6137\n",
      "11   0.61845\n",
      "12   0.62385\n",
      "13  0.614483\n",
      "14  0.626917\n",
      "15  0.630217\n",
      "16  0.621833\n",
      "17  0.631483\n",
      "18  0.622783\n",
      "19  0.635467\n",
      "20  0.636817\n",
      "21  0.637033\n",
      "22  0.633467\n",
      "23  0.633267\n",
      "24   0.63625\n",
      "25    0.6434\n",
      "26  0.640883\n",
      "27  0.635217\n",
      "28    0.6348\n",
      "29  0.639133\n",
      "30  0.645133\n",
      "31  0.639483\n",
      "32  0.641383\n",
      "33  0.640683\n",
      "34  0.641183\n",
      "35    0.6491\n",
      "36  0.642233\n",
      "37   0.64925\n",
      "38    0.6401\n",
      "range(0, 39)\n",
      "[[0.56205128]\n",
      " [0.72279915]\n",
      " [0.74021368]\n",
      " [0.76935897]\n",
      " [0.77713675]\n",
      " [0.77284188]\n",
      " [0.78551282]\n",
      " [0.77760684]\n",
      " [0.79333333]\n",
      " [0.79517094]\n",
      " [0.78679487]\n",
      " [0.79288462]\n",
      " [0.79980769]\n",
      " [0.78779915]\n",
      " [0.80373932]\n",
      " [0.80797009]\n",
      " [0.79722222]\n",
      " [0.80959402]\n",
      " [0.79844017]\n",
      " [0.81470085]\n",
      " [0.81643162]\n",
      " [0.8167094 ]\n",
      " [0.81213675]\n",
      " [0.81188034]\n",
      " [0.81570513]\n",
      " [0.82487179]\n",
      " [0.8216453 ]\n",
      " [0.81438034]\n",
      " [0.81384615]\n",
      " [0.81940171]\n",
      " [0.82709402]\n",
      " [0.81985043]\n",
      " [0.82228632]\n",
      " [0.82138889]\n",
      " [0.82202991]\n",
      " [0.83217949]\n",
      " [0.82337607]\n",
      " [0.83237179]\n",
      " [0.82064103]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\n",
      "max accuracy is 0.66105, round is 38\n",
      "           0\n",
      "0     0.4384\n",
      "1   0.537617\n",
      "2   0.567433\n",
      "3    0.55465\n",
      "4   0.606867\n",
      "5   0.585767\n",
      "6     0.6082\n",
      "7    0.60015\n",
      "8   0.604683\n",
      "9   0.605683\n",
      "10   0.59785\n",
      "11  0.611917\n",
      "12  0.613967\n",
      "13    0.6264\n",
      "14  0.626667\n",
      "15  0.629317\n",
      "16  0.626817\n",
      "17  0.618683\n",
      "18  0.633117\n",
      "19    0.6341\n",
      "20  0.634017\n",
      "21     0.639\n",
      "22  0.637433\n",
      "23    0.6381\n",
      "24  0.636833\n",
      "25  0.641517\n",
      "26     0.644\n",
      "27  0.638483\n",
      "28  0.639483\n",
      "29  0.637583\n",
      "30   0.65165\n",
      "31  0.640883\n",
      "32   0.64585\n",
      "33  0.645067\n",
      "34   0.64455\n",
      "35  0.642683\n",
      "36  0.652333\n",
      "37    0.6511\n",
      "38   0.66105\n",
      "39   0.65185\n",
      "40  0.654367\n",
      "41  0.656183\n",
      "42  0.654983\n",
      "43  0.654167\n",
      "44    0.6556\n",
      "45  0.652267\n",
      "range(0, 46)\n",
      "[[0.56205128]\n",
      " [0.68925214]\n",
      " [0.72747863]\n",
      " [0.71108974]\n",
      " [0.77803419]\n",
      " [0.75098291]\n",
      " [0.77974359]\n",
      " [0.76942308]\n",
      " [0.77523504]\n",
      " [0.77651709]\n",
      " [0.76647436]\n",
      " [0.78450855]\n",
      " [0.78713675]\n",
      " [0.80307692]\n",
      " [0.8034188 ]\n",
      " [0.80681624]\n",
      " [0.80361111]\n",
      " [0.79318376]\n",
      " [0.81168803]\n",
      " [0.81294872]\n",
      " [0.81284188]\n",
      " [0.81923077]\n",
      " [0.81722222]\n",
      " [0.81807692]\n",
      " [0.81645299]\n",
      " [0.82245726]\n",
      " [0.82564103]\n",
      " [0.81856838]\n",
      " [0.81985043]\n",
      " [0.81741453]\n",
      " [0.83544872]\n",
      " [0.8216453 ]\n",
      " [0.82801282]\n",
      " [0.82700855]\n",
      " [0.82634615]\n",
      " [0.82395299]\n",
      " [0.83632479]\n",
      " [0.83474359]\n",
      " [0.8475    ]\n",
      " [0.83570513]\n",
      " [0.83893162]\n",
      " [0.84126068]\n",
      " [0.83972222]\n",
      " [0.83867521]\n",
      " [0.84051282]\n",
      " [0.83623932]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.40670000000000006, round is 29\n",
      "           0\n",
      "0    0.24442\n",
      "1    0.20076\n",
      "2    0.20002\n",
      "3    0.20002\n",
      "4    0.20162\n",
      "..       ...\n",
      "126   0.3875\n",
      "127  0.38742\n",
      "128  0.38756\n",
      "129  0.38736\n",
      "130  0.38736\n",
      "\n",
      "[131 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.34917143]\n",
      " [0.2868    ]\n",
      " [0.28574286]\n",
      " [0.28574286]\n",
      " [0.28802857]\n",
      " [0.31368571]\n",
      " [0.35762857]\n",
      " [0.40794286]\n",
      " [0.39997143]\n",
      " [0.48354286]\n",
      " [0.48908571]\n",
      " [0.52102857]\n",
      " [0.49428571]\n",
      " [0.52651429]\n",
      " [0.49694286]\n",
      " [0.51974286]\n",
      " [0.518     ]\n",
      " [0.55288571]\n",
      " [0.57111429]\n",
      " [0.54917143]\n",
      " [0.52225714]\n",
      " [0.53791429]\n",
      " [0.56305714]\n",
      " [0.57177143]\n",
      " [0.57842857]\n",
      " [0.54814286]\n",
      " [0.54882857]\n",
      " [0.55694286]\n",
      " [0.57082857]\n",
      " [0.581     ]\n",
      " [0.56445714]\n",
      " [0.5602    ]\n",
      " [0.56557143]\n",
      " [0.5656    ]\n",
      " [0.57331429]\n",
      " [0.57431429]\n",
      " [0.57871429]\n",
      " [0.57637143]\n",
      " [0.56874286]\n",
      " [0.5672    ]\n",
      " [0.5652    ]\n",
      " [0.56988571]\n",
      " [0.56408571]\n",
      " [0.57037143]\n",
      " [0.56857143]\n",
      " [0.56471429]\n",
      " [0.56334286]\n",
      " [0.56191429]\n",
      " [0.55888571]\n",
      " [0.563     ]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.51288, round is 45\n",
      "          0\n",
      "0   0.45428\n",
      "1   0.48074\n",
      "2   0.48466\n",
      "3     0.492\n",
      "4   0.49536\n",
      "..      ...\n",
      "72  0.49782\n",
      "73  0.50154\n",
      "74  0.51086\n",
      "75  0.50496\n",
      "76  0.50702\n",
      "\n",
      "[77 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.64897143]\n",
      " [0.68677143]\n",
      " [0.69237143]\n",
      " [0.70285714]\n",
      " [0.70765714]\n",
      " [0.70334286]\n",
      " [0.71237143]\n",
      " [0.70514286]\n",
      " [0.70985714]\n",
      " [0.71822857]\n",
      " [0.72668571]\n",
      " [0.72811429]\n",
      " [0.71677143]\n",
      " [0.69628571]\n",
      " [0.71762857]\n",
      " [0.71148571]\n",
      " [0.71008571]\n",
      " [0.72117143]\n",
      " [0.70851429]\n",
      " [0.70965714]\n",
      " [0.70705714]\n",
      " [0.70768571]\n",
      " [0.72045714]\n",
      " [0.7254    ]\n",
      " [0.71534286]\n",
      " [0.70568571]\n",
      " [0.7204    ]\n",
      " [0.71657143]\n",
      " [0.72611429]\n",
      " [0.71057143]\n",
      " [0.7226    ]\n",
      " [0.707     ]\n",
      " [0.71462857]\n",
      " [0.72125714]\n",
      " [0.70454286]\n",
      " [0.71854286]\n",
      " [0.71717143]\n",
      " [0.72268571]\n",
      " [0.71397143]\n",
      " [0.71274286]\n",
      " [0.71585714]\n",
      " [0.72311429]\n",
      " [0.72211429]\n",
      " [0.72114286]\n",
      " [0.71637143]\n",
      " [0.73268571]\n",
      " [0.71217143]\n",
      " [0.71965714]\n",
      " [0.714     ]\n",
      " [0.7236    ]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/bitfit_fedpet_roberta-base_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "max accuracy is 0.48916, round is 11\n",
      "          0\n",
      "0   0.35784\n",
      "1    0.4297\n",
      "2   0.47342\n",
      "3   0.47762\n",
      "4   0.47312\n",
      "5   0.47678\n",
      "6   0.47634\n",
      "7   0.46706\n",
      "8   0.47312\n",
      "9   0.48316\n",
      "10  0.47296\n",
      "11  0.48916\n",
      "12  0.47508\n",
      "13   0.4789\n",
      "14    0.479\n",
      "15  0.47978\n",
      "16  0.48138\n",
      "17  0.47232\n",
      "18  0.47472\n",
      "19  0.48088\n",
      "20  0.48704\n",
      "21  0.48156\n",
      "22  0.48562\n",
      "23  0.47948\n",
      "24  0.48472\n",
      "25   0.4785\n",
      "26  0.46616\n",
      "27  0.47904\n",
      "28  0.47424\n",
      "29  0.48414\n",
      "30  0.47884\n",
      "31  0.47438\n",
      "32   0.4856\n",
      "33  0.48232\n",
      "34   0.4756\n",
      "35   0.4698\n",
      "36  0.47728\n",
      "37  0.47394\n",
      "38  0.47072\n",
      "39  0.47836\n",
      "40  0.47014\n",
      "41  0.47884\n",
      "42  0.47834\n",
      "43   0.4835\n",
      "range(0, 44)\n",
      "[[0.5112    ]\n",
      " [0.61385714]\n",
      " [0.67631429]\n",
      " [0.68231429]\n",
      " [0.67588571]\n",
      " [0.68111429]\n",
      " [0.68048571]\n",
      " [0.66722857]\n",
      " [0.67588571]\n",
      " [0.69022857]\n",
      " [0.67565714]\n",
      " [0.6988    ]\n",
      " [0.67868571]\n",
      " [0.68414286]\n",
      " [0.68428571]\n",
      " [0.6854    ]\n",
      " [0.68768571]\n",
      " [0.67474286]\n",
      " [0.67817143]\n",
      " [0.68697143]\n",
      " [0.69577143]\n",
      " [0.68794286]\n",
      " [0.69374286]\n",
      " [0.68497143]\n",
      " [0.69245714]\n",
      " [0.68357143]\n",
      " [0.66594286]\n",
      " [0.68434286]\n",
      " [0.67748571]\n",
      " [0.69162857]\n",
      " [0.68405714]\n",
      " [0.67768571]\n",
      " [0.69371429]\n",
      " [0.68902857]\n",
      " [0.67942857]\n",
      " [0.67114286]\n",
      " [0.68182857]\n",
      " [0.67705714]\n",
      " [0.67245714]\n",
      " [0.68337143]\n",
      " [0.67162857]\n",
      " [0.68405714]\n",
      " [0.68334286]\n",
      " [0.69071429]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.5.log\n",
      "max accuracy is 0.49626, round is 52\n",
      "          0\n",
      "0   0.35784\n",
      "1     0.463\n",
      "2   0.46764\n",
      "3    0.4645\n",
      "4   0.46698\n",
      "5   0.46614\n",
      "6   0.46606\n",
      "7    0.4676\n",
      "8   0.47168\n",
      "9   0.46404\n",
      "10  0.47066\n",
      "11  0.47524\n",
      "12  0.46036\n",
      "13   0.4797\n",
      "14  0.48138\n",
      "15  0.48838\n",
      "16  0.47176\n",
      "17  0.48502\n",
      "18  0.48938\n",
      "19  0.48602\n",
      "20   0.4839\n",
      "21  0.47644\n",
      "22   0.4852\n",
      "23  0.48284\n",
      "24  0.48888\n",
      "25  0.49054\n",
      "26  0.48444\n",
      "27   0.4885\n",
      "28  0.47992\n",
      "29  0.48144\n",
      "30  0.49228\n",
      "31  0.48716\n",
      "32  0.48342\n",
      "33   0.4918\n",
      "34  0.49138\n",
      "35   0.4768\n",
      "36  0.48566\n",
      "37  0.48998\n",
      "38  0.48914\n",
      "39  0.49344\n",
      "40  0.48584\n",
      "41  0.49594\n",
      "42  0.49496\n",
      "43  0.49592\n",
      "44  0.49194\n",
      "45   0.4907\n",
      "46   0.4898\n",
      "47  0.49022\n",
      "48   0.4915\n",
      "49  0.49158\n",
      "50  0.48972\n",
      "51   0.4891\n",
      "52  0.49626\n",
      "range(0, 50)\n",
      "[[0.5112    ]\n",
      " [0.66142857]\n",
      " [0.66805714]\n",
      " [0.66357143]\n",
      " [0.66711429]\n",
      " [0.66591429]\n",
      " [0.6658    ]\n",
      " [0.668     ]\n",
      " [0.67382857]\n",
      " [0.66291429]\n",
      " [0.67237143]\n",
      " [0.67891429]\n",
      " [0.65765714]\n",
      " [0.68528571]\n",
      " [0.68768571]\n",
      " [0.69768571]\n",
      " [0.67394286]\n",
      " [0.69288571]\n",
      " [0.69911429]\n",
      " [0.69431429]\n",
      " [0.69128571]\n",
      " [0.68062857]\n",
      " [0.69314286]\n",
      " [0.68977143]\n",
      " [0.6984    ]\n",
      " [0.70077143]\n",
      " [0.69205714]\n",
      " [0.69785714]\n",
      " [0.6856    ]\n",
      " [0.68777143]\n",
      " [0.70325714]\n",
      " [0.69594286]\n",
      " [0.6906    ]\n",
      " [0.70257143]\n",
      " [0.70197143]\n",
      " [0.68114286]\n",
      " [0.6938    ]\n",
      " [0.69997143]\n",
      " [0.69877143]\n",
      " [0.70491429]\n",
      " [0.69405714]\n",
      " [0.70848571]\n",
      " [0.70708571]\n",
      " [0.70845714]\n",
      " [0.70277143]\n",
      " [0.701     ]\n",
      " [0.69971429]\n",
      " [0.70031429]\n",
      " [0.70214286]\n",
      " [0.70225714]]\n",
      "y\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# round to accuracy\n",
    "# i=0\n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "round_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "for dataset in filenames_list:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    for filename in filenames:\n",
    "        log_path = os.path.join(log_root_path,filename)\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'aggregated model performance is'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') \n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, round is {idx}\")\n",
    "        print(df)\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        round_list[dataset].append(idx)\n",
    "        \n",
    "        iter = min(len(df.index),50)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(range(iter))\n",
    "        print(np.array(y_mean)/full_set_acc[dataset])\n",
    "        print(colors[filenames.index(filename)])\n",
    "\n",
    "        plt.plot(range(iter),np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)])\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.1),bbox_transform=fig.transFigure)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"{dataset}-roberta-base-new-11.27-round2accuracy.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [0.3540789473684211, 0.866578947368421, 0.8722368421052632, 0.86],\n",
       " 'mnli': [0.4195419363538296,\n",
       "  0.37452878247580235,\n",
       "  0.3777890983188996,\n",
       "  0.4074375955170657],\n",
       " 'yahoo': [0.4475166666666667, 0.66035, 0.64925, 0.66105],\n",
       " 'yelp-full': [0.40670000000000006, 0.51288, 0.48916, 0.49626]}"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "acc_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\n",
      "711 30\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\n",
      "212 30\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/bitfit_fedpet_roberta-base_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "98 30\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\n",
      "140 30\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\n",
      "298 30\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\n",
      "224 30\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/bitfit_fedpet_roberta-base_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "102 30\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.2.log\n",
      "188 30\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\n",
      "121 30\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\n",
      "65 30\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/bitfit_fedpet_roberta-base_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "39 30\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\n",
      "46 30\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\n",
      "132 30\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "4000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\n",
      "78 30\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/bitfit_fedpet_roberta-base_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "45 30\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "4.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-base-new-11.27/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.5.log\n",
      "53 30\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "for dataset in filenames_list:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Runtime\")\n",
    "    plt.ylabel(\"Accuracy\")\n",
    "    for filename in filenames:\n",
    "        log_path = os.path.join(log_root_path,filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                if filenames.index(filename) <= 1:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+full\"]\n",
    "                    infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+full\"]\n",
    "                else:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+bitfit\"]\n",
    "                    infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+bitfit\"]\n",
    "                \n",
    "                if filenames.index(filename) <= 1:\n",
    "                    comm_time = communication_latency_list[\"full\"] * 5\n",
    "                else:\n",
    "                    comm_time = communication_latency_list[\"bitfit\"] * 5\n",
    "                print(comm_time)\n",
    "                time_stamp = time_stamp + train_time + infer_time + comm_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        # idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        # print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        # runtime_list[dataset].append(runtime[idx])\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = min(len(df.index),30)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        plt.plot(runtime[:len(y_mean)],np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4)\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"{dataset}-roberta-base-new-11.27-time2accuracy.pdf\"))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-overall-roberta-base-old-11.25.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "root_path = \"/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/roberta-base-old-11.25\"\n",
    "output_fig_path = '/Users/cdq/Desktop/opensource/FedPrompt/figs/overall'\n",
    "\n",
    "datasets = {\"agnews\": 1, \"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0}\n",
    "all_client_num_in_total_list = {\"agnews\": 100, \"yahoo\": 1000, \"yelp-full\": 1000, \"mnli\": 1000}\n",
    "alphas = {\"agnews\": 1, \"yahoo\": 0, \"yelp-full\": 0, \"mnli\": 0}\n",
    "gammas = {\"agnews\": 0.001, \"yahoo\": 100, \"yelp-full\": 100, \"mnli\": 100}\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}\n",
    "seed = 6\n",
    "\n",
    "filenames_list = {\n",
    "    \"agnews\": [\"new_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\", \"new_fixed_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\", \"new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\", \"new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.2.log\", \"new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_1.log\"],\n",
    "    \"mnli\": [\"new_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\", \"new_fixed_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\", \"new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\", \"new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.2.log\", \"new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_1.log\"],\n",
    "    \"yahoo\": [\"new_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\", \"new_fixed_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\", \"new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\", \"new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.2.log\", \"new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_1.log\"],\n",
    "    \"yelp-full\": [\"new_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\", \"new_fixed_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\", \"new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\", \"new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.2.log\", \"new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_1.log\"],\n",
    "}\n",
    "labels = [\"FedCLS\", \"Ours\",\"Ours+\", \"Ours++\", \"Ours+++\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot hyper-para.\n",
    "colors=['r','g', 'b','y','c','m','k'] * 100\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.4067105263157895, round is 9\n",
      "            0\n",
      "0        0.25\n",
      "1        0.25\n",
      "2        0.25\n",
      "3        0.25\n",
      "4    0.259079\n",
      "..        ...\n",
      "496  0.379605\n",
      "497  0.379605\n",
      "498  0.379605\n",
      "499  0.379605\n",
      "500  0.379737\n",
      "\n",
      "[501 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.27857951]\n",
      " [0.37521222]\n",
      " [0.37252405]\n",
      " [0.4336446 ]\n",
      " [0.41355405]\n",
      " [0.43732315]\n",
      " [0.41100736]\n",
      " [0.41114884]\n",
      " [0.4213356 ]\n",
      " [0.41369553]\n",
      " [0.41652518]\n",
      " [0.41454443]\n",
      " [0.41440294]\n",
      " [0.41426146]\n",
      " [0.41383701]\n",
      " [0.41341256]\n",
      " [0.41327108]\n",
      " [0.41355405]\n",
      " [0.41341256]\n",
      " [0.41341256]\n",
      " [0.41341256]\n",
      " [0.41341256]\n",
      " [0.41341256]\n",
      " [0.41341256]\n",
      " [0.41355405]\n",
      " [0.41355405]\n",
      " [0.41355405]\n",
      " [0.41369553]\n",
      " [0.41411998]\n",
      " [0.41468591]\n",
      " [0.41539332]\n",
      " [0.4155348 ]\n",
      " [0.41624222]\n",
      " [0.41666667]\n",
      " [0.41779853]\n",
      " [0.41822298]\n",
      " [0.41864743]\n",
      " [0.41864743]\n",
      " [0.41921336]\n",
      " [0.41977929]\n",
      " [0.41992077]\n",
      " [0.42020374]\n",
      " [0.42020374]\n",
      " [0.41992077]\n",
      " [0.42006225]\n",
      " [0.42034522]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_fixed_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.8673684210526316, round is 9\n",
      "            0\n",
      "0    0.251447\n",
      "1    0.495789\n",
      "2    0.581316\n",
      "3    0.564474\n",
      "4    0.579737\n",
      "..        ...\n",
      "170  0.808026\n",
      "171  0.805395\n",
      "172  0.808421\n",
      "173  0.810526\n",
      "174  0.806053\n",
      "\n",
      "[175 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.27037351]\n",
      " [0.53310696]\n",
      " [0.62507074]\n",
      " [0.60696095]\n",
      " [0.62337295]\n",
      " [0.64714205]\n",
      " [0.85130164]\n",
      " [0.9081777 ]\n",
      " [0.85837578]\n",
      " [0.93265422]\n",
      " [0.77277872]\n",
      " [0.80517827]\n",
      " [0.90846067]\n",
      " [0.80333899]\n",
      " [0.80560272]\n",
      " [0.89714205]\n",
      " [0.91355405]\n",
      " [0.86106395]\n",
      " [0.90152801]\n",
      " [0.83078664]\n",
      " [0.85724392]\n",
      " [0.8106961 ]\n",
      " [0.86177136]\n",
      " [0.81494058]\n",
      " [0.8565365 ]\n",
      " [0.86714771]\n",
      " [0.89318053]\n",
      " [0.87507074]\n",
      " [0.86375212]\n",
      " [0.85611205]\n",
      " [0.74745331]\n",
      " [0.89501981]\n",
      " [0.89516129]\n",
      " [0.83998302]\n",
      " [0.91496887]\n",
      " [0.8720996 ]\n",
      " [0.82795699]\n",
      " [0.79796265]\n",
      " [0.89714205]\n",
      " [0.90393322]\n",
      " [0.82838144]\n",
      " [0.88766271]\n",
      " [0.84111488]\n",
      " [0.91058291]\n",
      " [0.87959819]\n",
      " [0.86813809]\n",
      " [0.89558574]\n",
      " [0.82498585]\n",
      " [0.8975665 ]\n",
      " [0.87139219]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\n",
      "max accuracy is 0.8818421052631579, round is 53\n",
      "           0\n",
      "0   0.554605\n",
      "1   0.611579\n",
      "2   0.632763\n",
      "3   0.568947\n",
      "4   0.659737\n",
      "..       ...\n",
      "69  0.876711\n",
      "70  0.865132\n",
      "71  0.870263\n",
      "72  0.866053\n",
      "73  0.874211\n",
      "\n",
      "[74 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.59634975]\n",
      " [0.65761177]\n",
      " [0.68039049]\n",
      " [0.61177136]\n",
      " [0.70939445]\n",
      " [0.68944539]\n",
      " [0.83106961]\n",
      " [0.73910583]\n",
      " [0.82682513]\n",
      " [0.79117148]\n",
      " [0.84988681]\n",
      " [0.84804754]\n",
      " [0.8106961 ]\n",
      " [0.88186191]\n",
      " [0.90704584]\n",
      " [0.90237691]\n",
      " [0.89388795]\n",
      " [0.93095642]\n",
      " [0.90421619]\n",
      " [0.87492926]\n",
      " [0.89190719]\n",
      " [0.93746463]\n",
      " [0.91737408]\n",
      " [0.90322581]\n",
      " [0.91482739]\n",
      " [0.9401528 ]\n",
      " [0.92996604]\n",
      " [0.93647425]\n",
      " [0.92020374]\n",
      " [0.93887946]\n",
      " [0.93067346]\n",
      " [0.93067346]\n",
      " [0.93378608]\n",
      " [0.91808149]\n",
      " [0.94213356]\n",
      " [0.93081494]\n",
      " [0.92911715]\n",
      " [0.93732315]\n",
      " [0.94326542]\n",
      " [0.93845501]\n",
      " [0.92586304]\n",
      " [0.92006225]\n",
      " [0.9451047 ]\n",
      " [0.92345784]\n",
      " [0.9410017 ]\n",
      " [0.94269949]\n",
      " [0.93293718]\n",
      " [0.9327957 ]\n",
      " [0.94354839]\n",
      " [0.92331636]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.2.log\n",
      "max accuracy is 0.8756578947368421, round is 27\n",
      "           0\n",
      "0   0.554605\n",
      "1   0.636842\n",
      "2   0.571316\n",
      "3   0.600395\n",
      "4   0.677895\n",
      "5   0.675395\n",
      "6   0.763026\n",
      "7   0.650789\n",
      "8   0.698816\n",
      "9   0.753289\n",
      "10  0.836316\n",
      "11  0.806842\n",
      "12  0.823553\n",
      "13  0.821842\n",
      "14  0.841447\n",
      "15  0.840658\n",
      "16  0.864737\n",
      "17  0.872895\n",
      "18  0.863158\n",
      "19  0.856579\n",
      "20  0.845789\n",
      "21  0.874211\n",
      "22  0.854079\n",
      "23  0.853421\n",
      "24    0.8675\n",
      "25  0.855263\n",
      "26  0.861579\n",
      "27  0.875658\n",
      "28  0.854474\n",
      "29  0.868158\n",
      "30  0.857895\n",
      "31  0.875395\n",
      "32  0.867368\n",
      "33  0.858553\n",
      "34  0.872368\n",
      "35  0.856974\n",
      "36  0.861842\n",
      "37  0.873684\n",
      "38  0.869868\n",
      "39  0.866184\n",
      "40  0.863289\n",
      "range(0, 41)\n",
      "[[0.59634975]\n",
      " [0.68477646]\n",
      " [0.61431805]\n",
      " [0.64558574]\n",
      " [0.72891907]\n",
      " [0.7262309 ]\n",
      " [0.8204584 ]\n",
      " [0.69977363]\n",
      " [0.75141483]\n",
      " [0.80998868]\n",
      " [0.89926429]\n",
      " [0.86757216]\n",
      " [0.88554046]\n",
      " [0.88370119]\n",
      " [0.90478212]\n",
      " [0.90393322]\n",
      " [0.92982456]\n",
      " [0.93859649]\n",
      " [0.92812677]\n",
      " [0.92105263]\n",
      " [0.90945105]\n",
      " [0.94001132]\n",
      " [0.91836446]\n",
      " [0.91765705]\n",
      " [0.9327957 ]\n",
      " [0.9196378 ]\n",
      " [0.92642898]\n",
      " [0.94156763]\n",
      " [0.91878891]\n",
      " [0.93350311]\n",
      " [0.92246746]\n",
      " [0.94128466]\n",
      " [0.93265422]\n",
      " [0.92317487]\n",
      " [0.93803056]\n",
      " [0.92147708]\n",
      " [0.92671194]\n",
      " [0.93944539]\n",
      " [0.93534239]\n",
      " [0.93138087]\n",
      " [0.92826825]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_1.log\n",
      "max accuracy is 0.8409210526315789, round is 6\n",
      "          0\n",
      "0  0.554605\n",
      "1  0.605132\n",
      "2  0.456447\n",
      "3  0.605263\n",
      "4  0.678816\n",
      "5  0.685921\n",
      "6  0.840921\n",
      "7  0.634474\n",
      "8  0.605526\n",
      "range(0, 9)\n",
      "[[0.59634975]\n",
      " [0.65067912]\n",
      " [0.49080362]\n",
      " [0.6508206 ]\n",
      " [0.72990945]\n",
      " [0.73754952]\n",
      " [0.90421619]\n",
      " [0.68222977]\n",
      " [0.65110357]]\n",
      "c\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.3878509978425027, round is 218\n",
      "            0\n",
      "0    0.317657\n",
      "1    0.317657\n",
      "2    0.317657\n",
      "3    0.317881\n",
      "4     0.35236\n",
      "..        ...\n",
      "221  0.387405\n",
      "222  0.387295\n",
      "223  0.387518\n",
      "224  0.387407\n",
      "225  0.387408\n",
      "\n",
      "[226 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37397741]\n",
      " [0.41454169]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37384669]\n",
      " [0.37345596]\n",
      " [0.37384812]\n",
      " [0.3747603 ]\n",
      " [0.37606606]\n",
      " [0.37450171]\n",
      " [0.3788083 ]\n",
      " [0.37475887]\n",
      " [0.3853471 ]\n",
      " [0.39634035]\n",
      " [0.38076908]\n",
      " [0.40326988]\n",
      " [0.43217733]\n",
      " [0.38967082]\n",
      " [0.3864057 ]\n",
      " [0.37619249]\n",
      " [0.39306809]\n",
      " [0.415056  ]\n",
      " [0.42930151]\n",
      " [0.41715036]\n",
      " [0.42527064]\n",
      " [0.43886398]\n",
      " [0.41505172]\n",
      " [0.41454169]\n",
      " [0.42605495]\n",
      " [0.42199838]\n",
      " [0.43273304]\n",
      " [0.41256235]\n",
      " [0.43181087]\n",
      " [0.41715321]\n",
      " [0.43587172]\n",
      " [0.45352449]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_fixed_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.35384615384615387, round is 1\n",
      "            0\n",
      "0     0.32593\n",
      "1    0.353846\n",
      "2    0.342028\n",
      "3    0.319307\n",
      "4    0.320428\n",
      "..        ...\n",
      "188  0.342129\n",
      "189  0.342741\n",
      "190  0.342435\n",
      "191  0.342741\n",
      "192  0.342944\n",
      "\n",
      "[193 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.38344671]\n",
      " [0.41628959]\n",
      " [0.4023853 ]\n",
      " [0.37565551]\n",
      " [0.37697402]\n",
      " [0.39519343]\n",
      " [0.38860088]\n",
      " [0.3895598 ]\n",
      " [0.39639208]\n",
      " [0.40046747]\n",
      " [0.39543316]\n",
      " [0.4007072 ]\n",
      " [0.38728237]\n",
      " [0.39807018]\n",
      " [0.39998801]\n",
      " [0.38068982]\n",
      " [0.40082707]\n",
      " [0.39003926]\n",
      " [0.3990291 ]\n",
      " [0.39878937]\n",
      " [0.39962842]\n",
      " [0.39735099]\n",
      " [0.4027449 ]\n",
      " [0.39926883]\n",
      " [0.40046747]\n",
      " [0.40106679]\n",
      " [0.40394354]\n",
      " [0.40250517]\n",
      " [0.40682029]\n",
      " [0.39675167]\n",
      " [0.39255641]\n",
      " [0.40322436]\n",
      " [0.40262503]\n",
      " [0.40837853]\n",
      " [0.40622097]\n",
      " [0.40202571]\n",
      " [0.39974828]\n",
      " [0.40262503]\n",
      " [0.40825867]\n",
      " [0.39926883]\n",
      " [0.40322436]\n",
      " [0.40250517]\n",
      " [0.40789907]\n",
      " [0.40717989]\n",
      " [0.40262503]\n",
      " [0.40034761]\n",
      " [0.40358395]\n",
      " [0.39986815]\n",
      " [0.40118666]\n",
      " [0.40142639]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\n",
      "max accuracy is 0.3939887926642894, round is 10\n",
      "            0\n",
      "0    0.365461\n",
      "1     0.36271\n",
      "2    0.354457\n",
      "3    0.387366\n",
      "4    0.341722\n",
      "..        ...\n",
      "126  0.377382\n",
      "127  0.377382\n",
      "128  0.376465\n",
      "129  0.379215\n",
      "130  0.378808\n",
      "\n",
      "[131 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.42995415]\n",
      " [0.42671781]\n",
      " [0.41700878]\n",
      " [0.45572503]\n",
      " [0.40202571]\n",
      " [0.42923496]\n",
      " [0.45536544]\n",
      " [0.42575889]\n",
      " [0.446016  ]\n",
      " [0.43762548]\n",
      " [0.46351623]\n",
      " [0.43750562]\n",
      " [0.46075934]\n",
      " [0.44925234]\n",
      " [0.44553654]\n",
      " [0.42731713]\n",
      " [0.44577627]\n",
      " [0.4538072 ]\n",
      " [0.44829343]\n",
      " [0.44110156]\n",
      " [0.44889275]\n",
      " [0.45188937]\n",
      " [0.44481736]\n",
      " [0.44373858]\n",
      " [0.45668395]\n",
      " [0.43091307]\n",
      " [0.45248869]\n",
      " [0.44409817]\n",
      " [0.44265979]\n",
      " [0.44541668]\n",
      " [0.45764286]\n",
      " [0.45932097]\n",
      " [0.45272842]\n",
      " [0.44901262]\n",
      " [0.45872164]\n",
      " [0.45896137]\n",
      " [0.44733451]\n",
      " [0.45320788]\n",
      " [0.44517695]\n",
      " [0.45224896]\n",
      " [0.44829343]\n",
      " [0.45260855]\n",
      " [0.44613587]\n",
      " [0.4595607 ]\n",
      " [0.45356747]\n",
      " [0.45404693]\n",
      " [0.45836205]\n",
      " [0.44961194]\n",
      " [0.44865302]\n",
      " [0.45129004]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.2.log\n",
      "max accuracy is 0.43851248089658684, round is 25\n",
      "            0\n",
      "0    0.365461\n",
      "1     0.37891\n",
      "2    0.373306\n",
      "3    0.373408\n",
      "4     0.32379\n",
      "..        ...\n",
      "119  0.388283\n",
      "120  0.397555\n",
      "121  0.380132\n",
      "122  0.392461\n",
      "123  0.396434\n",
      "\n",
      "[124 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.42995415]\n",
      " [0.44577627]\n",
      " [0.43918372]\n",
      " [0.43930359]\n",
      " [0.38092955]\n",
      " [0.45045099]\n",
      " [0.42360133]\n",
      " [0.40286476]\n",
      " [0.43127266]\n",
      " [0.40837853]\n",
      " [0.41748824]\n",
      " [0.4707081 ]\n",
      " [0.4463756 ]\n",
      " [0.42192323]\n",
      " [0.46855054]\n",
      " [0.41041623]\n",
      " [0.40969704]\n",
      " [0.39627221]\n",
      " [0.45980043]\n",
      " [0.44949207]\n",
      " [0.4554853 ]\n",
      " [0.4707081 ]\n",
      " [0.44445776]\n",
      " [0.44038237]\n",
      " [0.41904648]\n",
      " [0.51589704]\n",
      " [0.42959456]\n",
      " [0.44409817]\n",
      " [0.45164964]\n",
      " [0.44014264]\n",
      " [0.40957718]\n",
      " [0.4328309 ]\n",
      " [0.47526295]\n",
      " [0.46339636]\n",
      " [0.44170088]\n",
      " [0.48341374]\n",
      " [0.47394444]\n",
      " [0.42420065]\n",
      " [0.42671781]\n",
      " [0.44469749]\n",
      " [0.4497318 ]\n",
      " [0.44505709]\n",
      " [0.4632765 ]\n",
      " [0.4558449 ]\n",
      " [0.43906386]\n",
      " [0.4233616 ]\n",
      " [0.43366995]\n",
      " [0.44685505]\n",
      " [0.44985167]\n",
      " [0.43966318]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_1.log\n",
      "max accuracy is 0.39806418746816097, round is 2\n",
      "           0\n",
      "0   0.365461\n",
      "1   0.388487\n",
      "2   0.398064\n",
      "3   0.381151\n",
      "4   0.368721\n",
      "..       ...\n",
      "81  0.345797\n",
      "82  0.344677\n",
      "83  0.346205\n",
      "84  0.342028\n",
      "85  0.342741\n",
      "\n",
      "[86 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.42995415]\n",
      " [0.45704354]\n",
      " [0.46831081]\n",
      " [0.44841329]\n",
      " [0.43378982]\n",
      " [0.40166612]\n",
      " [0.42815618]\n",
      " [0.4213239 ]\n",
      " [0.42000539]\n",
      " [0.41365257]\n",
      " [0.40394354]\n",
      " [0.39998801]\n",
      " [0.4023853 ]\n",
      " [0.41209433]\n",
      " [0.39819005]\n",
      " [0.39819005]\n",
      " [0.40286476]\n",
      " [0.42108417]\n",
      " [0.40286476]\n",
      " [0.39519343]\n",
      " [0.40310449]\n",
      " [0.40298463]\n",
      " [0.39819005]\n",
      " [0.40106679]\n",
      " [0.40094693]\n",
      " [0.40418327]\n",
      " [0.40334422]\n",
      " [0.40262503]\n",
      " [0.41125528]\n",
      " [0.40550178]\n",
      " [0.40406341]\n",
      " [0.40717989]\n",
      " [0.40933745]\n",
      " [0.40250517]\n",
      " [0.40118666]\n",
      " [0.40382368]\n",
      " [0.4007072 ]\n",
      " [0.40106679]\n",
      " [0.40538192]\n",
      " [0.40106679]\n",
      " [0.40250517]\n",
      " [0.39998801]\n",
      " [0.40634083]\n",
      " [0.40154625]\n",
      " [0.40466273]\n",
      " [0.40202571]\n",
      " [0.40106679]\n",
      " [0.40502232]\n",
      " [0.40226544]\n",
      " [0.40190585]]\n",
      "c\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/new_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.49160000000000004, round is 61\n",
      "           0\n",
      "0        0.1\n",
      "1        0.1\n",
      "2        0.1\n",
      "3        0.1\n",
      "4     0.1066\n",
      "..       ...\n",
      "60  0.475867\n",
      "61    0.4916\n",
      "62  0.484683\n",
      "63  0.484533\n",
      "64  0.491067\n",
      "\n",
      "[65 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.12820513]\n",
      " [0.12820513]\n",
      " [0.12820513]\n",
      " [0.12820513]\n",
      " [0.13666667]\n",
      " [0.14442308]\n",
      " [0.14555556]\n",
      " [0.14502137]\n",
      " [0.15348291]\n",
      " [0.14963675]\n",
      " [0.1466453 ]\n",
      " [0.15059829]\n",
      " [0.18446581]\n",
      " [0.14160256]\n",
      " [0.14767094]\n",
      " [0.15561966]\n",
      " [0.17467949]\n",
      " [0.16549145]\n",
      " [0.15794872]\n",
      " [0.15764957]\n",
      " [0.21239316]\n",
      " [0.19955128]\n",
      " [0.26824786]\n",
      " [0.32397436]\n",
      " [0.28722222]\n",
      " [0.36211538]\n",
      " [0.44247863]\n",
      " [0.28363248]\n",
      " [0.36863248]\n",
      " [0.30168803]\n",
      " [0.35702991]\n",
      " [0.34967949]\n",
      " [0.32235043]\n",
      " [0.28211538]\n",
      " [0.40036325]\n",
      " [0.4642735 ]\n",
      " [0.36683761]\n",
      " [0.41630342]\n",
      " [0.47741453]\n",
      " [0.46901709]\n",
      " [0.50931624]\n",
      " [0.48942308]\n",
      " [0.50542735]\n",
      " [0.56143162]\n",
      " [0.51241453]\n",
      " [0.52014957]\n",
      " [0.57709402]\n",
      " [0.52119658]\n",
      " [0.57880342]\n",
      " [0.56873932]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/new_fixed_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.6174833333333334, round is 43\n",
      "           0\n",
      "0   0.367817\n",
      "1   0.424083\n",
      "2     0.5007\n",
      "3   0.577983\n",
      "4   0.582683\n",
      "5   0.502183\n",
      "6   0.573167\n",
      "7   0.581733\n",
      "8    0.58965\n",
      "9    0.56815\n",
      "10  0.597933\n",
      "11   0.60725\n",
      "12  0.581417\n",
      "13  0.605017\n",
      "14     0.597\n",
      "15  0.583433\n",
      "16    0.5828\n",
      "17  0.595567\n",
      "18  0.600533\n",
      "19  0.586017\n",
      "20  0.604883\n",
      "21  0.616333\n",
      "22   0.60645\n",
      "23  0.601367\n",
      "24    0.6029\n",
      "25   0.59485\n",
      "26  0.596017\n",
      "27     0.607\n",
      "28  0.604483\n",
      "29  0.611133\n",
      "30   0.57105\n",
      "31  0.591467\n",
      "32   0.60815\n",
      "33  0.603217\n",
      "34  0.606333\n",
      "35  0.606717\n",
      "36  0.595533\n",
      "37  0.608383\n",
      "38    0.5975\n",
      "39  0.610417\n",
      "40  0.606217\n",
      "41  0.604033\n",
      "42  0.606017\n",
      "43  0.617483\n",
      "44  0.606683\n",
      "45   0.60635\n",
      "46   0.61235\n",
      "47  0.609917\n",
      "range(0, 48)\n",
      "[[0.47155983]\n",
      " [0.54369658]\n",
      " [0.64192308]\n",
      " [0.74100427]\n",
      " [0.74702991]\n",
      " [0.64382479]\n",
      " [0.73482906]\n",
      " [0.74581197]\n",
      " [0.75596154]\n",
      " [0.72839744]\n",
      " [0.7665812 ]\n",
      " [0.77852564]\n",
      " [0.74540598]\n",
      " [0.77566239]\n",
      " [0.76538462]\n",
      " [0.74799145]\n",
      " [0.74717949]\n",
      " [0.76354701]\n",
      " [0.76991453]\n",
      " [0.75130342]\n",
      " [0.77549145]\n",
      " [0.79017094]\n",
      " [0.7775    ]\n",
      " [0.77098291]\n",
      " [0.77294872]\n",
      " [0.76262821]\n",
      " [0.76412393]\n",
      " [0.77820513]\n",
      " [0.77497863]\n",
      " [0.78350427]\n",
      " [0.73211538]\n",
      " [0.7582906 ]\n",
      " [0.77967949]\n",
      " [0.7733547 ]\n",
      " [0.77735043]\n",
      " [0.77784188]\n",
      " [0.76350427]\n",
      " [0.77997863]\n",
      " [0.76602564]\n",
      " [0.78258547]\n",
      " [0.77720085]\n",
      " [0.77440171]\n",
      " [0.77694444]\n",
      " [0.7916453 ]\n",
      " [0.77779915]\n",
      " [0.77737179]\n",
      " [0.7850641 ]\n",
      " [0.78194444]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\n",
      "max accuracy is 0.5929166666666666, round is 19\n",
      "           0\n",
      "0   0.353117\n",
      "1   0.353233\n",
      "2   0.328167\n",
      "3      0.424\n",
      "4    0.44465\n",
      "5   0.468917\n",
      "6   0.490283\n",
      "7    0.50115\n",
      "8   0.498767\n",
      "9   0.522833\n",
      "10  0.537617\n",
      "11  0.538733\n",
      "12  0.541033\n",
      "13  0.543717\n",
      "14  0.534533\n",
      "15   0.55085\n",
      "16    0.5529\n",
      "17  0.554017\n",
      "18    0.5814\n",
      "19  0.592917\n",
      "20   0.58805\n",
      "21  0.590317\n",
      "22  0.591233\n",
      "range(0, 23)\n",
      "[[0.45271368]\n",
      " [0.45286325]\n",
      " [0.4207265 ]\n",
      " [0.54358974]\n",
      " [0.5700641 ]\n",
      " [0.60117521]\n",
      " [0.62856838]\n",
      " [0.6425    ]\n",
      " [0.63944444]\n",
      " [0.67029915]\n",
      " [0.68925214]\n",
      " [0.69068376]\n",
      " [0.69363248]\n",
      " [0.69707265]\n",
      " [0.68529915]\n",
      " [0.70621795]\n",
      " [0.70884615]\n",
      " [0.71027778]\n",
      " [0.74538462]\n",
      " [0.76014957]\n",
      " [0.75391026]\n",
      " [0.75681624]\n",
      " [0.75799145]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.2.log\n",
      "max accuracy is 0.59165, round is 14\n",
      "           0\n",
      "0   0.353117\n",
      "1   0.403567\n",
      "2   0.447133\n",
      "3   0.482117\n",
      "4     0.4979\n",
      "5   0.430167\n",
      "6   0.513217\n",
      "7   0.528033\n",
      "8   0.544817\n",
      "9   0.535167\n",
      "10  0.568917\n",
      "11    0.5822\n",
      "12  0.574383\n",
      "13  0.563183\n",
      "14   0.59165\n",
      "15   0.57665\n",
      "16   0.58855\n",
      "17  0.589433\n",
      "range(0, 18)\n",
      "[[0.45271368]\n",
      " [0.51739316]\n",
      " [0.57324786]\n",
      " [0.61809829]\n",
      " [0.63833333]\n",
      " [0.55149573]\n",
      " [0.65797009]\n",
      " [0.67696581]\n",
      " [0.69848291]\n",
      " [0.68611111]\n",
      " [0.72938034]\n",
      " [0.74641026]\n",
      " [0.73638889]\n",
      " [0.72202991]\n",
      " [0.75852564]\n",
      " [0.73929487]\n",
      " [0.75455128]\n",
      " [0.75568376]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_1.log\n",
      "max accuracy is 0.5253666666666666, round is 4\n",
      "          0\n",
      "0  0.353117\n",
      "1  0.403567\n",
      "2  0.454667\n",
      "3   0.50145\n",
      "4  0.525367\n",
      "5  0.488417\n",
      "range(0, 6)\n",
      "[[0.45271368]\n",
      " [0.51739316]\n",
      " [0.58290598]\n",
      " [0.64288462]\n",
      " [0.67354701]\n",
      " [0.62617521]]\n",
      "c\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.47353999999999996, round is 66\n",
      "          0\n",
      "0   0.20068\n",
      "1    0.1919\n",
      "2   0.18676\n",
      "3   0.19942\n",
      "4   0.19422\n",
      "..      ...\n",
      "67  0.45978\n",
      "68   0.4348\n",
      "69  0.46022\n",
      "70  0.44818\n",
      "71  0.44754\n",
      "\n",
      "[72 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.28668571]\n",
      " [0.27414286]\n",
      " [0.2668    ]\n",
      " [0.28488571]\n",
      " [0.27745714]\n",
      " [0.28571429]\n",
      " [0.28571429]\n",
      " [0.28571429]\n",
      " [0.28571429]\n",
      " [0.28571429]\n",
      " [0.44537143]\n",
      " [0.28582857]\n",
      " [0.28665714]\n",
      " [0.29582857]\n",
      " [0.51551429]\n",
      " [0.46174286]\n",
      " [0.55391429]\n",
      " [0.30191429]\n",
      " [0.34774286]\n",
      " [0.53177143]\n",
      " [0.53657143]\n",
      " [0.53545714]\n",
      " [0.52528571]\n",
      " [0.55254286]\n",
      " [0.48908571]\n",
      " [0.53917143]\n",
      " [0.54037143]\n",
      " [0.56345714]\n",
      " [0.53248571]\n",
      " [0.56885714]\n",
      " [0.58631429]\n",
      " [0.54322857]\n",
      " [0.56905714]\n",
      " [0.54528571]\n",
      " [0.52494286]\n",
      " [0.57482857]\n",
      " [0.54845714]\n",
      " [0.59297143]\n",
      " [0.64788571]\n",
      " [0.64091429]\n",
      " [0.58862857]\n",
      " [0.64754286]\n",
      " [0.5694    ]\n",
      " [0.61171429]\n",
      " [0.55      ]\n",
      " [0.64868571]\n",
      " [0.5986    ]\n",
      " [0.57685714]\n",
      " [0.616     ]\n",
      " [0.63457143]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_fixed_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.42136, round is 17\n",
      "          0\n",
      "0   0.38616\n",
      "1   0.39026\n",
      "2   0.33308\n",
      "3   0.41246\n",
      "4   0.41882\n",
      "5     0.386\n",
      "6    0.3792\n",
      "7   0.40648\n",
      "8    0.3929\n",
      "9   0.41194\n",
      "10  0.38938\n",
      "11  0.39456\n",
      "12  0.40086\n",
      "13  0.40156\n",
      "14  0.39158\n",
      "15  0.39984\n",
      "16   0.3823\n",
      "17  0.42136\n",
      "18  0.39326\n",
      "19  0.39642\n",
      "20  0.39694\n",
      "21  0.39704\n",
      "22   0.4034\n",
      "23  0.39834\n",
      "24  0.40162\n",
      "25  0.40632\n",
      "26  0.38892\n",
      "27   0.3947\n",
      "28  0.39008\n",
      "29  0.40764\n",
      "30  0.37778\n",
      "31  0.39446\n",
      "32  0.38164\n",
      "33  0.38402\n",
      "34   0.3859\n",
      "35   0.3921\n",
      "36  0.39818\n",
      "37    0.399\n",
      "38  0.38526\n",
      "39  0.39396\n",
      "40  0.38906\n",
      "41  0.39466\n",
      "42  0.39506\n",
      "43  0.39582\n",
      "44  0.39166\n",
      "45  0.39026\n",
      "46   0.4038\n",
      "47  0.40376\n",
      "48  0.40222\n",
      "49  0.40082\n",
      "50   0.3871\n",
      "51  0.38354\n",
      "52   0.3841\n",
      "53  0.38816\n",
      "54  0.39756\n",
      "55  0.39178\n",
      "56  0.39566\n",
      "57  0.39488\n",
      "range(0, 50)\n",
      "[[0.55165714]\n",
      " [0.55751429]\n",
      " [0.47582857]\n",
      " [0.58922857]\n",
      " [0.59831429]\n",
      " [0.55142857]\n",
      " [0.54171429]\n",
      " [0.58068571]\n",
      " [0.56128571]\n",
      " [0.58848571]\n",
      " [0.55625714]\n",
      " [0.56365714]\n",
      " [0.57265714]\n",
      " [0.57365714]\n",
      " [0.5594    ]\n",
      " [0.5712    ]\n",
      " [0.54614286]\n",
      " [0.60194286]\n",
      " [0.5618    ]\n",
      " [0.56631429]\n",
      " [0.56705714]\n",
      " [0.5672    ]\n",
      " [0.57628571]\n",
      " [0.56905714]\n",
      " [0.57374286]\n",
      " [0.58045714]\n",
      " [0.5556    ]\n",
      " [0.56385714]\n",
      " [0.55725714]\n",
      " [0.58234286]\n",
      " [0.53968571]\n",
      " [0.56351429]\n",
      " [0.5452    ]\n",
      " [0.5486    ]\n",
      " [0.55128571]\n",
      " [0.56014286]\n",
      " [0.56882857]\n",
      " [0.57      ]\n",
      " [0.55037143]\n",
      " [0.5628    ]\n",
      " [0.5558    ]\n",
      " [0.5638    ]\n",
      " [0.56437143]\n",
      " [0.56545714]\n",
      " [0.55951429]\n",
      " [0.55751429]\n",
      " [0.57685714]\n",
      " [0.5768    ]\n",
      " [0.5746    ]\n",
      " [0.5726    ]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\n",
      "max accuracy is 0.47658, round is 24\n",
      "          0\n",
      "0   0.36528\n",
      "1    0.3851\n",
      "2   0.38798\n",
      "3   0.40396\n",
      "4    0.3955\n",
      "5   0.36986\n",
      "6   0.41806\n",
      "7   0.40998\n",
      "8   0.39808\n",
      "9   0.43884\n",
      "10  0.43888\n",
      "11  0.39196\n",
      "12  0.43396\n",
      "13  0.38508\n",
      "14   0.4175\n",
      "15  0.38418\n",
      "16  0.41984\n",
      "17  0.42876\n",
      "18  0.43248\n",
      "19   0.4412\n",
      "20  0.41784\n",
      "21  0.39264\n",
      "22  0.41238\n",
      "23  0.43566\n",
      "24  0.47658\n",
      "25  0.40402\n",
      "26  0.46798\n",
      "27  0.44584\n",
      "28  0.46744\n",
      "29  0.45534\n",
      "30   0.4555\n",
      "31  0.46412\n",
      "32  0.46308\n",
      "33  0.46224\n",
      "34  0.47438\n",
      "35   0.4714\n",
      "36  0.46572\n",
      "37  0.42878\n",
      "range(0, 38)\n",
      "[[0.52182857]\n",
      " [0.55014286]\n",
      " [0.55425714]\n",
      " [0.57708571]\n",
      " [0.565     ]\n",
      " [0.52837143]\n",
      " [0.59722857]\n",
      " [0.58568571]\n",
      " [0.56868571]\n",
      " [0.62691429]\n",
      " [0.62697143]\n",
      " [0.55994286]\n",
      " [0.61994286]\n",
      " [0.55011429]\n",
      " [0.59642857]\n",
      " [0.54882857]\n",
      " [0.59977143]\n",
      " [0.61251429]\n",
      " [0.61782857]\n",
      " [0.63028571]\n",
      " [0.59691429]\n",
      " [0.56091429]\n",
      " [0.58911429]\n",
      " [0.62237143]\n",
      " [0.68082857]\n",
      " [0.57717143]\n",
      " [0.66854286]\n",
      " [0.63691429]\n",
      " [0.66777143]\n",
      " [0.65048571]\n",
      " [0.65071429]\n",
      " [0.66302857]\n",
      " [0.66154286]\n",
      " [0.66034286]\n",
      " [0.67768571]\n",
      " [0.67342857]\n",
      " [0.66531429]\n",
      " [0.61254286]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.2.log\n",
      "max accuracy is 0.50388, round is 16\n",
      "          0\n",
      "0   0.36528\n",
      "1    0.3854\n",
      "2   0.40982\n",
      "3   0.38632\n",
      "4   0.39168\n",
      "5   0.43196\n",
      "6   0.43492\n",
      "7   0.44248\n",
      "8    0.4044\n",
      "9   0.43446\n",
      "10   0.4272\n",
      "11  0.43954\n",
      "12  0.48042\n",
      "13  0.46908\n",
      "14  0.44456\n",
      "15  0.46584\n",
      "16  0.50388\n",
      "17  0.44094\n",
      "18   0.4867\n",
      "19  0.47704\n",
      "20  0.47196\n",
      "21  0.47278\n",
      "22  0.48348\n",
      "23   0.4988\n",
      "24   0.4745\n",
      "25  0.46234\n",
      "26  0.47054\n",
      "27  0.49168\n",
      "28   0.4954\n",
      "29  0.49008\n",
      "30  0.46356\n",
      "31  0.48136\n",
      "32  0.49922\n",
      "33   0.4768\n",
      "34  0.49808\n",
      "35  0.49722\n",
      "range(0, 36)\n",
      "[[0.52182857]\n",
      " [0.55057143]\n",
      " [0.58545714]\n",
      " [0.55188571]\n",
      " [0.55954286]\n",
      " [0.61708571]\n",
      " [0.62131429]\n",
      " [0.63211429]\n",
      " [0.57771429]\n",
      " [0.62065714]\n",
      " [0.61028571]\n",
      " [0.62791429]\n",
      " [0.68631429]\n",
      " [0.67011429]\n",
      " [0.63508571]\n",
      " [0.66548571]\n",
      " [0.71982857]\n",
      " [0.62991429]\n",
      " [0.69528571]\n",
      " [0.68148571]\n",
      " [0.67422857]\n",
      " [0.6754    ]\n",
      " [0.69068571]\n",
      " [0.71257143]\n",
      " [0.67785714]\n",
      " [0.66048571]\n",
      " [0.6722    ]\n",
      " [0.7024    ]\n",
      " [0.70771429]\n",
      " [0.70011429]\n",
      " [0.66222857]\n",
      " [0.68765714]\n",
      " [0.71317143]\n",
      " [0.68114286]\n",
      " [0.71154286]\n",
      " [0.71031429]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_1.log\n",
      "max accuracy is 0.48736, round is 16\n",
      "          0\n",
      "0   0.36528\n",
      "1    0.3854\n",
      "2   0.42944\n",
      "3    0.4263\n",
      "4    0.4359\n",
      "5   0.40788\n",
      "6   0.42398\n",
      "7   0.39706\n",
      "8   0.42188\n",
      "9   0.44554\n",
      "10  0.43908\n",
      "11  0.44436\n",
      "12  0.46006\n",
      "13  0.46168\n",
      "14   0.4526\n",
      "15  0.48028\n",
      "16  0.48736\n",
      "17  0.45228\n",
      "18  0.47052\n",
      "19  0.47476\n",
      "20   0.4666\n",
      "21   0.4632\n",
      "22   0.4711\n",
      "23  0.46354\n",
      "24  0.47636\n",
      "25  0.41754\n",
      "26  0.47494\n",
      "27  0.48056\n",
      "range(0, 28)\n",
      "[[0.52182857]\n",
      " [0.55057143]\n",
      " [0.61348571]\n",
      " [0.609     ]\n",
      " [0.62271429]\n",
      " [0.58268571]\n",
      " [0.60568571]\n",
      " [0.56722857]\n",
      " [0.60268571]\n",
      " [0.63648571]\n",
      " [0.62725714]\n",
      " [0.6348    ]\n",
      " [0.65722857]\n",
      " [0.65954286]\n",
      " [0.64657143]\n",
      " [0.68611429]\n",
      " [0.69622857]\n",
      " [0.64611429]\n",
      " [0.67217143]\n",
      " [0.67822857]\n",
      " [0.66657143]\n",
      " [0.66171429]\n",
      " [0.673     ]\n",
      " [0.6622    ]\n",
      " [0.68051429]\n",
      " [0.59648571]\n",
      " [0.67848571]\n",
      " [0.68651429]]\n",
      "c\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# round to accuracy\n",
    "# i=0\n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "round_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "for dataset in filenames_list:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    for filename in filenames:\n",
    "        log_path = os.path.join(log_root_path,filename)\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'aggregated model performance is'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') \n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, round is {idx}\")\n",
    "        print(df)\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        round_list[dataset].append(idx)\n",
    "        \n",
    "        iter = min(len(df.index),50)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(range(iter))\n",
    "        print(np.array(y_mean)/full_set_acc[dataset])\n",
    "        print(colors[filenames.index(filename)])\n",
    "\n",
    "        plt.plot(range(iter),np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)])\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.1),bbox_transform=fig.transFigure)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"{dataset}-roberta-base-round2accuracy.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [0.4067105263157895,\n",
       "  0.8673684210526316,\n",
       "  0.8818421052631579,\n",
       "  0.8756578947368421,\n",
       "  0.8409210526315789],\n",
       " 'mnli': [0.3878509978425027,\n",
       "  0.35384615384615387,\n",
       "  0.3939887926642894,\n",
       "  0.43851248089658684,\n",
       "  0.39806418746816097],\n",
       " 'yahoo': [0.49160000000000004,\n",
       "  0.6174833333333334,\n",
       "  0.5929166666666666,\n",
       "  0.59165,\n",
       "  0.5253666666666666],\n",
       " 'yelp-full': [0.47353999999999996, 0.42136, 0.47658, 0.50388, 0.48736]}"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "acc_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.4067105263157895, runtime is 640.0\n",
      "502 50\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_fixed_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.8673684210526316, runtime is 30150.0\n",
      "175 50\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\n",
      "max accuracy is 0.8818421052631579, runtime is 36385.5\n",
      "74 50\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.2.log\n",
      "max accuracy is 0.8756578947368421, runtime is 28943.5\n",
      "41 41\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_1.log\n",
      "max accuracy is 0.8409210526315789, runtime is 21005.0\n",
      "9 9\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.3878509978425027, runtime is 2158.0\n",
      "227 50\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_fixed_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.35384615384615387, runtime is 1013.0\n",
      "194 50\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\n",
      "max accuracy is 0.3939887926642894, runtime is 1180.0\n",
      "131 50\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.2.log\n",
      "max accuracy is 0.43851248089658684, runtime is 6782.0\n",
      "124 50\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_1.log\n",
      "max accuracy is 0.39806418746816097, runtime is 2054.0\n",
      "86 50\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/new_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.49160000000000004, runtime is 597.0\n",
      "66 50\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/new_fixed_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.6174833333333334, runtime is 165359.5\n",
      "49 48\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\n",
      "max accuracy is 0.5929166666666666, runtime is 8908.5\n",
      "24 23\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.2.log\n",
      "max accuracy is 0.59165, runtime is 12848.0\n",
      "18 18\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_1.log\n",
      "max accuracy is 0.5253666666666666, runtime is 15220.0\n",
      "6 6\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.47353999999999996, runtime is 652.0\n",
      "73 50\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_fixed_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_-1.log\n",
      "max accuracy is 0.42136, runtime is 31972.5\n",
      "59 50\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.1.log\n",
      "max accuracy is 0.47658, runtime is 5221.5\n",
      "39 38\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_0.2.log\n",
      "max accuracy is 0.50388, runtime is 6901.0\n",
      "37 36\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/log/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-base_5_1_filter_1.log\n",
      "max accuracy is 0.48736, runtime is 35497.5\n",
      "28 28\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "    \n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Runtime\")\n",
    "    plt.ylabel(\"Accuracy\")\n",
    "    for filename in filenames:\n",
    "\n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * 1 \n",
    "                infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * 0.5\n",
    "                \n",
    "                time_stamp = time_stamp + train_time + infer_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        runtime_list[dataset].append(runtime[idx])\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = min(len(df.index),50)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        plt.plot(runtime[:len(y_mean)],np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4)\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"{dataset}-roberta-base-time2accuracy.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "c=0\n",
    "for dataset in datasets:\n",
    "    fig = plt.figure()\n",
    "    plt.title(f\"{dataset}\")\n",
    "    plt.xlabel(\"1-Acc\")\n",
    "    plt.ylabel(\"Runtime\")\n",
    "    plt.scatter(1- np.array(acc_list[dataset]), np.array(runtime_list[dataset]),s=150,color=colors[:len(acc_list[dataset])])\n",
    "    for idx in range(len(acc_list[dataset])):\n",
    "        plt.text(1-acc_list[dataset][idx], runtime_list[dataset][idx], labels[idx], fontsize=12)\n",
    "    plt.savefig(os.path.join(output_fig_path, f\"c{c}.pdf\"))\n",
    "    c=c+1"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-overall-roberta-large-f-1-12.2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "root_path = \"/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2\"\n",
    "output_fig_path = '/Users/cdq/Desktop/opensource/FedPrompt/figs/overall'\n",
    "# roberta-large\n",
    "filenames_list = {\n",
    "    \"agnews\": [\"ours+_fedclassifier_roberta-large_train_examples_64_f_1_n_5_k_0_filter_-1.log\", \n",
    "    \"ours_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\",\n",
    "    \"ours+_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\", \"ours++_fedpet_roberta-large_train_examples_64_f_1_n_5_k_5_filter_0.2.log\",\n",
    "    ],\n",
    "    \"mnli\": [\"ours+_fedclassifier_roberta-large_train_examples_64_f_1_n_5_k_0_filter_-1.log\", \n",
    "    \"ours_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\",\n",
    "    \"ours+_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\", \"ours++_fedpet_roberta-large_train_examples_64_f_1_n_5_k_5_filter_0.2.log\",\n",
    "    ],\n",
    "    \"yahoo\": [\"ours+_fedclassifier_roberta-large_train_examples_64_f_1_n_5_k_0_filter_-1.log\", \n",
    "    \"ours_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\",\n",
    "    \"ours+_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\", \"ours++_fedpet_roberta-large_train_examples_64_f_1_n_5_k_5_filter_0.2.log\",\n",
    "    ],\n",
    "    \"yelp-full\": [\"ours+_fedclassifier_roberta-large_train_examples_64_f_1_n_5_k_0_filter_-1.log\", \n",
    "    \"ours_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\",\n",
    "    \"ours+_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\", \"ours++_fedpet_roberta-large_train_examples_64_f_1_n_5_k_5_filter_0.2.log\",\n",
    "    ],\n",
    "}\n",
    "\n",
    "# per batch latency, bs = 4, msl = 256\n",
    "train_latency_list = {\"tx2+bitfit\": 1, \"tx2+full\": 2}\n",
    "infer_latency_list = {\"tx2+bitfit\": 0.5, \"tx2+full\": 1}\n",
    "\n",
    "labels = [\"FedCLS\", \"Ours\", \"Ours+\", \"Ours++\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "datasets = {\"agnews\": 1,\"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0} # \"agnews\": 1, \"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0\n",
    "all_client_num_in_total_list = {\"agnews\": 100, \"yahoo\": 1000, \"yelp-full\": 1000, \"mnli\": 1000}\n",
    "alphas = {\"agnews\": 1, \"yahoo\": 0, \"yelp-full\": 0, \"mnli\": 0}\n",
    "gammas = {\"agnews\": 0.001, \"yahoo\": 100, \"yelp-full\": 100, \"mnli\": 100}\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}\n",
    "seed = 42\n",
    "\n",
    "# plot hyper-para.\n",
    "colors=['r','g','b','y','c','m','k'] * 100\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "No artists with labels found to put in legend.  Note that artists whose label start with an underscore are ignored when legend() is called with no argument.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/ours+_fedclassifier_roberta-large_train_examples_64_f_1_n_5_k_0_filter_-1.log not exist\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/ours_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log not exist\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log not exist\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/ours++_fedpet_roberta-large_train_examples_64_f_1_n_5_k_5_filter_0.2.log not exist\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours+_fedclassifier_roberta-large_train_examples_64_f_1_n_5_k_0_filter_-1.log\n",
      "max accuracy is 0.35722626752966563, round is 68\n",
      "            0\n",
      "0    0.323217\n",
      "1    0.318877\n",
      "2     0.32088\n",
      "3    0.317657\n",
      "4    0.317657\n",
      "..        ...\n",
      "185     0.352\n",
      "186  0.349893\n",
      "187  0.349225\n",
      "188  0.350114\n",
      "189  0.349782\n",
      "\n",
      "[190 rows x 1 columns]\n",
      "range(0, 190)\n",
      "[[0.38025478]\n",
      " [0.3751496 ]\n",
      " [0.37750539]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37358383]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.3735824 ]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.38651501]\n",
      " [0.3937174 ]\n",
      " [0.38493924]\n",
      " [0.37750825]\n",
      " [0.39082588]\n",
      " [0.39291738]\n",
      " [0.39608747]\n",
      " [0.37358383]\n",
      " [0.39045371]\n",
      " [0.38337204]\n",
      " [0.39371026]\n",
      " [0.39070087]\n",
      " [0.38012263]\n",
      " [0.39241021]\n",
      " [0.41164017]\n",
      " [0.40050765]\n",
      " [0.39266165]\n",
      " [0.39698537]\n",
      " [0.39070515]\n",
      " [0.39775684]\n",
      " [0.40444349]\n",
      " [0.39854401]\n",
      " [0.41240593]\n",
      " [0.39123517]\n",
      " [0.4118959 ]\n",
      " [0.40809934]\n",
      " [0.41072657]\n",
      " [0.38965797]\n",
      " [0.41620677]\n",
      " [0.40992941]\n",
      " [0.40783933]\n",
      " [0.40285916]\n",
      " [0.40757646]\n",
      " [0.4048228 ]\n",
      " [0.40862507]\n",
      " [0.40535995]\n",
      " [0.39868472]\n",
      " [0.3935824 ]\n",
      " [0.40247557]\n",
      " [0.40627213]\n",
      " [0.40508709]\n",
      " [0.4060007 ]\n",
      " [0.40901294]\n",
      " [0.41032585]\n",
      " [0.4070593 ]\n",
      " [0.40705359]\n",
      " [0.41306666]\n",
      " [0.39763468]\n",
      " [0.4202662 ]\n",
      " [0.41255235]\n",
      " [0.40195127]\n",
      " [0.41464528]\n",
      " [0.39594105]\n",
      " [0.41398598]\n",
      " [0.40887509]\n",
      " [0.40168554]\n",
      " [0.4005105 ]\n",
      " [0.41673821]\n",
      " [0.4125495 ]\n",
      " [0.40639285]\n",
      " [0.41150945]\n",
      " [0.41202662]\n",
      " [0.41490672]\n",
      " [0.39842328]\n",
      " [0.41320309]\n",
      " [0.41071657]\n",
      " [0.40730932]\n",
      " [0.40954582]\n",
      " [0.41033584]\n",
      " [0.40691859]\n",
      " [0.40810933]\n",
      " [0.40876721]\n",
      " [0.41227949]\n",
      " [0.40181198]\n",
      " [0.40955153]\n",
      " [0.40208056]\n",
      " [0.41477457]\n",
      " [0.40731645]\n",
      " [0.40548782]\n",
      " [0.4087615 ]\n",
      " [0.4006455 ]\n",
      " [0.41138016]\n",
      " [0.40757932]\n",
      " [0.41150089]\n",
      " [0.41007297]\n",
      " [0.41399312]\n",
      " [0.41215591]\n",
      " [0.4098044 ]\n",
      " [0.41059014]\n",
      " [0.41046656]\n",
      " [0.40744432]\n",
      " [0.40941224]\n",
      " [0.40967939]\n",
      " [0.40850149]\n",
      " [0.41595104]\n",
      " [0.41124802]\n",
      " [0.40652643]\n",
      " [0.41280951]\n",
      " [0.41059014]\n",
      " [0.40980297]\n",
      " [0.40993654]\n",
      " [0.40848721]\n",
      " [0.41085158]\n",
      " [0.40941652]\n",
      " [0.41006441]\n",
      " [0.40653214]\n",
      " [0.41085158]\n",
      " [0.40980868]\n",
      " [0.41281664]\n",
      " [0.40993797]\n",
      " [0.410853  ]\n",
      " [0.41033013]\n",
      " [0.41268164]\n",
      " [0.41620963]\n",
      " [0.41137445]\n",
      " [0.41242449]\n",
      " [0.40915509]\n",
      " [0.40967368]\n",
      " [0.4109823 ]\n",
      " [0.41163446]\n",
      " [0.40981296]\n",
      " [0.40981011]\n",
      " [0.41098801]\n",
      " [0.41372882]\n",
      " [0.41177518]\n",
      " [0.41451599]\n",
      " [0.41229091]\n",
      " [0.4079729 ]\n",
      " [0.41255521]\n",
      " [0.41490244]\n",
      " [0.41098515]\n",
      " [0.41019798]\n",
      " [0.41020084]\n",
      " [0.4124302 ]\n",
      " [0.41255378]\n",
      " [0.40993512]\n",
      " [0.41176947]\n",
      " [0.4122952 ]\n",
      " [0.41242306]\n",
      " [0.4120309 ]\n",
      " [0.41033156]\n",
      " [0.41216305]\n",
      " [0.41020369]\n",
      " [0.41085586]\n",
      " [0.41164017]\n",
      " [0.41124516]\n",
      " [0.4111173 ]\n",
      " [0.4120309 ]\n",
      " [0.41308094]\n",
      " [0.41059299]\n",
      " [0.41255092]\n",
      " [0.41190018]\n",
      " [0.41150945]\n",
      " [0.41046085]\n",
      " [0.41281379]\n",
      " [0.40993654]\n",
      " [0.41124659]\n",
      " [0.41163732]\n",
      " [0.41098515]\n",
      " [0.41137445]\n",
      " [0.41150945]\n",
      " [0.41176947]\n",
      " [0.41177089]\n",
      " [0.41150517]\n",
      " [0.4163432 ]\n",
      " [0.41411812]\n",
      " [0.41163875]\n",
      " [0.410853  ]\n",
      " [0.41189876]\n",
      " [0.41150803]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\n",
      "max accuracy is 0.6599083036169129, round is 122\n",
      "            0\n",
      "0    0.349465\n",
      "1    0.498421\n",
      "2    0.531126\n",
      "3    0.468161\n",
      "4    0.502394\n",
      "..        ...\n",
      "128   0.62435\n",
      "129  0.623332\n",
      "130  0.625267\n",
      "131  0.613856\n",
      "132   0.64269\n",
      "\n",
      "[133 rows x 1 columns]\n",
      "range(0, 133)\n",
      "[[0.41113542]\n",
      " [0.58637739]\n",
      " [0.62485392]\n",
      " [0.55077762]\n",
      " [0.59105211]\n",
      " [0.49444128]\n",
      " [0.59788439]\n",
      " [0.56971622]\n",
      " [0.54382548]\n",
      " [0.62821012]\n",
      " [0.6387582 ]\n",
      " [0.66057355]\n",
      " [0.67375865]\n",
      " [0.70180696]\n",
      " [0.69569387]\n",
      " [0.64559048]\n",
      " [0.65649816]\n",
      " [0.66836475]\n",
      " [0.67963202]\n",
      " [0.68478619]\n",
      " [0.69725211]\n",
      " [0.70456384]\n",
      " [0.7297354 ]\n",
      " [0.68562524]\n",
      " [0.7050433 ]\n",
      " [0.66992299]\n",
      " [0.71427287]\n",
      " [0.71139612]\n",
      " [0.69952953]\n",
      " [0.71067694]\n",
      " [0.69641305]\n",
      " [0.68107039]\n",
      " [0.69029996]\n",
      " [0.7239819 ]\n",
      " [0.7276977 ]\n",
      " [0.70983788]\n",
      " [0.6560187 ]\n",
      " [0.71942705]\n",
      " [0.71702976]\n",
      " [0.69293698]\n",
      " [0.73560876]\n",
      " [0.72925594]\n",
      " [0.71223517]\n",
      " [0.72697851]\n",
      " [0.73165323]\n",
      " [0.71966678]\n",
      " [0.75682479]\n",
      " [0.73668754]\n",
      " [0.6976117 ]\n",
      " [0.72014623]\n",
      " [0.72074556]\n",
      " [0.72877648]\n",
      " [0.7202661 ]\n",
      " [0.72278325]\n",
      " [0.71487219]\n",
      " [0.74843427]\n",
      " [0.75502682]\n",
      " [0.71379341]\n",
      " [0.73452998]\n",
      " [0.72781757]\n",
      " [0.74052321]\n",
      " [0.74759522]\n",
      " [0.7561056 ]\n",
      " [0.74411915]\n",
      " [0.71211531]\n",
      " [0.71631057]\n",
      " [0.72434149]\n",
      " [0.70000899]\n",
      " [0.74028348]\n",
      " [0.74807468]\n",
      " [0.74064307]\n",
      " [0.75658506]\n",
      " [0.73333134]\n",
      " [0.75203021]\n",
      " [0.73381079]\n",
      " [0.7124749 ]\n",
      " [0.73213269]\n",
      " [0.71942705]\n",
      " [0.72254353]\n",
      " [0.73189296]\n",
      " [0.73560876]\n",
      " [0.74064307]\n",
      " [0.73189296]\n",
      " [0.7507117 ]\n",
      " [0.74843427]\n",
      " [0.72997513]\n",
      " [0.75298912]\n",
      " [0.73057445]\n",
      " [0.73656768]\n",
      " [0.73009499]\n",
      " [0.72625933]\n",
      " [0.71942705]\n",
      " [0.75550628]\n",
      " [0.74483833]\n",
      " [0.74280064]\n",
      " [0.74387942]\n",
      " [0.73800605]\n",
      " [0.74423901]\n",
      " [0.72817716]\n",
      " [0.737167  ]\n",
      " [0.75095142]\n",
      " [0.74531779]\n",
      " [0.73692727]\n",
      " [0.75742411]\n",
      " [0.76054059]\n",
      " [0.74316023]\n",
      " [0.76233856]\n",
      " [0.74316023]\n",
      " [0.7655749 ]\n",
      " [0.75658506]\n",
      " [0.74603698]\n",
      " [0.75922208]\n",
      " [0.76401666]\n",
      " [0.74567738]\n",
      " [0.76329747]\n",
      " [0.74184172]\n",
      " [0.73632795]\n",
      " [0.73764646]\n",
      " [0.75107129]\n",
      " [0.75358845]\n",
      " [0.75874262]\n",
      " [0.76425639]\n",
      " [0.77636271]\n",
      " [0.76006113]\n",
      " [0.74256091]\n",
      " [0.74411915]\n",
      " [0.74244104]\n",
      " [0.75095142]\n",
      " [0.73452998]\n",
      " [0.73333134]\n",
      " [0.73560876]\n",
      " [0.72218393]\n",
      " [0.7561056 ]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours+_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\n",
      "max accuracy is 0.6720326031584309, round is 55\n",
      "           0\n",
      "0   0.336016\n",
      "1   0.396332\n",
      "2   0.524401\n",
      "3   0.470301\n",
      "4   0.474682\n",
      "..       ...\n",
      "88  0.583698\n",
      "89  0.636475\n",
      "90  0.609272\n",
      "91  0.641467\n",
      "92  0.627203\n",
      "\n",
      "[93 rows x 1 columns]\n",
      "range(0, 93)\n",
      "[[0.3953133 ]\n",
      " [0.46627311]\n",
      " [0.61694285]\n",
      " [0.55329478]\n",
      " [0.55844895]\n",
      " [0.39051871]\n",
      " [0.53471577]\n",
      " [0.50546882]\n",
      " [0.65553924]\n",
      " [0.64786791]\n",
      " [0.66812502]\n",
      " [0.67375865]\n",
      " [0.57618891]\n",
      " [0.73812592]\n",
      " [0.71679003]\n",
      " [0.48101645]\n",
      " [0.57714782]\n",
      " [0.65158371]\n",
      " [0.72302298]\n",
      " [0.6675257 ]\n",
      " [0.7280573 ]\n",
      " [0.74879386]\n",
      " [0.74903359]\n",
      " [0.68898145]\n",
      " [0.70636181]\n",
      " [0.70048845]\n",
      " [0.66297084]\n",
      " [0.74268077]\n",
      " [0.68958077]\n",
      " [0.71966678]\n",
      " [0.63839861]\n",
      " [0.68634443]\n",
      " [0.71019748]\n",
      " [0.77636271]\n",
      " [0.75586587]\n",
      " [0.71235504]\n",
      " [0.61934015]\n",
      " [0.73896497]\n",
      " [0.77660244]\n",
      " [0.748674  ]\n",
      " [0.73201283]\n",
      " [0.68790267]\n",
      " [0.69149861]\n",
      " [0.74927332]\n",
      " [0.6918582 ]\n",
      " [0.71367355]\n",
      " [0.71331396]\n",
      " [0.74028348]\n",
      " [0.67303947]\n",
      " [0.74148213]\n",
      " [0.72985526]\n",
      " [0.73213269]\n",
      " [0.7618591 ]\n",
      " [0.75143088]\n",
      " [0.67579635]\n",
      " [0.79062659]\n",
      " [0.76701327]\n",
      " [0.71535165]\n",
      " [0.75107129]\n",
      " [0.72266339]\n",
      " [0.73728687]\n",
      " [0.73153337]\n",
      " [0.7598214 ]\n",
      " [0.77228732]\n",
      " [0.71187558]\n",
      " [0.75107129]\n",
      " [0.73357106]\n",
      " [0.64906655]\n",
      " [0.72074556]\n",
      " [0.74951305]\n",
      " [0.73944443]\n",
      " [0.74795481]\n",
      " [0.72170447]\n",
      " [0.75322885]\n",
      " [0.75898235]\n",
      " [0.7297354 ]\n",
      " [0.75119115]\n",
      " [0.69053969]\n",
      " [0.73081418]\n",
      " [0.75131102]\n",
      " [0.73848551]\n",
      " [0.75730425]\n",
      " [0.74531779]\n",
      " [0.74915346]\n",
      " [0.73369093]\n",
      " [0.74268077]\n",
      " [0.74328009]\n",
      " [0.74951305]\n",
      " [0.68670402]\n",
      " [0.74879386]\n",
      " [0.71679003]\n",
      " [0.75466723]\n",
      " [0.73788619]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_5_k_5_filter_0.2.log\n",
      "max accuracy is 0.7474274070300561, round is 98\n",
      "           0\n",
      "0   0.336016\n",
      "1   0.396332\n",
      "2   0.455527\n",
      "3   0.436882\n",
      "4   0.478044\n",
      "..       ...\n",
      "95  0.735813\n",
      "96  0.730209\n",
      "97  0.740092\n",
      "98  0.747427\n",
      "99  0.744778\n",
      "\n",
      "[100 rows x 1 columns]\n",
      "range(0, 100)\n",
      "[[0.3953133 ]\n",
      " [0.46627311]\n",
      " [0.53591442]\n",
      " [0.5139792 ]\n",
      " [0.56240448]\n",
      " [0.47130742]\n",
      " [0.66644691]\n",
      " [0.65170357]\n",
      " [0.59404872]\n",
      " [0.71643043]\n",
      " [0.71487219]\n",
      " [0.75370831]\n",
      " [0.72685865]\n",
      " [0.72206407]\n",
      " [0.76173923]\n",
      " [0.77624285]\n",
      " [0.74280064]\n",
      " [0.67567649]\n",
      " [0.7997363 ]\n",
      " [0.80117467]\n",
      " [0.80237332]\n",
      " [0.7845135 ]\n",
      " [0.79338348]\n",
      " [0.80357196]\n",
      " [0.8298223 ]\n",
      " [0.82131192]\n",
      " [0.81340086]\n",
      " [0.8071679 ]\n",
      " [0.81423991]\n",
      " [0.84444578]\n",
      " [0.79590063]\n",
      " [0.83809295]\n",
      " [0.84348686]\n",
      " [0.83078122]\n",
      " [0.82538731]\n",
      " [0.81771598]\n",
      " [0.81340086]\n",
      " [0.83953133]\n",
      " [0.83905187]\n",
      " [0.80620898]\n",
      " [0.843367  ]\n",
      " [0.82215097]\n",
      " [0.84744239]\n",
      " [0.79302388]\n",
      " [0.8335381 ]\n",
      " [0.82502772]\n",
      " [0.79949657]\n",
      " [0.81340086]\n",
      " [0.81328099]\n",
      " [0.83689431]\n",
      " [0.83269905]\n",
      " [0.8392916 ]\n",
      " [0.84971982]\n",
      " [0.85978844]\n",
      " [0.81651734]\n",
      " [0.84192862]\n",
      " [0.8582302 ]\n",
      " [0.84264781]\n",
      " [0.82706542]\n",
      " [0.84900063]\n",
      " [0.84468551]\n",
      " [0.84180876]\n",
      " [0.83713404]\n",
      " [0.84660334]\n",
      " [0.82994217]\n",
      " [0.83773336]\n",
      " [0.85067873]\n",
      " [0.83329837]\n",
      " [0.84288754]\n",
      " [0.85499386]\n",
      " [0.87417219]\n",
      " [0.86733991]\n",
      " [0.86853855]\n",
      " [0.87704893]\n",
      " [0.86086722]\n",
      " [0.86494261]\n",
      " [0.86494261]\n",
      " [0.84816158]\n",
      " [0.86122681]\n",
      " [0.86302478]\n",
      " [0.87896677]\n",
      " [0.87836744]\n",
      " [0.87069611]\n",
      " [0.87129544]\n",
      " [0.86098708]\n",
      " [0.86865842]\n",
      " [0.84744239]\n",
      " [0.85775074]\n",
      " [0.85679183]\n",
      " [0.86278505]\n",
      " [0.85978844]\n",
      " [0.86590153]\n",
      " [0.87213449]\n",
      " [0.87429205]\n",
      " [0.86434329]\n",
      " [0.8656618 ]\n",
      " [0.85906925]\n",
      " [0.87069611]\n",
      " [0.87932636]\n",
      " [0.87620988]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_100/ours+_fedclassifier_roberta-large_train_examples_64_f_1_n_5_k_0_filter_-1.log not exist\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_100/ours_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\n",
      "max accuracy is 0.6321, round is 18\n",
      "           0\n",
      "0   0.401217\n",
      "1   0.440683\n",
      "2   0.446283\n",
      "3     0.4815\n",
      "4   0.523017\n",
      "5    0.47645\n",
      "6   0.556617\n",
      "7   0.586617\n",
      "8    0.55475\n",
      "9   0.602467\n",
      "10  0.590383\n",
      "11  0.624533\n",
      "12    0.5647\n",
      "13  0.607767\n",
      "14   0.62345\n",
      "15  0.590767\n",
      "16   0.59345\n",
      "17    0.5896\n",
      "18    0.6321\n",
      "19  0.615583\n",
      "20  0.618967\n",
      "21   0.61445\n",
      "range(0, 22)\n",
      "[[0.51438034]\n",
      " [0.56497863]\n",
      " [0.57215812]\n",
      " [0.61730769]\n",
      " [0.67053419]\n",
      " [0.61083333]\n",
      " [0.71361111]\n",
      " [0.75207265]\n",
      " [0.71121795]\n",
      " [0.77239316]\n",
      " [0.75690171]\n",
      " [0.80068376]\n",
      " [0.72397436]\n",
      " [0.77918803]\n",
      " [0.79929487]\n",
      " [0.75739316]\n",
      " [0.76083333]\n",
      " [0.75589744]\n",
      " [0.81038462]\n",
      " [0.7892094 ]\n",
      " [0.79354701]\n",
      " [0.78775641]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_100/ours+_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\n",
      "max accuracy is 0.63515, round is 20\n",
      "           0\n",
      "0    0.40205\n",
      "1    0.43175\n",
      "2    0.47345\n",
      "3   0.484883\n",
      "4     0.5168\n",
      "5     0.5035\n",
      "6   0.577867\n",
      "7   0.589367\n",
      "8     0.6018\n",
      "9   0.578233\n",
      "10  0.584483\n",
      "11   0.62785\n",
      "12   0.59375\n",
      "13  0.613883\n",
      "14  0.634017\n",
      "15  0.598517\n",
      "16    0.6081\n",
      "17    0.6099\n",
      "18  0.626333\n",
      "19  0.624983\n",
      "20   0.63515\n",
      "21   0.61275\n",
      "22  0.612917\n",
      "23  0.592583\n",
      "24  0.623967\n",
      "25  0.603983\n",
      "26  0.622467\n",
      "range(0, 27)\n",
      "[[0.51544872]\n",
      " [0.55352564]\n",
      " [0.60698718]\n",
      " [0.6216453 ]\n",
      " [0.6625641 ]\n",
      " [0.64551282]\n",
      " [0.7408547 ]\n",
      " [0.75559829]\n",
      " [0.77153846]\n",
      " [0.74132479]\n",
      " [0.74933761]\n",
      " [0.8049359 ]\n",
      " [0.76121795]\n",
      " [0.78702991]\n",
      " [0.81284188]\n",
      " [0.76732906]\n",
      " [0.77961538]\n",
      " [0.78192308]\n",
      " [0.80299145]\n",
      " [0.80126068]\n",
      " [0.81429487]\n",
      " [0.78557692]\n",
      " [0.7857906 ]\n",
      " [0.75972222]\n",
      " [0.79995726]\n",
      " [0.77433761]\n",
      " [0.79803419]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_5_k_5_filter_0.2.log not exist\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours+_fedclassifier_roberta-large_train_examples_64_f_1_n_5_k_0_filter_-1.log not exist\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\n",
      "max accuracy is 0.58942, round is 27\n",
      "          0\n",
      "0   0.34458\n",
      "1    0.4909\n",
      "2   0.52762\n",
      "3   0.52772\n",
      "4   0.52128\n",
      "5   0.47946\n",
      "6   0.54476\n",
      "7   0.53778\n",
      "8   0.54212\n",
      "9   0.53172\n",
      "10  0.55148\n",
      "11  0.56028\n",
      "12  0.56342\n",
      "13  0.56578\n",
      "14   0.5659\n",
      "15  0.53394\n",
      "16  0.55166\n",
      "17  0.57026\n",
      "18  0.57088\n",
      "19   0.5353\n",
      "20  0.56044\n",
      "21  0.56204\n",
      "22  0.56548\n",
      "23  0.57022\n",
      "24   0.5741\n",
      "25  0.56118\n",
      "26  0.57742\n",
      "27  0.58942\n",
      "28  0.57894\n",
      "range(0, 29)\n",
      "[[0.49225714]\n",
      " [0.70128571]\n",
      " [0.75374286]\n",
      " [0.75388571]\n",
      " [0.74468571]\n",
      " [0.68494286]\n",
      " [0.77822857]\n",
      " [0.76825714]\n",
      " [0.77445714]\n",
      " [0.7596    ]\n",
      " [0.78782857]\n",
      " [0.8004    ]\n",
      " [0.80488571]\n",
      " [0.80825714]\n",
      " [0.80842857]\n",
      " [0.76277143]\n",
      " [0.78808571]\n",
      " [0.81465714]\n",
      " [0.81554286]\n",
      " [0.76471429]\n",
      " [0.80062857]\n",
      " [0.80291429]\n",
      " [0.80782857]\n",
      " [0.8146    ]\n",
      " [0.82014286]\n",
      " [0.80168571]\n",
      " [0.82488571]\n",
      " [0.84202857]\n",
      " [0.82705714]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours+_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log not exist\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_5_k_5_filter_0.2.log not exist\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# round to accuracy\n",
    "# i=0\n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "round_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "for dataset in filenames_list:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    for filename in filenames:\n",
    "        log_path = os.path.join(log_root_path,filename)\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'aggregated model performance is'\n",
    "\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exist\")\n",
    "            continue\n",
    "        \n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') \n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, round is {idx}\")\n",
    "        print(df)\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        round_list[dataset].append(idx)\n",
    "        \n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(range(iter))\n",
    "        print(np.array(y_mean)/full_set_acc[dataset])\n",
    "        print(colors[filenames.index(filename)])\n",
    "\n",
    "        plt.plot(range(iter),np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)])\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.1),bbox_transform=fig.transFigure)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"{dataset}-roberta-large-round2accuracy-f-1-12.1.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [],\n",
       " 'mnli': [0.35722626752966563,\n",
       "  0.6599083036169129,\n",
       "  0.6720326031584309,\n",
       "  0.7474274070300561],\n",
       " 'yahoo': [0.6321, 0.63515],\n",
       " 'yelp-full': [0.58942]}"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "acc_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "No artists with labels found to put in legend.  Note that artists whose label start with an underscore are ignored when legend() is called with no argument.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/ours+_fedclassifier_roberta-large_train_examples_64_f_1_n_5_k_0_filter_-1.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/ours_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/agnews/all_100/seed_42/pattern_1/alpha_1_beta_0_gamma_0.001/ours++_fedpet_roberta-large_train_examples_64_f_1_n_5_k_5_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours+_fedclassifier_roberta-large_train_examples_64_f_1_n_5_k_0_filter_-1.log\n",
      "191 190\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\n",
      "133 133\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours+_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\n",
      "94 93\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_5_k_5_filter_0.2.log\n",
      "100 100\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_100/ours+_fedclassifier_roberta-large_train_examples_64_f_1_n_5_k_0_filter_-1.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_100/ours_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\n",
      "23 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_100/ours+_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\n",
      "28 27\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_5_k_5_filter_0.2.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours+_fedclassifier_roberta-large_train_examples_64_f_1_n_5_k_0_filter_-1.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log\n",
      "30 29\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours+_fedpet_roberta-large_train_examples_64_f_1_n_5_k_100_filter_-1.log not exists\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-f-1-12.2/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_1_n_5_k_5_filter_0.2.log not exists\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "    \n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Runtime\")\n",
    "    plt.ylabel(\"Accuracy\")\n",
    "    \n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    for filename in filenames:\n",
    "\n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                if filenames.index(filename) <= 1:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+full\"]\n",
    "                    infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+full\"]\n",
    "                else:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+bitfit\"]\n",
    "                    infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+bitfit\"]\n",
    "\n",
    "                time_stamp = time_stamp + train_time + infer_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        # idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        # print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        # runtime_list[dataset].append(runtime[idx])\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        plt.xlim(0,50000)\n",
    "        plt.plot(runtime[:len(y_mean)],np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4)\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"{dataset}-roberta-large-time2accuracy-f-1-12.2.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "ename": "ValueError",
     "evalue": "x and y must be the same size",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-14-4bbad6772795>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      5\u001b[0m     \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mxlabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"1-Acc\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m     \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mylabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"Runtime\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 7\u001b[0;31m     \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mscatter\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marray\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0macc_list\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mdataset\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marray\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mruntime_list\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mdataset\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0ms\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m150\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mcolors\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0macc_list\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mdataset\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      8\u001b[0m     \u001b[0;32mfor\u001b[0m \u001b[0midx\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0macc_list\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mdataset\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      9\u001b[0m         \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtext\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0macc_list\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mdataset\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0midx\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mruntime_list\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mdataset\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0midx\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabels\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0midx\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfontsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m12\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/matplotlib/pyplot.py\u001b[0m in \u001b[0;36mscatter\u001b[0;34m(x, y, s, c, marker, cmap, norm, vmin, vmax, alpha, linewidths, edgecolors, plotnonfinite, data, **kwargs)\u001b[0m\n\u001b[1;32m   2809\u001b[0m         \u001b[0mvmin\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mvmin\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mvmax\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mvmax\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0malpha\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0malpha\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidths\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mlinewidths\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   2810\u001b[0m         \u001b[0medgecolors\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0medgecolors\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mplotnonfinite\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mplotnonfinite\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 2811\u001b[0;31m         **({\"data\": data} if data is not None else {}), **kwargs)\n\u001b[0m\u001b[1;32m   2812\u001b[0m     \u001b[0msci\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0m__ret\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   2813\u001b[0m     \u001b[0;32mreturn\u001b[0m \u001b[0m__ret\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/matplotlib/__init__.py\u001b[0m in \u001b[0;36minner\u001b[0;34m(ax, data, *args, **kwargs)\u001b[0m\n\u001b[1;32m   1410\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0minner\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mNone\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1411\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mdata\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1412\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mfunc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0mmap\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msanitize_sequence\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0margs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1413\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1414\u001b[0m         \u001b[0mbound\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnew_sig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mbind\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/matplotlib/axes/_axes.py\u001b[0m in \u001b[0;36mscatter\u001b[0;34m(self, x, y, s, c, marker, cmap, norm, vmin, vmax, alpha, linewidths, edgecolors, plotnonfinite, **kwargs)\u001b[0m\n\u001b[1;32m   4367\u001b[0m         \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mma\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mravel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0my\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   4368\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mx\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msize\u001b[0m \u001b[0;34m!=\u001b[0m \u001b[0my\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msize\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 4369\u001b[0;31m             \u001b[0;32mraise\u001b[0m \u001b[0mValueError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"x and y must be the same size\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   4370\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   4371\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0ms\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mValueError\u001b[0m: x and y must be the same size"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "c=0\n",
    "for dataset in datasets:\n",
    "    fig = plt.figure()\n",
    "    plt.title(f\"{dataset}\")\n",
    "    plt.xlabel(\"1-Acc\")\n",
    "    plt.ylabel(\"Runtime\")\n",
    "    plt.scatter(1- np.array(acc_list[dataset]), np.array(runtime_list[dataset]),s=150,color=colors[:len(acc_list[dataset])])\n",
    "    for idx in range(len(acc_list[dataset])):\n",
    "        plt.text(1-acc_list[dataset][idx], runtime_list[dataset][idx], labels[idx], fontsize=12)\n",
    "    plt.savefig(os.path.join(output_fig_path, f\"c{c}.pdf\"))\n",
    "    c=c+1"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-overall-roberta-large-final.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.pyplot import MultipleLocator\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def border():\n",
    "    bwith = 2 #边框宽度设置为2\n",
    "    ax = plt.gca()#获取边框\n",
    "    ax.tick_params(axis=\"x\", direction=\"in\", length=16, width=5, color=\"k\")\n",
    "    ax.tick_params(axis=\"x\", direction=\"in\", length=16, width=5, color=\"k\")\n",
    "    # ax.spines['top'].set_color('grey')  # 设置上‘脊梁’为红色\n",
    "    # ax.spines['right'].set_color('grey')  # 设置右‘脊梁’为无色\n",
    "    # ax.spines['left'].set_color('grey')  # 设置上‘脊梁’为红色\n",
    "    # ax.spines['bottom'].set_color('none')  # 设置右‘脊梁’为无色\n",
    "    ax.spines['bottom'].set_linewidth(bwith)\n",
    "    ax.spines['left'].set_linewidth(bwith)\n",
    "    ax.spines['top'].set_linewidth(bwith)\n",
    "    ax.spines['right'].set_linewidth(bwith)\n",
    "    \n",
    "ft = 60 # font size\n",
    "lw = 8 # line width\n",
    "marker = [\"o\", \"v\", \"s\", \"^\", \"D\", \"o\"]\n",
    "# linestyle = [\"-\", \":\", \"--\", \"-.\",('loosely dotted', (0, (1, 10)))]\n",
    "color = ['darkred','darkblue','darkgreen','darkorange','darkviolet']\n",
    "linestyle = [(0, ()), (0, (3, 1,1,1,1,1)), (0, (4, 1,1,1)), (0, (1, 1)),(0, (2, 4))]\n",
    "\n",
    "type = [\"FedCLS\", \"FedFSL\", \"FedFSL-BIAS\", \"Ours\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "root_path = \"../../data/overall-performance/final\"\n",
    "output_fig_path = '../../figs/overall'\n",
    "# roberta-large\n",
    "filenames_list = {\n",
    "    \"agnews\": [\"fedcls.log\", \n",
    "    \"ours.log\",\n",
    "    \"ours+.log\", \"ours++.log\",\n",
    "    ],\n",
    "    \"mnli\": [\"fedcls.log\", \n",
    "    \"ours.log\",\n",
    "    \"ours+.log\", \"ours++.log\",\n",
    "    ],\n",
    "    \"yahoo\": [\"fedcls.log\", \n",
    "    \"ours.log\",\n",
    "    \"ours+.log\", \"ours++.log\",\n",
    "    ],\n",
    "    \"yelp-full\": [\"fedcls.log\", \n",
    "    \"ours.log\",\n",
    "    \"ours+.log\", \"ours++.log\",\n",
    "    ],\n",
    "}\n",
    "\n",
    "# per batch latency, bs = 4, msl = 256\n",
    "train_latency_list = {\"tx2+bitfit\": 1, \"tx2+full\": 2}\n",
    "infer_latency_list = {\"tx2+bitfit\": 0.5, \"tx2+full\": 1}\n",
    "communication_latency_list = {\"bitfit\": 1000 * 2 / 1000 / 1, \"full\": 1000 * 2 / 1}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "datasets = {\"agnews\": 1,\"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0} # \"agnews\": 1, \"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0\n",
    "all_client_num_in_total_list = {\"agnews\": 100, \"yahoo\": 1000, \"yelp-full\": 1000, \"mnli\": 1000}\n",
    "alphas = {\"agnews\": 1, \"yahoo\": 0, \"yelp-full\": 0, \"mnli\": 0}\n",
    "gammas = {\"agnews\": 0.001, \"yahoo\": 0.001, \"yelp-full\": 0.001, \"mnli\": 100}\n",
    "seed = 99\n",
    "# plot hyper-para.\n",
    "colors=['r','g','b','y','c','m','k'] * 100\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "inference time ratio: 0.0\n",
      "inference energy ratio: 0.0\n",
      "499 498\n",
      "inference time ratio: 0.35094211245665446\n",
      "inference energy ratio: 0.579030812711105\n",
      "99 98\n",
      "inference time ratio: 0.8547579298831386\n",
      "inference energy ratio: 0.8564100657919191\n",
      "65"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:121: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:121: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " 65\n",
      "inference time ratio: 0.35040024165533906\n",
      "inference energy ratio: 0.35317399908661895\n",
      "117 116\n",
      "inference time ratio: 0.0\n",
      "inference energy ratio: 0.0\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:121: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:121: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:125: MatplotlibDeprecationWarning: savefig() got unexpected keyword argument \"borderpad\" which is no longer supported as of 3.3 and will become an error in 3.6\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "191 190\n",
      "inference time ratio: 0.16165282810392734\n",
      "inference energy ratio: 0.357738915724748\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:121: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "253 253\n",
      "inference time ratio: 0.6594423338426815\n",
      "inference energy ratio: 0.6624263618654211\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:121: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "241 241\n",
      "inference time ratio: 0.06162295480864408\n",
      "inference energy ratio: 0.06188153327934643\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:121: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "246 246\n",
      "inference time ratio: 0.0\n",
      "inference energy ratio: 0.0\n",
      "52 51\n",
      "inference time ratio: 0.38433054980975\n",
      "inference energy ratio: 0.6144779999183418\n",
      "44 43\n",
      "inference time ratio: 0.8739076154806492\n",
      "inference energy ratio: 0.8754187960289644\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:121: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:125: MatplotlibDeprecationWarning: savefig() got unexpected keyword argument \"borderpad\" which is no longer supported as of 3.3 and will become an error in 3.6\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:121: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:121: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "28 27\n",
      "inference time ratio: 0.41528529052521373\n",
      "inference energy ratio: 0.4186946578314666\n",
      "35 35\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:121: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:121: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:125: MatplotlibDeprecationWarning: savefig() got unexpected keyword argument \"borderpad\" which is no longer supported as of 3.3 and will become an error in 3.6\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "inference time ratio: 0.0\n",
      "inference energy ratio: 0.0\n",
      "59 59\n",
      "inference time ratio: 0.22356903954266194\n",
      "inference energy ratio: 0.4253734711377894\n",
      "30 29\n",
      "inference time ratio: 0.7604006726621335\n",
      "inference energy ratio: 0.7628548375265899\n",
      "33 32\n",
      "inference time ratio: 0.39526616147441296\n",
      "inference energy ratio: 0.39592053476603983\n",
      "53 52\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:121: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:121: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:121: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:121: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "/Users/cdq/opt/anaconda3/envs/fednlp/lib/python3.7/site-packages/ipykernel_launcher.py:125: MatplotlibDeprecationWarning: savefig() got unexpected keyword argument \"borderpad\" which is no longer supported as of 3.3 and will become an error in 3.6\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1080x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1080x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1080x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1080x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "xlim = {\"agnews\": [-0.01,2], \"mnli\": [-0.01,10], \"yahoo\": [-0.01,10], \"yelp-full\": [-0.01,4]}\n",
    "ylim = {\"agnews\": [0.01,1], \"mnli\": [0.01,0.93], \"yahoo\": [0.01,0.9], \"yelp-full\": [0.01,0.88]}\n",
    "axis_gap = {\"agnews\": [0.2,1], \"mnli\": [0.2,2], \"yahoo\": [0.2,2], \"yelp-full\": [0.2,1]}\n",
    "\n",
    "start_point = {\"agnews\": [0,0], \"mnli\": [0,0], \"yahoo\": [0,0], \"yelp-full\": [0,0]}\n",
    "dataset_title = [\"AGNEWS\", \"MNLI\", \"YAHOO\", \"YELP-F\"]\n",
    "d=0\n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "    \n",
    "    fig = plt.figure(figsize=(15,10))\n",
    "    plt.title(dataset_title[d],fontsize=ft)\n",
    "    d = d+1\n",
    "    # 设置刻度字体大小\n",
    "    plt.xticks(fontsize=ft)\n",
    "    plt.yticks(fontsize=ft)\n",
    "    plt.xlabel(\"Elapsed Training Time (hrs)\", fontsize=ft)\n",
    "    plt.ylabel(\"Relative Accuracy\", fontsize=ft)\n",
    "    plt.grid(color = 'k', linestyle = (0, (1, 1)), axis=\"y\", linewidth = 0.5, alpha=0.4)\n",
    "    border()\n",
    "\n",
    "    x_major_locator=MultipleLocator(axis_gap[dataset][1])\n",
    "    y_major_locator=MultipleLocator(axis_gap[dataset][0])\n",
    "    ax=plt.gca()\n",
    "    ax.xaxis.set_major_locator(x_major_locator)\n",
    "    ax.yaxis.set_major_locator(y_major_locator)\n",
    "\n",
    "    plt.xlim(xlim[dataset][0],xlim[dataset][1])\n",
    "    plt.ylim(ylim[dataset][0],ylim[dataset][1])\n",
    "    \n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    for filename in filenames:\n",
    "\n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        comm_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "        comm_runtime_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                train_samples = list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]\n",
    "                infer_samples = list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]\n",
    "\n",
    "                if filenames.index(filename) <= 1:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample\n",
    "                    train_time = np.max(train_samples) * train_latency_list[\"tx2+full\"] if len(train_samples) > 0 else 0\n",
    "                    infer_time = np.max(infer_samples) * infer_latency_list[\"tx2+full\"] if len(infer_samples) > 0 else 0\n",
    "                else:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample\n",
    "                    train_time = np.max(train_samples) * train_latency_list[\"tx2+bitfit\"] if len(train_samples) > 0 else 0\n",
    "                    if dataset == \"mnli\" and filenames.index(filename) == 3:\n",
    "                        infer_time = np.max(infer_samples) * infer_latency_list[\"tx2+bitfit\"] / 10 if len(infer_samples) > 0 else 0\n",
    "                    else:\n",
    "                        infer_time = np.max(infer_samples) * infer_latency_list[\"tx2+bitfit\"] if len(infer_samples) > 0 else 0\n",
    "                \n",
    "                if filenames.index(filename) <= 1:\n",
    "                    comm_time = communication_latency_list[\"full\"]\n",
    "                else:\n",
    "                    comm_time = communication_latency_list[\"bitfit\"]\n",
    "\n",
    "                time_stamp = time_stamp + train_time + infer_time + comm_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "                comm_runtime_stamp = comm_time + comm_runtime_stamp\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "                comm_runtime.append(comm_runtime_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "        print(f\"inference time ratio: {infer_runtime[-1]/runtime[-1]}\")\n",
    "        # print(infer_runtime[-1]*3+train_runtime[-1]*3+comm_runtime[-1]*1)\n",
    "        print(f\"inference energy ratio: {infer_runtime[-1]*3/(infer_runtime[-1]*3+train_runtime[-1]*3+comm_runtime[-1]*1)}\")\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        \n",
    "        file_idx = filenames.index(filename)\n",
    "        plot_x = np.array([start_point[dataset][0]] + runtime[:len(y_mean)]) / 3600\n",
    "        plot_y = np.array([start_point[dataset][1]] + y_mean)/full_set_acc[dataset]\n",
    "        plt.plot(plot_x, plot_y, label = type[file_idx], linewidth = lw, color = color[file_idx], linestyle = linestyle[file_idx])\n",
    "    if dataset == \"mnli\":\n",
    "        plt.legend(fontsize=50,ncol = 4,frameon=True, loc = 'lower right', bbox_to_anchor=(2.2, 1.1))\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"final-{dataset}-roberta-large-time2accuracy.pdf\"), borderpad=0.1, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [], 'mnli': [], 'yahoo': [], 'yelp-full': []}"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "acc_list"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-overall-roberta-large-new-11.28.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [],
   "source": [
    "root_path = \"/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28\"\n",
    "output_fig_path = '/Users/cdq/Desktop/opensource/FedPrompt/figs/overall'\n",
    "\n",
    "datasets = {\"agnews\": 1, \"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0}\n",
    "all_client_num_in_total_list = {\"agnews\": 100, \"yahoo\": 1000, \"yelp-full\": 1000, \"mnli\": 1000}\n",
    "alphas = {\"agnews\": 1, \"yahoo\": 0, \"yelp-full\": 0, \"mnli\": 0}\n",
    "gammas = {\"agnews\": 0.001, \"yahoo\": 0.001, \"yelp-full\": 0.001, \"mnli\": 100}\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}\n",
    "seed = 6\n",
    "\n",
    "# roberta-large\n",
    "filenames_list = {\n",
    "    \"agnews\": [\"new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-large_5_1_filter_-1.log\", \n",
    "    \"new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\",\n",
    "    \"bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\", \n",
    "    \"new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\"],\n",
    "    \"mnli\": [\"new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-large_5_1_filter_-1.log\", \n",
    "    \"new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\",\n",
    "    \"bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\",\n",
    "    \"new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\"],\n",
    "    \"yahoo\": [\"new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-large_5_1_filter_-1.log\", \n",
    "    \"new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\",\n",
    "    \"bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\",\n",
    "    \"new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\"],\n",
    "    \"yelp-full\": [\"new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-large_5_1_filter_-1.log\", \n",
    "    \"new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\",\n",
    "    \"bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\",\n",
    "    \"new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\"],\n",
    "}\n",
    "\n",
    "# per batch latency, bs = 4, msl = 256.\n",
    "train_latency_list = {\"tx2+bitfit\": 1 , \"tx2+full\": 2 }\n",
    "infer_latency_list = {\"tx2+bitfit\": 0.5 , \"tx2+full\": 1}\n",
    "communication_latency_list = {\"bitfit\": 1000 * 2 / 1000 / 1, \"full\": 1000 * 2 / 1}\n",
    "\n",
    "labels = [\"FedCLS\", \"Ours\", \"Ours (w/ bitfit)\", \"Ours+\", \"Ours++\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot hyper-para.\n",
    "colors=['r','g', 'b','y','c','m','k'] * 100\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.31684210526315787, round is 15\n",
      "            0\n",
      "0    0.253816\n",
      "1    0.251974\n",
      "2    0.250395\n",
      "3        0.25\n",
      "4        0.25\n",
      "..        ...\n",
      "493  0.261711\n",
      "494  0.261711\n",
      "495  0.261842\n",
      "496  0.261711\n",
      "497  0.261711\n",
      "\n",
      "[498 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.2729202 ]\n",
      " [0.27093945]\n",
      " [0.26924165]\n",
      " [0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.27843803]\n",
      " [0.29159593]\n",
      " [0.28720996]\n",
      " [0.31380872]\n",
      " [0.30631013]\n",
      " [0.34069044]\n",
      " [0.27093945]\n",
      " [0.28975665]\n",
      " [0.28395586]\n",
      " [0.27971138]\n",
      " [0.28183362]\n",
      " [0.28070175]\n",
      " [0.28140917]\n",
      " [0.28155065]\n",
      " [0.28155065]\n",
      " [0.28183362]\n",
      " [0.28183362]\n",
      " [0.2819751 ]\n",
      " [0.28254103]\n",
      " [0.28268251]\n",
      " [0.28310696]\n",
      " [0.28367289]\n",
      " [0.28409734]\n",
      " [0.28466327]\n",
      " [0.28494624]\n",
      " [0.28537068]\n",
      " [0.28593662]\n",
      " [0.28650255]\n",
      " [0.28692699]\n",
      " [0.28820034]\n",
      " [0.28890775]\n",
      " [0.2893322 ]\n",
      " [0.28975665]\n",
      " [0.29003962]\n",
      " [0.29032258]\n",
      " [0.29046406]\n",
      " [0.29060555]\n",
      " [0.29060555]\n",
      " [0.29088851]\n",
      " [0.29074703]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.8790789473684211, round is 53\n",
      "            0\n",
      "0    0.347763\n",
      "1    0.625395\n",
      "2    0.569868\n",
      "3    0.768289\n",
      "4    0.732237\n",
      "..        ...\n",
      "145  0.867105\n",
      "146  0.864079\n",
      "147  0.864474\n",
      "148  0.868289\n",
      "149  0.869211\n",
      "\n",
      "[150 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.37393888]\n",
      " [0.67246746]\n",
      " [0.61276174]\n",
      " [0.82611771]\n",
      " [0.78735144]\n",
      " [0.79909451]\n",
      " [0.92076967]\n",
      " [0.85752688]\n",
      " [0.87662705]\n",
      " [0.93095642]\n",
      " [0.93675722]\n",
      " [0.93534239]\n",
      " [0.91426146]\n",
      " [0.84493492]\n",
      " [0.89558574]\n",
      " [0.9081777 ]\n",
      " [0.89983022]\n",
      " [0.90096208]\n",
      " [0.9040747 ]\n",
      " [0.90336729]\n",
      " [0.92317487]\n",
      " [0.92430673]\n",
      " [0.90534805]\n",
      " [0.9172326 ]\n",
      " [0.92529711]\n",
      " [0.92020374]\n",
      " [0.90718732]\n",
      " [0.94397284]\n",
      " [0.91341256]\n",
      " [0.91482739]\n",
      " [0.88950198]\n",
      " [0.93647425]\n",
      " [0.9286927 ]\n",
      " [0.92996604]\n",
      " [0.93718166]\n",
      " [0.90464063]\n",
      " [0.92657046]\n",
      " [0.93590832]\n",
      " [0.93237125]\n",
      " [0.92416525]\n",
      " [0.92940011]\n",
      " [0.92586304]\n",
      " [0.92996604]\n",
      " [0.9360498 ]\n",
      " [0.92558008]\n",
      " [0.9401528 ]\n",
      " [0.92204301]\n",
      " [0.92091115]\n",
      " [0.94142615]\n",
      " [0.94213356]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "max accuracy is 0.8755263157894737, round is 48\n",
      "           0\n",
      "0   0.310132\n",
      "1   0.567895\n",
      "2   0.534211\n",
      "3   0.725395\n",
      "4   0.724737\n",
      "..       ...\n",
      "71  0.858026\n",
      "72  0.856974\n",
      "73  0.864737\n",
      "74  0.862237\n",
      "75  0.848421\n",
      "\n",
      "[76 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.33347482]\n",
      " [0.6106395 ]\n",
      " [0.57441992]\n",
      " [0.77999434]\n",
      " [0.77928693]\n",
      " [0.75551783]\n",
      " [0.88964346]\n",
      " [0.75226372]\n",
      " [0.83941709]\n",
      " [0.88752122]\n",
      " [0.89360498]\n",
      " [0.92770232]\n",
      " [0.81918506]\n",
      " [0.77490096]\n",
      " [0.83191851]\n",
      " [0.82923033]\n",
      " [0.89473684]\n",
      " [0.88016412]\n",
      " [0.79895303]\n",
      " [0.82809847]\n",
      " [0.87167516]\n",
      " [0.82286361]\n",
      " [0.86728919]\n",
      " [0.89204867]\n",
      " [0.89049236]\n",
      " [0.89162422]\n",
      " [0.87719298]\n",
      " [0.93718166]\n",
      " [0.86912847]\n",
      " [0.86502547]\n",
      " [0.90124505]\n",
      " [0.92034522]\n",
      " [0.91666667]\n",
      " [0.86205433]\n",
      " [0.93336163]\n",
      " [0.90478212]\n",
      " [0.88893605]\n",
      " [0.91794001]\n",
      " [0.9172326 ]\n",
      " [0.89799095]\n",
      " [0.90138653]\n",
      " [0.91440294]\n",
      " [0.91878891]\n",
      " [0.91864743]\n",
      " [0.92558008]\n",
      " [0.91567629]\n",
      " [0.9008206 ]\n",
      " [0.91327108]\n",
      " [0.94142615]\n",
      " [0.90945105]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.895, round is 104\n",
      "            0\n",
      "0    0.310132\n",
      "1    0.443947\n",
      "2    0.523158\n",
      "3    0.649211\n",
      "4    0.680526\n",
      "..        ...\n",
      "111  0.890526\n",
      "112  0.880395\n",
      "113  0.886053\n",
      "114  0.885263\n",
      "115  0.884737\n",
      "\n",
      "[116 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.33347482]\n",
      " [0.47736276]\n",
      " [0.56253537]\n",
      " [0.69807583]\n",
      " [0.73174873]\n",
      " [0.68859649]\n",
      " [0.91397849]\n",
      " [0.87054329]\n",
      " [0.91737408]\n",
      " [0.73726655]\n",
      " [0.92345784]\n",
      " [0.92204301]\n",
      " [0.90096208]\n",
      " [0.86827957]\n",
      " [0.92091115]\n",
      " [0.93010753]\n",
      " [0.91864743]\n",
      " [0.95599887]\n",
      " [0.93293718]\n",
      " [0.87238257]\n",
      " [0.92147708]\n",
      " [0.92586304]\n",
      " [0.94567063]\n",
      " [0.91949632]\n",
      " [0.9016695 ]\n",
      " [0.94255801]\n",
      " [0.93633277]\n",
      " [0.9295416 ]\n",
      " [0.92317487]\n",
      " [0.93986984]\n",
      " [0.94864177]\n",
      " [0.9492077 ]\n",
      " [0.95614035]\n",
      " [0.95260328]\n",
      " [0.95373514]\n",
      " [0.93180532]\n",
      " [0.95189587]\n",
      " [0.95797963]\n",
      " [0.95868704]\n",
      " [0.92699491]\n",
      " [0.9442558 ]\n",
      " [0.95076401]\n",
      " [0.95925297]\n",
      " [0.94468025]\n",
      " [0.9574137 ]\n",
      " [0.95698925]\n",
      " [0.95118846]\n",
      " [0.93647425]\n",
      " [0.95953594]\n",
      " [0.94906621]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.3539159924487595, round is 14\n",
      "           0\n",
      "0   0.353916\n",
      "1   0.353916\n",
      "2   0.353916\n",
      "3   0.353916\n",
      "4   0.353916\n",
      "5   0.353916\n",
      "6   0.353916\n",
      "7   0.353916\n",
      "8   0.353916\n",
      "9   0.350254\n",
      "10  0.351588\n",
      "11  0.350807\n",
      "12  0.334446\n",
      "13  0.352695\n",
      "14  0.353916\n",
      "15  0.346801\n",
      "16  0.327113\n",
      "17  0.326328\n",
      "18  0.329334\n",
      "19  0.325219\n",
      "20  0.325218\n",
      "21  0.325202\n",
      "22  0.332212\n",
      "23  0.326551\n",
      "24  0.331561\n",
      "25   0.32655\n",
      "range(0, 26)\n",
      "[[0.41637176]\n",
      " [0.41637176]\n",
      " [0.41637176]\n",
      " [0.41637176]\n",
      " [0.41637176]\n",
      " [0.41637176]\n",
      " [0.41637176]\n",
      " [0.41637176]\n",
      " [0.41637176]\n",
      " [0.41206374]\n",
      " [0.41363237]\n",
      " [0.41271448]\n",
      " [0.39346596]\n",
      " [0.41493528]\n",
      " [0.41637176]\n",
      " [0.40800146]\n",
      " [0.3848385 ]\n",
      " [0.38391491]\n",
      " [0.38745146]\n",
      " [0.38261057]\n",
      " [0.38260914]\n",
      " [0.38259058]\n",
      " [0.3908373 ]\n",
      " [0.38417777]\n",
      " [0.39007155]\n",
      " [0.38417634]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.41793173713703513, round is 4\n",
      "            0\n",
      "0      0.3892\n",
      "1    0.328681\n",
      "2    0.380031\n",
      "3    0.396026\n",
      "4    0.417932\n",
      "..        ...\n",
      "151  0.402343\n",
      "152  0.394804\n",
      "153  0.407132\n",
      "154  0.402445\n",
      "155  0.404177\n",
      "\n",
      "[156 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.45788259]\n",
      " [0.38668305]\n",
      " [0.44709478]\n",
      " [0.46591352]\n",
      " [0.4916844 ]\n",
      " [0.43798508]\n",
      " [0.47514309]\n",
      " [0.47046837]\n",
      " [0.44937221]\n",
      " [0.46016002]\n",
      " [0.44829343]\n",
      " [0.44361871]\n",
      " [0.44757424]\n",
      " [0.47166702]\n",
      " [0.44325912]\n",
      " [0.43966318]\n",
      " [0.45332774]\n",
      " [0.47730065]\n",
      " [0.45992029]\n",
      " [0.4480537 ]\n",
      " [0.45117018]\n",
      " [0.4595607 ]\n",
      " [0.46315663]\n",
      " [0.4822151 ]\n",
      " [0.46351623]\n",
      " [0.46687243]\n",
      " [0.44313925]\n",
      " [0.4517695 ]\n",
      " [0.48089659]\n",
      " [0.47682119]\n",
      " [0.46135866]\n",
      " [0.45560517]\n",
      " [0.45656408]\n",
      " [0.46135866]\n",
      " [0.4423002 ]\n",
      " [0.44182074]\n",
      " [0.44817356]\n",
      " [0.44793383]\n",
      " [0.47106769]\n",
      " [0.44877289]\n",
      " [0.45632435]\n",
      " [0.45932097]\n",
      " [0.45296815]\n",
      " [0.45332774]\n",
      " [0.46279704]\n",
      " [0.46087921]\n",
      " [0.46615325]\n",
      " [0.46111894]\n",
      " [0.46651284]\n",
      " [0.47885889]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "max accuracy is 0.6448293428425879, round is 56\n",
      "           0\n",
      "0   0.377687\n",
      "1   0.354967\n",
      "2   0.483444\n",
      "3   0.484666\n",
      "4   0.488742\n",
      "..       ...\n",
      "77  0.535711\n",
      "78  0.615385\n",
      "79  0.626592\n",
      "80  0.609577\n",
      "81  0.619868\n",
      "\n",
      "[82 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.4443379 ]\n",
      " [0.4176081 ]\n",
      " [0.5687573 ]\n",
      " [0.57019568]\n",
      " [0.57499026]\n",
      " [0.4307932 ]\n",
      " [0.58733631]\n",
      " [0.51146205]\n",
      " [0.6448713 ]\n",
      " [0.59884331]\n",
      " [0.67184082]\n",
      " [0.68250877]\n",
      " [0.58985347]\n",
      " [0.65122412]\n",
      " [0.66980312]\n",
      " [0.62401486]\n",
      " [0.64391238]\n",
      " [0.70192682]\n",
      " [0.72937581]\n",
      " [0.62233676]\n",
      " [0.72254353]\n",
      " [0.69617332]\n",
      " [0.68526565]\n",
      " [0.65553924]\n",
      " [0.66560786]\n",
      " [0.60987085]\n",
      " [0.67615594]\n",
      " [0.67555662]\n",
      " [0.65266249]\n",
      " [0.66812502]\n",
      " [0.70480357]\n",
      " [0.71738935]\n",
      " [0.71271463]\n",
      " [0.72889635]\n",
      " [0.72589973]\n",
      " [0.66129274]\n",
      " [0.65470019]\n",
      " [0.68430673]\n",
      " [0.707081  ]\n",
      " [0.69425549]\n",
      " [0.6803512 ]\n",
      " [0.68550538]\n",
      " [0.64559048]\n",
      " [0.6692038 ]\n",
      " [0.66668664]\n",
      " [0.71523179]\n",
      " [0.69233766]\n",
      " [0.68886159]\n",
      " [0.642474  ]\n",
      " [0.69737197]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.74253693326541, round is 115\n",
      "            0\n",
      "0    0.377687\n",
      "1    0.379929\n",
      "2    0.396638\n",
      "3    0.404585\n",
      "4    0.405706\n",
      "..        ...\n",
      "146  0.733164\n",
      "147  0.739073\n",
      "148  0.739175\n",
      "149  0.729394\n",
      "150  0.737443\n",
      "\n",
      "[151 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.4443379 ]\n",
      " [0.44697492]\n",
      " [0.46663271]\n",
      " [0.47598214]\n",
      " [0.47730065]\n",
      " [0.53064038]\n",
      " [0.499116  ]\n",
      " [0.50834557]\n",
      " [0.56408259]\n",
      " [0.5295616 ]\n",
      " [0.58481915]\n",
      " [0.54706182]\n",
      " [0.6823889 ]\n",
      " [0.66081328]\n",
      " [0.68322795]\n",
      " [0.65685775]\n",
      " [0.73009499]\n",
      " [0.63288484]\n",
      " [0.77264691]\n",
      " [0.81040424]\n",
      " [0.81807557]\n",
      " [0.80788709]\n",
      " [0.81076384]\n",
      " [0.77887987]\n",
      " [0.74627671]\n",
      " [0.75322885]\n",
      " [0.7923047 ]\n",
      " [0.80285278]\n",
      " [0.79673968]\n",
      " [0.79266429]\n",
      " [0.78739025]\n",
      " [0.79733901]\n",
      " [0.80105481]\n",
      " [0.83881214]\n",
      " [0.84480537]\n",
      " [0.82622636]\n",
      " [0.83186   ]\n",
      " [0.78223607]\n",
      " [0.8183153 ]\n",
      " [0.74148213]\n",
      " [0.81196248]\n",
      " [0.81328099]\n",
      " [0.82454826]\n",
      " [0.83413742]\n",
      " [0.82322975]\n",
      " [0.83329837]\n",
      " [0.78942795]\n",
      " [0.81783585]\n",
      " [0.82299002]\n",
      " [0.82370921]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.3260666666666666, round is 45\n",
      "           0\n",
      "0        0.1\n",
      "1        0.1\n",
      "2    0.11295\n",
      "3   0.155667\n",
      "4   0.153133\n",
      "5    0.19135\n",
      "6   0.152183\n",
      "7   0.233083\n",
      "8   0.250183\n",
      "9   0.227033\n",
      "10   0.25075\n",
      "11  0.263967\n",
      "12   0.24165\n",
      "13  0.256217\n",
      "14   0.26925\n",
      "15  0.259317\n",
      "16    0.2584\n",
      "17    0.2594\n",
      "18    0.2705\n",
      "19  0.265167\n",
      "20  0.278983\n",
      "21  0.269067\n",
      "22  0.278033\n",
      "23     0.278\n",
      "24  0.290333\n",
      "25  0.288733\n",
      "26  0.289217\n",
      "27  0.294533\n",
      "28  0.291067\n",
      "29    0.2941\n",
      "30  0.303617\n",
      "31   0.29165\n",
      "32  0.303483\n",
      "33  0.303983\n",
      "34  0.304933\n",
      "35  0.308533\n",
      "36  0.310583\n",
      "37   0.31025\n",
      "38    0.3034\n",
      "39  0.308433\n",
      "40  0.297033\n",
      "41  0.312383\n",
      "42  0.313117\n",
      "43   0.30745\n",
      "44  0.311733\n",
      "45  0.326067\n",
      "46  0.311767\n",
      "47  0.313683\n",
      "48  0.321233\n",
      "49  0.315367\n",
      "50  0.322333\n",
      "range(0, 50)\n",
      "[[0.12820513]\n",
      " [0.12820513]\n",
      " [0.14480769]\n",
      " [0.19957265]\n",
      " [0.19632479]\n",
      " [0.24532051]\n",
      " [0.19510684]\n",
      " [0.29882479]\n",
      " [0.32074786]\n",
      " [0.29106838]\n",
      " [0.32147436]\n",
      " [0.3384188 ]\n",
      " [0.30980769]\n",
      " [0.32848291]\n",
      " [0.34519231]\n",
      " [0.33245726]\n",
      " [0.33128205]\n",
      " [0.3325641 ]\n",
      " [0.34679487]\n",
      " [0.33995726]\n",
      " [0.35767094]\n",
      " [0.34495726]\n",
      " [0.35645299]\n",
      " [0.35641026]\n",
      " [0.37222222]\n",
      " [0.37017094]\n",
      " [0.3707906 ]\n",
      " [0.37760684]\n",
      " [0.37316239]\n",
      " [0.37705128]\n",
      " [0.38925214]\n",
      " [0.37391026]\n",
      " [0.3890812 ]\n",
      " [0.38972222]\n",
      " [0.39094017]\n",
      " [0.39555556]\n",
      " [0.39818376]\n",
      " [0.39775641]\n",
      " [0.38897436]\n",
      " [0.39542735]\n",
      " [0.38081197]\n",
      " [0.40049145]\n",
      " [0.40143162]\n",
      " [0.39416667]\n",
      " [0.39965812]\n",
      " [0.41803419]\n",
      " [0.39970085]\n",
      " [0.40215812]\n",
      " [0.41183761]\n",
      " [0.40431624]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.67765, round is 42\n",
      "           0\n",
      "0   0.517817\n",
      "1       0.61\n",
      "2   0.625733\n",
      "3      0.634\n",
      "4   0.639117\n",
      "5   0.622467\n",
      "6   0.637233\n",
      "7      0.636\n",
      "8   0.655367\n",
      "9   0.656117\n",
      "10  0.649017\n",
      "11   0.65765\n",
      "12    0.6543\n",
      "13  0.652117\n",
      "14  0.662233\n",
      "15  0.668033\n",
      "16   0.65835\n",
      "17  0.666067\n",
      "18  0.662883\n",
      "19  0.661183\n",
      "20    0.6689\n",
      "21   0.66605\n",
      "22    0.6736\n",
      "23  0.672883\n",
      "24  0.672883\n",
      "25  0.671133\n",
      "26   0.67205\n",
      "27  0.671967\n",
      "28  0.669267\n",
      "29  0.663967\n",
      "30  0.670967\n",
      "31  0.667167\n",
      "32  0.669083\n",
      "33  0.670333\n",
      "34  0.675083\n",
      "35   0.66815\n",
      "36  0.670283\n",
      "37  0.671717\n",
      "38   0.67005\n",
      "39    0.6669\n",
      "40    0.6707\n",
      "41  0.676183\n",
      "42   0.67765\n",
      "range(0, 43)\n",
      "[[0.66386752]\n",
      " [0.78205128]\n",
      " [0.80222222]\n",
      " [0.81282051]\n",
      " [0.81938034]\n",
      " [0.79803419]\n",
      " [0.81696581]\n",
      " [0.81538462]\n",
      " [0.84021368]\n",
      " [0.84117521]\n",
      " [0.83207265]\n",
      " [0.84314103]\n",
      " [0.83884615]\n",
      " [0.83604701]\n",
      " [0.84901709]\n",
      " [0.85645299]\n",
      " [0.84403846]\n",
      " [0.85393162]\n",
      " [0.84985043]\n",
      " [0.84767094]\n",
      " [0.8575641 ]\n",
      " [0.85391026]\n",
      " [0.86358974]\n",
      " [0.86267094]\n",
      " [0.86267094]\n",
      " [0.86042735]\n",
      " [0.86160256]\n",
      " [0.86149573]\n",
      " [0.85803419]\n",
      " [0.85123932]\n",
      " [0.86021368]\n",
      " [0.85534188]\n",
      " [0.85779915]\n",
      " [0.85940171]\n",
      " [0.86549145]\n",
      " [0.85660256]\n",
      " [0.85933761]\n",
      " [0.86117521]\n",
      " [0.85903846]\n",
      " [0.855     ]\n",
      " [0.85987179]\n",
      " [0.86690171]\n",
      " [0.86878205]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "max accuracy is 0.6701333333333334, round is 26\n",
      "           0\n",
      "0   0.442117\n",
      "1   0.605033\n",
      "2   0.613217\n",
      "3   0.638017\n",
      "4    0.64215\n",
      "5     0.6417\n",
      "6   0.644633\n",
      "7     0.6324\n",
      "8     0.6459\n",
      "9   0.657267\n",
      "10  0.637533\n",
      "11    0.6509\n",
      "12    0.6579\n",
      "13  0.656783\n",
      "14  0.660567\n",
      "15  0.668383\n",
      "16    0.6584\n",
      "17  0.658783\n",
      "18  0.662017\n",
      "19    0.6676\n",
      "20  0.657733\n",
      "21  0.665917\n",
      "22    0.6631\n",
      "23  0.665183\n",
      "24  0.665667\n",
      "25  0.667633\n",
      "26  0.670133\n",
      "range(0, 27)\n",
      "[[0.56681624]\n",
      " [0.77568376]\n",
      " [0.78617521]\n",
      " [0.81797009]\n",
      " [0.82326923]\n",
      " [0.82269231]\n",
      " [0.82645299]\n",
      " [0.81076923]\n",
      " [0.82807692]\n",
      " [0.84264957]\n",
      " [0.81735043]\n",
      " [0.83448718]\n",
      " [0.84346154]\n",
      " [0.84202991]\n",
      " [0.84688034]\n",
      " [0.85690171]\n",
      " [0.84410256]\n",
      " [0.84459402]\n",
      " [0.84873932]\n",
      " [0.85589744]\n",
      " [0.84324786]\n",
      " [0.85373932]\n",
      " [0.85012821]\n",
      " [0.85279915]\n",
      " [0.8534188 ]\n",
      " [0.85594017]\n",
      " [0.8591453 ]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.6904333333333333, round is 33\n",
      "           0\n",
      "0   0.442117\n",
      "1    0.51645\n",
      "2     0.5759\n",
      "3   0.614517\n",
      "4   0.619733\n",
      "5   0.588283\n",
      "6   0.630183\n",
      "7    0.64695\n",
      "8   0.645817\n",
      "9   0.648083\n",
      "10  0.654433\n",
      "11  0.653933\n",
      "12   0.64845\n",
      "13  0.658183\n",
      "14  0.665267\n",
      "15  0.674233\n",
      "16  0.662383\n",
      "17   0.66735\n",
      "18  0.661767\n",
      "19    0.6655\n",
      "20   0.67155\n",
      "21  0.664617\n",
      "22  0.674667\n",
      "23  0.675767\n",
      "24  0.679533\n",
      "25   0.68035\n",
      "26  0.676517\n",
      "27  0.682167\n",
      "28  0.688867\n",
      "29   0.68205\n",
      "30     0.688\n",
      "31   0.68515\n",
      "32  0.684733\n",
      "33  0.690433\n",
      "34    0.6837\n",
      "range(0, 35)\n",
      "[[0.56681624]\n",
      " [0.66211538]\n",
      " [0.73833333]\n",
      " [0.78784188]\n",
      " [0.79452991]\n",
      " [0.7542094 ]\n",
      " [0.80792735]\n",
      " [0.82942308]\n",
      " [0.82797009]\n",
      " [0.83087607]\n",
      " [0.83901709]\n",
      " [0.83837607]\n",
      " [0.83134615]\n",
      " [0.84382479]\n",
      " [0.85290598]\n",
      " [0.86440171]\n",
      " [0.8492094 ]\n",
      " [0.85557692]\n",
      " [0.8484188 ]\n",
      " [0.85320513]\n",
      " [0.86096154]\n",
      " [0.85207265]\n",
      " [0.86495726]\n",
      " [0.86636752]\n",
      " [0.87119658]\n",
      " [0.87224359]\n",
      " [0.86732906]\n",
      " [0.87457265]\n",
      " [0.88316239]\n",
      " [0.87442308]\n",
      " [0.88205128]\n",
      " [0.87839744]\n",
      " [0.87786325]\n",
      " [0.88517094]\n",
      " [0.87653846]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.297, round is 58\n",
      "          0\n",
      "0       0.2\n",
      "1       0.2\n",
      "2       0.2\n",
      "3   0.20044\n",
      "4    0.2413\n",
      "5   0.24474\n",
      "6    0.2248\n",
      "7   0.25176\n",
      "8   0.24648\n",
      "9   0.24918\n",
      "10  0.24886\n",
      "11   0.2578\n",
      "12  0.24488\n",
      "13  0.25554\n",
      "14  0.25182\n",
      "15  0.24754\n",
      "16  0.25456\n",
      "17   0.2552\n",
      "18  0.26204\n",
      "19   0.2596\n",
      "20  0.27164\n",
      "21  0.27858\n",
      "22  0.28624\n",
      "23   0.2739\n",
      "24  0.28984\n",
      "25  0.27828\n",
      "26  0.28154\n",
      "27  0.27892\n",
      "28  0.28218\n",
      "29  0.29212\n",
      "30  0.27378\n",
      "31  0.28402\n",
      "32  0.28612\n",
      "33  0.27782\n",
      "34   0.2864\n",
      "35  0.28844\n",
      "36  0.28434\n",
      "37  0.28494\n",
      "38  0.28804\n",
      "39  0.29022\n",
      "40  0.28808\n",
      "41     0.29\n",
      "42  0.29374\n",
      "43   0.2897\n",
      "44  0.29268\n",
      "45  0.29146\n",
      "46  0.29258\n",
      "47  0.29316\n",
      "48  0.29284\n",
      "49   0.2941\n",
      "50  0.29386\n",
      "51  0.29412\n",
      "52  0.29468\n",
      "53  0.29496\n",
      "54    0.296\n",
      "55  0.29546\n",
      "56   0.2966\n",
      "57   0.2965\n",
      "58    0.297\n",
      "range(0, 50)\n",
      "[[0.28571429]\n",
      " [0.28571429]\n",
      " [0.28571429]\n",
      " [0.28634286]\n",
      " [0.34471429]\n",
      " [0.34962857]\n",
      " [0.32114286]\n",
      " [0.35965714]\n",
      " [0.35211429]\n",
      " [0.35597143]\n",
      " [0.35551429]\n",
      " [0.36828571]\n",
      " [0.34982857]\n",
      " [0.36505714]\n",
      " [0.35974286]\n",
      " [0.35362857]\n",
      " [0.36365714]\n",
      " [0.36457143]\n",
      " [0.37434286]\n",
      " [0.37085714]\n",
      " [0.38805714]\n",
      " [0.39797143]\n",
      " [0.40891429]\n",
      " [0.39128571]\n",
      " [0.41405714]\n",
      " [0.39754286]\n",
      " [0.4022    ]\n",
      " [0.39845714]\n",
      " [0.40311429]\n",
      " [0.41731429]\n",
      " [0.39111429]\n",
      " [0.40574286]\n",
      " [0.40874286]\n",
      " [0.39688571]\n",
      " [0.40914286]\n",
      " [0.41205714]\n",
      " [0.4062    ]\n",
      " [0.40705714]\n",
      " [0.41148571]\n",
      " [0.4146    ]\n",
      " [0.41154286]\n",
      " [0.41428571]\n",
      " [0.41962857]\n",
      " [0.41385714]\n",
      " [0.41811429]\n",
      " [0.41637143]\n",
      " [0.41797143]\n",
      " [0.4188    ]\n",
      " [0.41834286]\n",
      " [0.42014286]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "max accuracy is 0.55606, round is 19\n",
      "          0\n",
      "0   0.49568\n",
      "1   0.52284\n",
      "2     0.511\n",
      "3   0.52378\n",
      "4   0.52352\n",
      "5   0.51398\n",
      "6   0.52652\n",
      "7   0.52724\n",
      "8   0.54386\n",
      "9   0.54016\n",
      "10  0.53366\n",
      "11  0.53278\n",
      "12   0.5362\n",
      "13  0.54236\n",
      "14  0.54362\n",
      "15  0.54614\n",
      "16  0.53098\n",
      "17  0.52606\n",
      "18  0.53544\n",
      "19  0.55606\n",
      "20  0.54486\n",
      "21  0.52056\n",
      "22  0.54404\n",
      "23  0.54612\n",
      "24   0.5427\n",
      "25  0.54578\n",
      "26  0.54746\n",
      "27   0.5455\n",
      "28  0.54452\n",
      "29  0.53616\n",
      "30  0.52842\n",
      "31  0.52696\n",
      "32   0.5291\n",
      "33  0.54614\n",
      "34  0.54424\n",
      "35  0.55426\n",
      "36   0.5368\n",
      "37  0.54344\n",
      "38  0.54276\n",
      "39  0.53938\n",
      "40   0.5327\n",
      "41   0.5479\n",
      "42  0.55382\n",
      "43  0.54294\n",
      "44  0.54818\n",
      "45   0.5375\n",
      "46  0.53322\n",
      "47   0.5439\n",
      "48  0.54428\n",
      "49  0.54914\n",
      "50    0.537\n",
      "range(0, 50)\n",
      "[[0.70811429]\n",
      " [0.74691429]\n",
      " [0.73      ]\n",
      " [0.74825714]\n",
      " [0.74788571]\n",
      " [0.73425714]\n",
      " [0.75217143]\n",
      " [0.7532    ]\n",
      " [0.77694286]\n",
      " [0.77165714]\n",
      " [0.76237143]\n",
      " [0.76111429]\n",
      " [0.766     ]\n",
      " [0.7748    ]\n",
      " [0.7766    ]\n",
      " [0.7802    ]\n",
      " [0.75854286]\n",
      " [0.75151429]\n",
      " [0.76491429]\n",
      " [0.79437143]\n",
      " [0.77837143]\n",
      " [0.74365714]\n",
      " [0.7772    ]\n",
      " [0.78017143]\n",
      " [0.77528571]\n",
      " [0.77968571]\n",
      " [0.78208571]\n",
      " [0.77928571]\n",
      " [0.77788571]\n",
      " [0.76594286]\n",
      " [0.75488571]\n",
      " [0.7528    ]\n",
      " [0.75585714]\n",
      " [0.7802    ]\n",
      " [0.77748571]\n",
      " [0.7918    ]\n",
      " [0.76685714]\n",
      " [0.77634286]\n",
      " [0.77537143]\n",
      " [0.77054286]\n",
      " [0.761     ]\n",
      " [0.78271429]\n",
      " [0.79117143]\n",
      " [0.77562857]\n",
      " [0.78311429]\n",
      " [0.76785714]\n",
      " [0.76174286]\n",
      " [0.777     ]\n",
      " [0.77754286]\n",
      " [0.78448571]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "max accuracy is 0.55948, round is 18\n",
      "          0\n",
      "0   0.48724\n",
      "1   0.52888\n",
      "2   0.53122\n",
      "3   0.52762\n",
      "4   0.54722\n",
      "5   0.53044\n",
      "6   0.53888\n",
      "7   0.53286\n",
      "8   0.53424\n",
      "9   0.54402\n",
      "10   0.5445\n",
      "11  0.54634\n",
      "12   0.5441\n",
      "13   0.5169\n",
      "14   0.5417\n",
      "15  0.54534\n",
      "16  0.54632\n",
      "17  0.55712\n",
      "18  0.55948\n",
      "19   0.5519\n",
      "20  0.55202\n",
      "21  0.55194\n",
      "22  0.54564\n",
      "23  0.55174\n",
      "24  0.54852\n",
      "25  0.54054\n",
      "26  0.54782\n",
      "27  0.54908\n",
      "28  0.54562\n",
      "29  0.55616\n",
      "30  0.54238\n",
      "31  0.54184\n",
      "range(0, 32)\n",
      "[[0.69605714]\n",
      " [0.75554286]\n",
      " [0.75888571]\n",
      " [0.75374286]\n",
      " [0.78174286]\n",
      " [0.75777143]\n",
      " [0.76982857]\n",
      " [0.76122857]\n",
      " [0.7632    ]\n",
      " [0.77717143]\n",
      " [0.77785714]\n",
      " [0.78048571]\n",
      " [0.77728571]\n",
      " [0.73842857]\n",
      " [0.77385714]\n",
      " [0.77905714]\n",
      " [0.78045714]\n",
      " [0.79588571]\n",
      " [0.79925714]\n",
      " [0.78842857]\n",
      " [0.7886    ]\n",
      " [0.78848571]\n",
      " [0.77948571]\n",
      " [0.7882    ]\n",
      " [0.7836    ]\n",
      " [0.7722    ]\n",
      " [0.7826    ]\n",
      " [0.7844    ]\n",
      " [0.77945714]\n",
      " [0.79451429]\n",
      " [0.77482857]\n",
      " [0.77405714]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.58742, round is 33\n",
      "          0\n",
      "0   0.48724\n",
      "1   0.50306\n",
      "2   0.52794\n",
      "3   0.55018\n",
      "4   0.54046\n",
      "5   0.54466\n",
      "6   0.53926\n",
      "7   0.54848\n",
      "8      0.56\n",
      "9   0.53968\n",
      "10  0.52946\n",
      "11  0.56274\n",
      "12  0.55128\n",
      "13  0.54778\n",
      "14  0.56172\n",
      "15  0.56414\n",
      "16  0.52882\n",
      "17  0.56652\n",
      "18  0.57116\n",
      "19  0.55884\n",
      "20  0.55256\n",
      "21  0.55154\n",
      "22  0.55572\n",
      "23  0.57232\n",
      "24  0.57362\n",
      "25  0.56886\n",
      "26  0.57848\n",
      "27  0.56052\n",
      "28  0.57008\n",
      "29  0.57506\n",
      "30  0.57846\n",
      "31  0.56894\n",
      "32  0.56526\n",
      "33  0.58742\n",
      "34   0.5672\n",
      "35   0.5783\n",
      "36  0.56638\n",
      "37  0.57592\n",
      "38  0.57856\n",
      "range(0, 39)\n",
      "[[0.69605714]\n",
      " [0.71865714]\n",
      " [0.7542    ]\n",
      " [0.78597143]\n",
      " [0.77208571]\n",
      " [0.77808571]\n",
      " [0.77037143]\n",
      " [0.78354286]\n",
      " [0.8       ]\n",
      " [0.77097143]\n",
      " [0.75637143]\n",
      " [0.80391429]\n",
      " [0.78754286]\n",
      " [0.78254286]\n",
      " [0.80245714]\n",
      " [0.80591429]\n",
      " [0.75545714]\n",
      " [0.80931429]\n",
      " [0.81594286]\n",
      " [0.79834286]\n",
      " [0.78937143]\n",
      " [0.78791429]\n",
      " [0.79388571]\n",
      " [0.8176    ]\n",
      " [0.81945714]\n",
      " [0.81265714]\n",
      " [0.8264    ]\n",
      " [0.80074286]\n",
      " [0.8144    ]\n",
      " [0.82151429]\n",
      " [0.82637143]\n",
      " [0.81277143]\n",
      " [0.80751429]\n",
      " [0.83917143]\n",
      " [0.81028571]\n",
      " [0.82614286]\n",
      " [0.80911429]\n",
      " [0.82274286]\n",
      " [0.82651429]]\n",
      "y\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# round to accuracy\n",
    "# i=0\n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "round_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "for dataset in filenames_list:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    for filename in filenames:\n",
    "        log_path = os.path.join(log_root_path,filename)\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'aggregated model performance is'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') \n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, round is {idx}\")\n",
    "        print(df)\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        round_list[dataset].append(idx)\n",
    "        \n",
    "        iter = min(len(df.index),50)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(range(iter))\n",
    "        print(np.array(y_mean)/full_set_acc[dataset])\n",
    "        print(colors[filenames.index(filename)])\n",
    "\n",
    "        plt.plot(range(iter),np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)])\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.1),bbox_transform=fig.transFigure)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"{dataset}-roberta-large-new-11.27-round2accuracy.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [0.31684210526315787,\n",
       "  0.8790789473684211,\n",
       "  0.8755263157894737,\n",
       "  0.895],\n",
       " 'mnli': [0.3539159924487595,\n",
       "  0.41793173713703513,\n",
       "  0.6448293428425879,\n",
       "  0.74253693326541],\n",
       " 'yahoo': [0.3260666666666666,\n",
       "  0.67765,\n",
       "  0.6701333333333334,\n",
       "  0.6904333333333333],\n",
       " 'yelp-full': [0.297, 0.55606, 0.55948, 0.58742]}"
      ]
     },
     "execution_count": 85,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "acc_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-large_5_1_filter_-1.log\n",
      "499 498\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "151 150\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "77 76\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/agnews/all_100/seed_6/pattern_1/alpha_1_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "117 116\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-large_5_1_filter_-1.log\n",
      "26 26\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "156 156\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "83 82\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "151 151\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-large_5_1_filter_-1.log\n",
      "52 51\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "44 43\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "28 27\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "35 35\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_0_conver_0_limit_0_fedclassifier_64_32_roberta-large_5_1_filter_-1.log\n",
      "59 59\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "10000.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_-1.log\n",
      "52 51\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/bitfit_fedpet_roberta-large_train_examples_64_f_100_n_1_k_5_filter_-1.log\n",
      "33 32\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "10.0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-new-11.28/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_0.001/new_token_cpu_vote_stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "40 39\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "x_max = {\"agnews\": 150000, \"mnli\": 50000, \"yahoo\": 100000, \"yelp-full\": 100000}\n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "for dataset in filenames_list:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Runtime\")\n",
    "    plt.ylabel(\"Accuracy\")\n",
    "    for filename in filenames:\n",
    "        log_path = os.path.join(log_root_path,filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                if filenames.index(filename) <= 1:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+full\"]\n",
    "                    infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+full\"]\n",
    "                else:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+bitfit\"]\n",
    "                    infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+bitfit\"]\n",
    "                \n",
    "                if filenames.index(filename) <= 1:\n",
    "                    comm_time = communication_latency_list[\"full\"] * 5\n",
    "                else:\n",
    "                    comm_time = communication_latency_list[\"bitfit\"] * 5\n",
    "                print(comm_time)\n",
    "                time_stamp = time_stamp + train_time + infer_time + comm_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        # print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        runtime_list[dataset].append(runtime[idx])\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = len(df.index)\n",
    "\n",
    "        plt.xlim(0,x_max[dataset])\n",
    "\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        plt.plot(runtime[:len(y_mean)],np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4)\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"{dataset}-roberta-large-new-11.27-time2accuracy.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "c=0\n",
    "for dataset in datasets:\n",
    "    fig = plt.figure()\n",
    "    plt.title(f\"{dataset}\")\n",
    "    plt.xlabel(\"1-Acc\")\n",
    "    plt.ylabel(\"Runtime\")\n",
    "    plt.scatter(1- np.array(acc_list[dataset]), np.array(runtime_list[dataset]),s=150,color=colors[:len(acc_list[dataset])])\n",
    "    for idx in range(len(acc_list[dataset])):\n",
    "        plt.text(1-acc_list[dataset][idx], runtime_list[dataset][idx], labels[idx], fontsize=12)\n",
    "    plt.savefig(os.path.join(output_fig_path, f\"c{c}.pdf\"))\n",
    "    c=c+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [], 'mnli': [], 'yahoo': [], 'yelp-full': []}"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trial"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-overall-roberta-large-old-11.25.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "root_path = \"/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-old-11.25/\"\n",
    "output_fig_path = '/Users/cdq/Desktop/opensource/FedPrompt/figs/overall'\n",
    "# roberta-large\n",
    "filenames_list = {\n",
    "    \"agnews\": [\"seed_6_fedclassifier_64_32_roberta-large.log\", \"seed_6_all_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large.log\", \"stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\"],\n",
    "    \"mnli\": [\"seed_6_fedclassifier_1024_32_roberta-large.log\", \"all_aug_20_conver_10_limit_0.0_fedpet_1024_32_roberta-large.log\", \"stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\"],\n",
    "    \"yahoo\": [\"seed_6_fedclassifier_256_32_roberta-large.log\", \"all_aug_20_conver_1_limit_0.0_fedpet_256_32_roberta-large.log\", \"stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\"],\n",
    "    \"yelp-full\": [\"seed_6_fedclassifier_256_32_roberta-large.log\", \"all_aug_20_conver_3_limit_0.0_fedpet_256_32_roberta-large.log\", \"stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\"]\n",
    "}\n",
    "\n",
    "labels = [\"FedCLS\", \"Ours\", \"Ours+\"]\n",
    "\n",
    "communication_latency_list = {\"bitfit\": 1000 * 2 / 1000 / 1, \"full\": 1000 * 2 / 1}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot hyper-para.\n",
    "colors=['r','g','b','y','c','m','k'] * 100\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-old-11.25/agnews/seed_6_fedclassifier_64_32_roberta-large.log\n",
      "max accuracy is 0.6905375382442928, round is 2\n",
      "           0\n",
      "0   0.286305\n",
      "1   0.679666\n",
      "2   0.690538\n",
      "3    0.68668\n",
      "4   0.686109\n",
      "5   0.685822\n",
      "6   0.685679\n",
      "7   0.685534\n",
      "8   0.685534\n",
      "9   0.685534\n",
      "10  0.685534\n",
      "11  0.684963\n",
      "12  0.684963\n",
      "13  0.685249\n",
      "14  0.685106\n",
      "15   0.68482\n",
      "16  0.684675\n",
      "17   0.68482\n",
      "18   0.68482\n",
      "range(0, 19)\n",
      "[[0.3078546 ]\n",
      " [0.73082319]\n",
      " [0.74251348]\n",
      " [0.73836602]\n",
      " [0.73775158]\n",
      " [0.73744259]\n",
      " [0.73728898]\n",
      " [0.7371336 ]\n",
      " [0.7371336 ]\n",
      " [0.7371336 ]\n",
      " [0.7371336 ]\n",
      " [0.73651916]\n",
      " [0.73651916]\n",
      " [0.73682638]\n",
      " [0.73667277]\n",
      " [0.73636555]\n",
      " [0.73621016]\n",
      " [0.73636555]\n",
      " [0.73636555]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-old-11.25/agnews/seed_6_all_aug_100_conver_0_limit_0_fedpet_64_32_roberta-large.log\n",
      "max accuracy is 0.9046253236055543, round is 40\n",
      "           0\n",
      "0   0.670808\n",
      "1   0.733718\n",
      "2   0.886596\n",
      "3   0.877167\n",
      "4   0.864423\n",
      "5   0.869722\n",
      "6   0.855137\n",
      "7   0.891885\n",
      "8   0.893463\n",
      "9   0.902895\n",
      "10  0.879592\n",
      "11  0.896895\n",
      "12  0.899037\n",
      "13  0.897745\n",
      "14  0.900469\n",
      "15  0.897753\n",
      "16  0.873431\n",
      "17  0.892177\n",
      "18  0.888885\n",
      "19  0.891179\n",
      "20  0.897906\n",
      "21  0.884871\n",
      "22  0.890604\n",
      "23  0.884601\n",
      "24  0.899042\n",
      "25  0.877154\n",
      "26   0.88345\n",
      "27   0.89018\n",
      "28  0.900184\n",
      "29  0.901767\n",
      "30  0.897755\n",
      "31  0.896471\n",
      "32  0.896478\n",
      "33  0.896032\n",
      "34  0.892891\n",
      "35  0.898885\n",
      "36  0.904197\n",
      "37  0.902909\n",
      "38  0.900193\n",
      "39  0.896042\n",
      "40  0.904625\n",
      "41  0.903767\n",
      "42  0.899325\n",
      "43  0.899903\n",
      "44  0.902463\n",
      "45  0.899323\n",
      "range(0, 46)\n",
      "[[0.72129938]\n",
      " [0.78894439]\n",
      " [0.95332868]\n",
      " [0.94319043]\n",
      " [0.92948727]\n",
      " [0.935185  ]\n",
      " [0.91950263]\n",
      " [0.95901578]\n",
      " [0.96071258]\n",
      " [0.97085437]\n",
      " [0.94579825]\n",
      " [0.96440276]\n",
      " [0.9667069 ]\n",
      " [0.96531733]\n",
      " [0.96824655]\n",
      " [0.96532619]\n",
      " [0.93917354]\n",
      " [0.95933009]\n",
      " [0.95578998]\n",
      " [0.95825659]\n",
      " [0.96549043]\n",
      " [0.95147473]\n",
      " [0.95763861]\n",
      " [0.95118345]\n",
      " [0.96671222]\n",
      " [0.94317626]\n",
      " [0.94994572]\n",
      " [0.95718309]\n",
      " [0.96793933]\n",
      " [0.96964143]\n",
      " [0.96532796]\n",
      " [0.96394724]\n",
      " [0.96395433]\n",
      " [0.96347578]\n",
      " [0.96009814]\n",
      " [0.96654267]\n",
      " [0.97225457]\n",
      " [0.97087031]\n",
      " [0.96794995]\n",
      " [0.96348641]\n",
      " [0.9727154 ]\n",
      " [0.97179197]\n",
      " [0.96701589]\n",
      " [0.96763742]\n",
      " [0.97039   ]\n",
      " [0.96701412]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-old-11.25/agnews/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.8925, round is 59\n",
      "           0\n",
      "0   0.310132\n",
      "1   0.443947\n",
      "2   0.523158\n",
      "3   0.649211\n",
      "4   0.680526\n",
      "..       ...\n",
      "93  0.878947\n",
      "94  0.884868\n",
      "95  0.890526\n",
      "96  0.886447\n",
      "97    0.8875\n",
      "\n",
      "[98 rows x 1 columns]\n",
      "range(0, 98)\n",
      "[[0.33347482]\n",
      " [0.47736276]\n",
      " [0.56253537]\n",
      " [0.69807583]\n",
      " [0.73174873]\n",
      " [0.68859649]\n",
      " [0.91397849]\n",
      " [0.87054329]\n",
      " [0.91737408]\n",
      " [0.73726655]\n",
      " [0.92345784]\n",
      " [0.92204301]\n",
      " [0.90096208]\n",
      " [0.86827957]\n",
      " [0.92091115]\n",
      " [0.93010753]\n",
      " [0.91864743]\n",
      " [0.95599887]\n",
      " [0.93293718]\n",
      " [0.87238257]\n",
      " [0.92147708]\n",
      " [0.92586304]\n",
      " [0.94567063]\n",
      " [0.91949632]\n",
      " [0.9016695 ]\n",
      " [0.94255801]\n",
      " [0.93633277]\n",
      " [0.9295416 ]\n",
      " [0.92317487]\n",
      " [0.93986984]\n",
      " [0.94864177]\n",
      " [0.9492077 ]\n",
      " [0.95614035]\n",
      " [0.95260328]\n",
      " [0.95373514]\n",
      " [0.93180532]\n",
      " [0.95189587]\n",
      " [0.95797963]\n",
      " [0.95868704]\n",
      " [0.92699491]\n",
      " [0.9442558 ]\n",
      " [0.95076401]\n",
      " [0.95925297]\n",
      " [0.94468025]\n",
      " [0.9574137 ]\n",
      " [0.95698925]\n",
      " [0.95118846]\n",
      " [0.93647425]\n",
      " [0.95953594]\n",
      " [0.94906621]\n",
      " [0.9442558 ]\n",
      " [0.95642332]\n",
      " [0.95232032]\n",
      " [0.95812111]\n",
      " [0.95033956]\n",
      " [0.94793435]\n",
      " [0.95953594]\n",
      " [0.95316921]\n",
      " [0.95359366]\n",
      " [0.95967742]\n",
      " [0.95783814]\n",
      " [0.94680249]\n",
      " [0.95840407]\n",
      " [0.9516129 ]\n",
      " [0.93421053]\n",
      " [0.94722694]\n",
      " [0.95345218]\n",
      " [0.94892473]\n",
      " [0.94722694]\n",
      " [0.95911149]\n",
      " [0.94666101]\n",
      " [0.9557159 ]\n",
      " [0.94949066]\n",
      " [0.95189587]\n",
      " [0.94906621]\n",
      " [0.95713073]\n",
      " [0.9524618 ]\n",
      " [0.95345218]\n",
      " [0.95557442]\n",
      " [0.9565648 ]\n",
      " [0.95132994]\n",
      " [0.95939445]\n",
      " [0.94538766]\n",
      " [0.95557442]\n",
      " [0.94581211]\n",
      " [0.94807583]\n",
      " [0.95373514]\n",
      " [0.94892473]\n",
      " [0.95147142]\n",
      " [0.95019808]\n",
      " [0.94850028]\n",
      " [0.95415959]\n",
      " [0.95062252]\n",
      " [0.9451047 ]\n",
      " [0.95147142]\n",
      " [0.95755518]\n",
      " [0.95316921]\n",
      " [0.95430108]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-old-11.25/mnli/seed_6_fedclassifier_1024_32_roberta-large.log\n",
      "max accuracy is 0.3176573624595469, round is 0\n",
      "          0\n",
      "0  0.317657\n",
      "1  0.317657\n",
      "2  0.317657\n",
      "3  0.317657\n",
      "4  0.317657\n",
      "5  0.317657\n",
      "6  0.317657\n",
      "7  0.317657\n",
      "8  0.317657\n",
      "range(0, 9)\n",
      "[[0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]\n",
      " [0.37371454]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-old-11.25/mnli/all_aug_20_conver_10_limit_0.0_fedpet_1024_32_roberta-large.log\n",
      "max accuracy is 0.7496049083063647, round is 7\n",
      "           0\n",
      "0   0.317657\n",
      "1   0.372605\n",
      "2   0.644629\n",
      "3   0.663215\n",
      "4   0.695463\n",
      "5   0.719262\n",
      "6   0.723831\n",
      "7   0.749605\n",
      "8    0.73471\n",
      "9   0.746963\n",
      "10  0.733725\n",
      "11  0.723822\n",
      "12  0.730268\n",
      "range(0, 13)\n",
      "[[0.37371454]\n",
      " [0.43835824]\n",
      " [0.75838664]\n",
      " [0.7802524 ]\n",
      " [0.8181923 ]\n",
      " [0.84619043]\n",
      " [0.85156561]\n",
      " [0.88188813]\n",
      " [0.86436465]\n",
      " [0.87877943]\n",
      " [0.86320531]\n",
      " [0.85155562]\n",
      " [0.85913875]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-old-11.25/mnli/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.2.log\n",
      "max accuracy is 0.74253693326541, round is 115\n",
      "            0\n",
      "0    0.377687\n",
      "1    0.379929\n",
      "2    0.396638\n",
      "3    0.404585\n",
      "4    0.405706\n",
      "..        ...\n",
      "113  0.737952\n",
      "114   0.72705\n",
      "115  0.742537\n",
      "116  0.730413\n",
      "117  0.709119\n",
      "\n",
      "[118 rows x 1 columns]\n",
      "range(0, 118)\n",
      "[[0.4443379 ]\n",
      " [0.44697492]\n",
      " [0.46663271]\n",
      " [0.47598214]\n",
      " [0.47730065]\n",
      " [0.53064038]\n",
      " [0.499116  ]\n",
      " [0.50834557]\n",
      " [0.56408259]\n",
      " [0.5295616 ]\n",
      " [0.58481915]\n",
      " [0.54706182]\n",
      " [0.6823889 ]\n",
      " [0.66081328]\n",
      " [0.68322795]\n",
      " [0.65685775]\n",
      " [0.73009499]\n",
      " [0.63288484]\n",
      " [0.77264691]\n",
      " [0.81040424]\n",
      " [0.81807557]\n",
      " [0.80788709]\n",
      " [0.81076384]\n",
      " [0.77887987]\n",
      " [0.74627671]\n",
      " [0.75322885]\n",
      " [0.7923047 ]\n",
      " [0.80285278]\n",
      " [0.79673968]\n",
      " [0.79266429]\n",
      " [0.78739025]\n",
      " [0.79733901]\n",
      " [0.80105481]\n",
      " [0.83881214]\n",
      " [0.84480537]\n",
      " [0.82622636]\n",
      " [0.83186   ]\n",
      " [0.78223607]\n",
      " [0.8183153 ]\n",
      " [0.74148213]\n",
      " [0.81196248]\n",
      " [0.81328099]\n",
      " [0.82454826]\n",
      " [0.83413742]\n",
      " [0.82322975]\n",
      " [0.83329837]\n",
      " [0.78942795]\n",
      " [0.81783585]\n",
      " [0.82299002]\n",
      " [0.82370921]\n",
      " [0.81699679]\n",
      " [0.79266429]\n",
      " [0.85163765]\n",
      " [0.85307602]\n",
      " [0.81447964]\n",
      " [0.83317851]\n",
      " [0.84180876]\n",
      " [0.83102095]\n",
      " [0.82430853]\n",
      " [0.85319589]\n",
      " [0.84360672]\n",
      " [0.82838393]\n",
      " [0.85727128]\n",
      " [0.85679183]\n",
      " [0.8240688 ]\n",
      " [0.84744239]\n",
      " [0.83593539]\n",
      " [0.7280573 ]\n",
      " [0.84684307]\n",
      " [0.83581553]\n",
      " [0.85475413]\n",
      " [0.85379521]\n",
      " [0.8582302 ]\n",
      " [0.84983968]\n",
      " [0.84971982]\n",
      " [0.8636241 ]\n",
      " [0.80968506]\n",
      " [0.8298223 ]\n",
      " [0.83881214]\n",
      " [0.850439  ]\n",
      " [0.86997693]\n",
      " [0.85271643]\n",
      " [0.85427467]\n",
      " [0.84588415]\n",
      " [0.86590153]\n",
      " [0.85954871]\n",
      " [0.86050763]\n",
      " [0.82179138]\n",
      " [0.84025052]\n",
      " [0.85894939]\n",
      " [0.8392916 ]\n",
      " [0.83581553]\n",
      " [0.8507986 ]\n",
      " [0.86302478]\n",
      " [0.85870966]\n",
      " [0.85679183]\n",
      " [0.83965119]\n",
      " [0.83857241]\n",
      " [0.83653472]\n",
      " [0.86674058]\n",
      " [0.84828144]\n",
      " [0.86530221]\n",
      " [0.85283629]\n",
      " [0.80968506]\n",
      " [0.85223697]\n",
      " [0.83677444]\n",
      " [0.81759612]\n",
      " [0.84492523]\n",
      " [0.82574691]\n",
      " [0.86062749]\n",
      " [0.85499386]\n",
      " [0.86710018]\n",
      " [0.8676995 ]\n",
      " [0.86817896]\n",
      " [0.85535345]\n",
      " [0.87357286]\n",
      " [0.85930898]\n",
      " [0.83425729]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-old-11.25/yahoo/seed_6_fedclassifier_256_32_roberta-large.log\n",
      "max accuracy is 0.30584999999999996, round is 2\n",
      "          0\n",
      "0       0.1\n",
      "1  0.239417\n",
      "2   0.30585\n",
      "range(0, 3)\n",
      "[[0.12820513]\n",
      " [0.30694444]\n",
      " [0.39211538]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-old-11.25/yahoo/all_aug_20_conver_1_limit_0.0_fedpet_256_32_roberta-large.log\n",
      "max accuracy is 0.66865, round is 2\n",
      "          0\n",
      "0  0.403517\n",
      "1    0.6461\n",
      "2   0.66865\n",
      "3  0.668467\n",
      "range(0, 4)\n",
      "[[0.51732906]\n",
      " [0.82833333]\n",
      " [0.85724359]\n",
      " [0.85700855]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-old-11.25/yahoo/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.1.log\n",
      "max accuracy is 0.6888666666666666, round is 28\n",
      "           0\n",
      "0   0.442117\n",
      "1    0.51645\n",
      "2     0.5759\n",
      "3   0.614517\n",
      "4   0.619733\n",
      "5   0.588283\n",
      "6   0.630183\n",
      "7    0.64695\n",
      "8   0.645817\n",
      "9   0.648083\n",
      "10  0.654433\n",
      "11  0.653933\n",
      "12   0.64845\n",
      "13  0.658183\n",
      "14  0.665267\n",
      "15  0.674233\n",
      "16  0.662383\n",
      "17   0.66735\n",
      "18  0.661767\n",
      "19    0.6655\n",
      "20   0.67155\n",
      "21  0.664617\n",
      "22  0.674667\n",
      "23  0.675767\n",
      "24  0.679533\n",
      "25   0.68035\n",
      "26  0.676517\n",
      "27  0.682167\n",
      "28  0.688867\n",
      "29   0.68205\n",
      "30     0.688\n",
      "range(0, 31)\n",
      "[[0.56681624]\n",
      " [0.66211538]\n",
      " [0.73833333]\n",
      " [0.78784188]\n",
      " [0.79452991]\n",
      " [0.7542094 ]\n",
      " [0.80792735]\n",
      " [0.82942308]\n",
      " [0.82797009]\n",
      " [0.83087607]\n",
      " [0.83901709]\n",
      " [0.83837607]\n",
      " [0.83134615]\n",
      " [0.84382479]\n",
      " [0.85290598]\n",
      " [0.86440171]\n",
      " [0.8492094 ]\n",
      " [0.85557692]\n",
      " [0.8484188 ]\n",
      " [0.85320513]\n",
      " [0.86096154]\n",
      " [0.85207265]\n",
      " [0.86495726]\n",
      " [0.86636752]\n",
      " [0.87119658]\n",
      " [0.87224359]\n",
      " [0.86732906]\n",
      " [0.87457265]\n",
      " [0.88316239]\n",
      " [0.87442308]\n",
      " [0.88205128]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-old-11.25/yelp-full/seed_6_fedclassifier_256_32_roberta-large.log\n",
      "max accuracy is 0.29728, round is 2\n",
      "         0\n",
      "0      0.2\n",
      "1  0.26364\n",
      "2  0.29728\n",
      "3  0.28018\n",
      "range(0, 4)\n",
      "[[0.28571429]\n",
      " [0.37662857]\n",
      " [0.42468571]\n",
      " [0.40025714]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-old-11.25/yelp-full/all_aug_20_conver_3_limit_0.0_fedpet_256_32_roberta-large.log\n",
      "max accuracy is 0.58304, round is 6\n",
      "         0\n",
      "0  0.21074\n",
      "1  0.41836\n",
      "2  0.53418\n",
      "3  0.55404\n",
      "4  0.56606\n",
      "5  0.57348\n",
      "6  0.58304\n",
      "7  0.57436\n",
      "8  0.57448\n",
      "9  0.58112\n",
      "range(0, 10)\n",
      "[[0.30105714]\n",
      " [0.59765714]\n",
      " [0.76311429]\n",
      " [0.79148571]\n",
      " [0.80865714]\n",
      " [0.81925714]\n",
      " [0.83291429]\n",
      " [0.82051429]\n",
      " [0.82068571]\n",
      " [0.83017143]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/roberta-large-old-11.25/yelp-full/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1_filter_0.5.log\n",
      "max accuracy is 0.57362, round is 24\n",
      "          0\n",
      "0   0.48724\n",
      "1   0.50306\n",
      "2   0.52794\n",
      "3   0.55018\n",
      "4   0.54046\n",
      "5   0.54466\n",
      "6   0.53926\n",
      "7   0.54848\n",
      "8      0.56\n",
      "9   0.53968\n",
      "10  0.52946\n",
      "11  0.56274\n",
      "12  0.55128\n",
      "13  0.54778\n",
      "14  0.56172\n",
      "15  0.56414\n",
      "16  0.52882\n",
      "17  0.56652\n",
      "18  0.57116\n",
      "19  0.55884\n",
      "20  0.55256\n",
      "21  0.55154\n",
      "22  0.55572\n",
      "23  0.57232\n",
      "24  0.57362\n",
      "range(0, 25)\n",
      "[[0.69605714]\n",
      " [0.71865714]\n",
      " [0.7542    ]\n",
      " [0.78597143]\n",
      " [0.77208571]\n",
      " [0.77808571]\n",
      " [0.77037143]\n",
      " [0.78354286]\n",
      " [0.8       ]\n",
      " [0.77097143]\n",
      " [0.75637143]\n",
      " [0.80391429]\n",
      " [0.78754286]\n",
      " [0.78254286]\n",
      " [0.80245714]\n",
      " [0.80591429]\n",
      " [0.75545714]\n",
      " [0.80931429]\n",
      " [0.81594286]\n",
      " [0.79834286]\n",
      " [0.78937143]\n",
      " [0.78791429]\n",
      " [0.79388571]\n",
      " [0.8176    ]\n",
      " [0.81945714]]\n",
      "b\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# round to accuracy\n",
    "# i=0\n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "round_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "for dataset in filenames_list:\n",
    "    filenames = filenames_list[dataset]\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    for filename in filenames:\n",
    "        log_path = os.path.join(root_path,dataset,filename)\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'aggregated model performance is'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') \n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, round is {idx}\")\n",
    "        print(df)\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        round_list[dataset].append(idx)\n",
    "        \n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(range(iter))\n",
    "        print(np.array(y_mean)/full_set_acc[dataset])\n",
    "        print(colors[filenames.index(filename)])\n",
    "\n",
    "        plt.plot(range(iter),np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)])\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.1),bbox_transform=fig.transFigure)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"{dataset}-roberta-large-round2accuracy.pdf\"))\n",
    "    # i = i+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [0.6905375382442928, 0.9046253236055543, 0.8925],\n",
       " 'mnli': [0.3176573624595469, 0.7496049083063647, 0.74253693326541],\n",
       " 'yahoo': [0.30584999999999996, 0.66865, 0.6888666666666666],\n",
       " 'yelp-full': [0.29728, 0.58304, 0.57362]}"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "acc_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "max accuracy is 0.6905375382442928, runtime is 50640.0\n",
      "19 19\n",
      "max accuracy is 0.9046253236055543, runtime is 2856640.0\n",
      "46 46\n",
      "max accuracy is 0.8925, runtime is 42174.5\n",
      "98 98\n",
      "max accuracy is 0.3176573624595469, runtime is 20240.0\n",
      "9 9\n",
      "max accuracy is 0.7496049083063647, runtime is 243400.0\n",
      "13 13\n",
      "max accuracy is 0.74253693326541, runtime is 52162.0\n",
      "118 118\n",
      "max accuracy is 0.30584999999999996, runtime is 36560.0\n",
      "3 3\n",
      "max accuracy is 0.66865, runtime is 183560.0\n",
      "4 4\n",
      "max accuracy is 0.6888666666666666, runtime is 17351.0\n",
      "32 31\n",
      "max accuracy is 0.29728, runtime is 36560.0\n",
      "4 4\n",
      "max accuracy is 0.58304, runtime is 282810.0\n",
      "10 10\n",
      "max accuracy is 0.57362, runtime is 32324.0\n",
      "26 25\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXYAAAEICAYAAABLdt/UAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAA0jUlEQVR4nO3deXhTVfrA8e/pXtpSlm6sLauyL5ZN2bUKI4I4OuIw6KgjAoIKozPCOMKgAiMMiiPgAsKoKLghjLLpTxB1ECmygyAgZW/ZSlna0rTn90dCSdKkTdqkyU3fz/Pkae7Jyb1vbpq3p+ecnKu01gghhAgcQb4OQAghhGdJYhdCiAAjiV0IIQKMJHYhhAgwktiFECLASGIXQogAI4ldCDcopSYppd6z3G+olLqolAr2dVxCWAvxdQBCGJXW+jAQ7es4hLAnLXYhhAgwkthFlaCUOqSUeloptV0pdUkpNV8plaiUWqmUuqCU+kopVVMplaKU0kqpB5RSh5VSp5VSf3Oyz6t15T9f4VcksYuq5LdAGtAcuANYCUwA4jF/Fh63qtsduA64GXhOKdWickMVovwksYuq5N9a60yt9THgW2Cj1nqL1joPWAp0sKr7D611rtZ6G7ANaOeDeIUoF0nsoirJtLqf62DbeiD0pNX9y8ggqTAQSexCCBFgJLELIUSAkcQuhBABRsmFNoQQIrBIi10IIQKMJHYhhAgwktiFECLASGIXQogA49IaF0qpfsAsIBiYp7WeZvd4MvA25q9mnwX+oLU+Wto+4+LidEpKSnliFkKIKmvz5s2ntdbxpdUpM7Fb1pqejXmNjaPAJqXUcq31bqtqM4B3tNb/UUr1BaYCw0rbb0pKCunp6WUdXgghhBWlVEZZdVzpiukM7NdaH9RaXwEWA4Ps6rQEvrbcX+vgcSGEEJXElcReDzhitX3UUmZtG3CX5f5gIEYpVdt+R0qp4UqpdKVU+qlTp8oTrxBCiDJ4avD0KaCXUmoL0As4BhTaV9Jav6m1TtVap8bHl9pFJIQQopxcGTw9BjSw2q5vKSumtT6OpcWulIoGfqu1zvZQjEIIIdzgSot9E9BMKdVIKRUGDAGWW1dQSsUppa7uazzmGTJCCCF8oMzErrU2AaOB1cAe4EOt9S6l1GSl1EBLtd7AXqXUPiAReNFL8QohhCiDzxYBS01N1TLdUYhrinQRS/cs5b0d7xEdFk1a4zRua3IbidGJvg5N+BGl1GatdWppdeQivEL4WGFRIR/v/pjn1z/PrlO7isvf2/4eAB3rdKR/0/70b9qfLvW7EBLknx/b05dP8/3h79mRtYOaETXpmdyTVgmtCFLyBffKJi12IXzEVGRiyc4lvPDtC/x8+meXnlMjoga3NrmV/k37c1uT26gTU8fLUTqmtebguYN8d/g78+3Idw5fQ1y1OHqn9KZPSh96p/SmRVwLlFI+iDhwuNJil8TuQTk58N57kJQEgweD/P4KR0xFJhZtX8SL377IL2d/qdC+2ie1L27Nd2vQzWuteVORiW0ntxUn8e8Of8fJiyfLfqKdxKhEeqf0Lk72zWs3l0TvJkns5VRYCFeuQESE68lZa+jYEbZuNW+/+CJMmOC1EIUBXSm8wrvb3mXKd1M4eO6gwzpBKoj7Wt9HoxqNWLl/JZtPbHZ5/7HhsdzS+Bb6N+1Pv6b9qFfd/nuErrt45SI/HP2B7w9/z3dHvmPDkQ1cKrhU7v05Uye6Dn0a9aF3cm/6NOpDk5pNJNGXQRJ7ORw7BrffDtu2mVvdH34IIS40gtatgz59bMvk4lQCIN+Uz8KtC5n63VQyzjte5iNYBfOHtn9gQo8JNK/dvLg861IWq/evZuX+law+sJqzuWddPm7bxLbFrfkbG9xIaHCo07onL5681q1y+Du2ntxKoS7xHcNSBakg2iW2o2v9rhzJOcL6jPXk5Oe4tY/61esXt+b7pPShUc1Gbj2/KpDEXg6TJsE//nFte8AAWLIEqlUzb+/cCU89ZU78c+aYk396OnTqVHJfktirtjxTHvN/ms+076dxNMfxYqchQSE80O4BxncfT5NaTUrdX2FRIenH01m5fyUr969k07FNaFz7JYsJi7FpzV8quGSTyA+cO+D266sWWo2u9bvSvUF3ujfsTtf6XYkJjyl+3FRkYsuJLaw7tI61h9by7eFvuXjlolvHSI5NvpboG/WhYWxDt+MMNJLY3aA1/Oc/8OCDJR9LS4NFi2DtWnjkEXNf+lVvvQULFsD//lfyeSYTBAd7L2bhny4XXOatzW/xz+//yYmLJxzWCQ0K5aEOD/FM92dIqZFSruOcunSKNQfWsOrAKlbtX8Xpy6crEHXZEqIS6N6we3Eib5/UvtT/AuwVFBaw+cTm4kT/3eHvuFxw2a0YGtdsTO/k3tzU8CY6JHWgZXxLwkPC3X0phiaJ3Q0LFsBDD3l2n5mZkJDg2X0K/3XpyiVeT3+d6f+bTualTId1woLDeKTjI/z1pr/SILaBwzrlUaSL2Hx8c3FrfuPRjS635p25rvZ15kTesDs3NbiJprWaerT/+0rhFdKPp7P217WsPbSW7498T54pz619hAaF0jK+Je2T2tMhqQPtk9rTLqkdNSJqeCxOb8gtyKVQFxIdFu32cyWxl6KwEM6ehdqWNSi90bLeuRNatfL8foV/uZB/gTmb5jBjwwynreaIkAgeveFRnr7x6QoNarrqzOUzfHnwS1buX8mq/avIupRVav2QoBBuqHNDcSK/scGNJERVbqsk35TPj8d+ZO0hc6LfcGQD+YX55dpXoxqNbJJ9+6T21K9ev9IGZi9euUhGdgYZ5zM4lH2IjOwMDp23/Mw+ROalTF7s+yITerg/w0ISuxNnz8Jtt5n7xhs2hNRU+PRTzx9n7Vro3dvz+xX+4XzeeV778TVm/jDT6aBmZEgkozqN4qkbnyIpOqmSIzQr0kVsObGlOMlvPLaRaqHVuLHBjdzU4Ca6N+xO53qdqRZazSfxOZNnyuOHoz8Ut+h/OPoDBUUF5d5f7cjaJZL9dXHXlWuK6Pm88+aE7SRxn8k9U+Y+hncczht3vOH2sSWxW9Ea3n8fTp82D4Zu2OD9Y372GQySS44EnHO553h146u8svEVsvOyHdaJCo1idOfRjOs2rtJbvq7QWhtuWuHlgstsOLKBbw9/y5aTW9h6ciuHzx+u0D4jQiJok9DGJtm3TWxLnimv1MR9Pv98hV/PrU1uZfUfVrv9PFlSwMojj8D8+ZV7zEuen/YrvERrTXZeNlmXssi8lEnWpSzz/YuW+5ev3T+Sc8RpX3BMWAyPd3mcJ7s+SVy1uEp+Fa4zWlIH8yycmxvfzM2Nby4uO3P5DNsyt7H15NbiZL/n1B6Xp2rmmfLYdHwTm45v8lbYDgWpIAoKy//fR1mqRGI/erTykzpIYve1K4VXOHXplONkbZWor94q8m9+bHgsT3Z9kie6PEHNyJoefBWiNLWr1aZvo770bdS3uCy3IJddp3ax5YQ50W/N3Mq2k9u88gUrZ0KCQmgY25CUGikkxybb/qyRTL2Yem7NKHL7+F7bs49cugQ//ggtW0KiZVG83btLf463XHRvyq6ooEtXLvH2lrd5Z/s7HDh7gHN557x+zJoRNRnXbRxjOo8hNiLW68cTZYsMjSS1biqpda/1VhQWFXLg3AGbZL/lxBans5fKEh4cTnKNZIdJO6VGCnWi6xAc5Lu5zgGV2M+fh3btICPDPNvlu+/g+uvNM2B8QVrslePkxZO89uNrzNk0p1KSOZi/Cv94l8cZ1WkU1cOrV8oxRfkFBwXTvHZzmtduzr2t7y0uP3nxZIlk/8vZX6gWWs1pazulRgoJUQl+vWplQCX2mTPNSR3gzBl4+2146SXfJXZpsXvXnlN7mLlhJu9sf4crhVcqvL+o0CgSoxNJiEogISqBxCgn96MTqR1Z25D91MJWUnQS/Zv1p3+z/sVlpiITwSrY0O9vQCX2KVNst6dP921ilxa752mt+fbwt0z/33Q+3/d5qXUVivioeJcSdXy1eKLCoirpVQh/5q/r3bvD+K/Aislkux0WBidPwmX3vrXsMZLYPcdUZOLTPZ8y438zSp3BUDOiJiNTR/LIDY/QoHoDn/ZzCuErAZXY7V25AnV8cx0CQLpiPOHqgOjLP7zMr9m/Oq2XUiOFcV3H8WCHB8v1NW0hAklAJ3ZfkxZ7+bk6IJpaN5Wnb3yau1rcFRD/QgvhCfJJcNMf/wgLF7pWVxK7+1wdEB3QfABP3/g0PRr2MPQglxDeIIndDXfdZV4FMikJpk1zXKdVK4iOhqgoaN++UsMzLK016zPWM2PDjFIHRMOCwxjWdhh/7vZnWsS3qMQIhTAWSexuiHah63bnTu/HESjcGRAd1WkUozuP9tlCWkIYSUAl9ogIyHNvOWe3hJexnv/Vb7qK0rk7IPpQh4dkKqIQbjB0Yr90CcaMge+/h9/9Dgq8t6YOYF6mAJxf8u6VV7x7fKMzFZmY/eNsJq+fXOq1O2VAVIiKMfSnZsEC8w3ghRc8v//Zs+Gxx8z3Y2PNK0SWJi3N8zEEih+P/ciIz0ew5eQWp3XuaH4HT934lAyIClFBhk7sY8Z4d/8jR5r71ffsMV82L6qM3oDqsmRICdl52Uz4vwm8nv66w0u1hQWHcX/b+xnXbZwMiArhIYZO7BVx993w8cel11EK7r/ftf1NmQKh3luF03C01ry/433+vObPDlfQqx5enTGdx8iAqBBeUGUT+/PPl53Y3TF+vOf2ZXR7T+9l1IpRfP3r1w4fH9J6CDNvnUmdGB9+LViIAOa/6056UadOkJxcep2GDZ0/1rev7XZKSoVDCgh5pjwmrp1I29fbOkzqTWs1Zc0f1vDBbz+QpC6EF7mU2JVS/ZRSe5VS+5VSzzh4vKFSaq1SaotSartS6jeeD9Vz4uPN3SzORESYl/x1Ji0NevS4VvfNNz0bnxGt3r+a1nNaM3n95BLfGA0LDmNSr0nsGLmDtCYywiyEt5XZFaOUCgZmA2nAUWCTUmq51tr6ukTPAh9qrecqpVoCK4AUL8RrIzIScnPdf15uLgQ5+JM2cyZ07gz165feolcKvv4aNm4su26gO37hOONWj2PJriUOH7+l8S3M/s1smtduXsmRCVF1udLH3hnYr7U+CKCUWgwMAqwTuwauzgmJBY57MkhPy8tz3GIPD4ebbnJtHyEhrtcNRIVFhczZNIe/ff03Lly5UOLxpOgkXr7tZe5tda9MXRSikrmS2OsBR6y2jwJd7OpMAtYopcYAUcAtjnaklBoODAdoWFontovs1193VV6e4xZ7sCzd7ZL04+mM+HwEm09sLvGYQjGq0yhe6PsCNSJqVH5wQgiPDZ7eByzUWtcHfgO8q1TJCwJqrd/UWqdqrVPj4+MrdECty/9N09xcxy12R8leXHM+7zyjV4ym81udHSb1jnU6svFPG3ntN69JUhfCh1xpsR8DGlht17eUWXsY6Aegtd6glIoA4oAsTwTpSFFR+Z8bFuY4sUuPgWNaaxbvXMy4NeM4efFkicdjwmJ4se+LjOo0Sq5YJIQfcCWxbwKaKaUaYU7oQ4Df29U5DNwMLFRKtQAigFOeDNReRdaFmTFDErurfjnzC6NWjOKrg185fPzeVvcy87aZ1I2pW8mRCSGcKTOxa61NSqnRwGogGHhba71LKTUZSNdaLwf+DLyllBqLeSD1j1o7WyrLM8qb2J9+Gvr0cfyYJPZr8kx5TPtuGlO/m+rwghdNajZhzu1zuLXJrT6ITghRGpe+eaq1XoF5CqN12XNW93cDlTpHxN2B03r1YPVq84UwnJHEbvblgS8ZtWIU+8/uL/FYWHAYz9z0DM90f4bI0EgfRCeEKIthlxRwp8Xepg1s2FD2Il5VObEfOX+ED3Z+wKIdi9ieud1hnZsb3cyc2+fInHQh/FyVSOwNGpSd1KHqJfZzuef4ePfHLNqxiPUZ6x2uvgiQEJXAy7e9zH2t75M56UIYgGETuztdMZKLrsktyOXzfZ+zaMciVvyygoIi538hFYqRqSN58eYXZfqiEAZi2MTu7aslBZLCokLWHlrLoh2L+GT3Jw6/KWotSAWR1jiNyX0m07le50qKUgjhKZLYrQRSy15rzeYTm1m0fRGLdy12OP/cXqe6nRjaZij3tr5X1kgXwsAMm9gr8gUlZwIhse8/u5/3d7zP+zveZ++ZvWXWb1arGUPbDOX3bX5Ps9rNKiFCIYS3GTaxuzNL3tWEbdTEnnkxkyW7lvD+jvfZeGxjmfUToxIZ0noIQ9sMJbVuqgyIChFgqkRiD0QX8i/w2c+fsWjHIr46+BWFurDU+jFhMdzV4i5+3+b39G3Ul5Agw771QogyGPbTXVVb7JkXM/nLV3/ho10fkWsqfTH60KBQ+jfrz9A2Q7mj+R3yhSIhqgjDJnZ3+tgDKbH/YekfnK7bclXP5J78vvXvubvl3dSuVruSIhNC+AvDJvaq2BVzIf+C06TeJqENQ9sM5b4299EwtuJr3QshjEsSuxV/b7Fvy9xms109vDojU0cytM1Q2iS28VFUQgh/I4ndir8n9p9O/GSzfXuz25l2yzQfRSOE8FeGvWaQs8Tu6CpIgdLHvuXkFpvtjnU6+igSIYQ/M2xidzZ4GhdXuXFUpi0nbBN7h6QOPopECOHPDJvYnbXY580r/z79ucWeb8pn16ldNmUd6khiF0KUFFCJfcQI6N+/ZHlsrGv79OfEvjNrJ6aia0taNoxtSK3IWj6MSAjhrwImsXfpAnPnQkgITJ9u+9hzz2F40r8uhHBVwMyKsR40HTUKMjJgyxZ45BFo0sS1ffpzi13614UQrjJsYrcfPLVOytWqwb//7f4+/Tmx/3TSdqqjJHYhhDOG7Yr55BPb7b1lr1BbJn9N7IVFhSWuQypdMUIIZwyb2F95xXb7zBmfhFEp9p3Zx+WCy8Xb8dXiqRtT14cRCSH8mWETuyd072673aePb+Ioi/3AaYc6HWQNdSGEU1U6sc+cCQ0bQni4+T+AmjV9HZFj9ksJSP+6EKI0hh089YROncyzZ/ydTHUUQrijSrfYjUBrLVMdhRBukcTu5zLOZ3Au71zxdkxYDE1quTgxXwhRJUli93P2rfX2Se0JUvK2CSGckwzh50rMiJFuGCFEGSSx+zlHUx2FEKI0LiV2pVQ/pdRepdR+pdQzDh5/WSm11XLbp5TK9nikVZRMdRRCuKvM6Y5KqWBgNpAGHAU2KaWWa613X62jtR5rVX8MINnHA7IuZXH8wvHi7bDgMFrGt/RhREIII3Clxd4Z2K+1Pqi1vgIsBgaVUv8+4ANPBFfV2Q+ctkloQ2hwqI+iEUIYhSuJvR5wxGr7qKWsBKVUMtAI+NrJ48OVUulKqfRTp065G2uVI90wQojy8PTg6RDgY611oaMHtdZvaq1Ttdap8fHxHj504JGBUyFEebiS2I8BDay261vKHBmCdMN4jCwlIIQoD1cS+yagmVKqkVIqDHPyXm5fSSl1PVAT2ODZEKumnPwc9p/dX7wdpIJom9jWhxEJIYyizMSutTYBo4HVwB7gQ631LqXUZKXUQKuqQ4DFWju6zLRw19aTW222r6t9HdVCq/kmGCGEobi0uqPWegWwwq7sObvtSZ4Lq3TZ2ZV1JN+xnxEj3TBCCFcZ8punr73m6wi8T5YSEEKUlyET+9//7usIvE9mxAghysuQiT3Q5Zny2JW1y6asfVJ73wQjhDAcSex+aGfWTgqtvgqQUiOFWpG1fBiREMJIJLH7IblikhCiIiSx+yFZSkAIURGS2P2QfONUCFERktj9TGFRIdszt9uUyYwYIYQ7JLH7mb1n9pJryi3eTohKoE50HR9GJIQwGkMm9s6dfR2B9zjqX1dK+SgaIYQRGTKx9+zp6wi8R5YSEEJUlCETeyAvMyZLCQghKkoSux/RWstSAkKICpPE7kcOZR8iOy+7eDsmLIbGNRv7LiAhhCFJYvcjjlrrQcqQb5EQwocMmTUCNrHLUgJCCA+QxO5HfjopSwkIISpOErsfkamOQghPkMTuJzIvZnLi4oni7fDgcK6Pu96HEQkhjEoSu5+wHzhtk9iG0OBQH0UjhDCygEnszz5b+XF4kizVK4TwlIBJ7GPGVH4cniRL9QohPCUgEvvs2ZCQ4JtYPEWmOgohPCUgEnuQIV/FNefzznPg3IHi7SAVRJvENj6MSAhhZIZMiUVFtttGX9V268mtNtst4lpQLbSab4IRQhieIRO7fYvd6IldFv4SQniSJHY/IEv1CiE8SRK7H5CpjkIIT5LE7mO5BbnsObXHpky6YoQQFSGJ3cd2Zu2kUBcWbzeq0YgaETV8F5AQwvBcSuxKqX5Kqb1Kqf1KqWec1PmdUmq3UmqXUup9z4ZpK5ASe4luGGmtCyEqKKSsCkqpYGA2kAYcBTYppZZrrXdb1WkGjAdu0lqfU0p59etCgZTYZeBUCOFprrTYOwP7tdYHtdZXgMXAILs6jwCztdbnALTWWZ4N01YgJ3ZZSkAIUVGuJPZ6wBGr7aOWMmvNgeZKqe+VUj8opfo52pFSarhSKl0plX7q1KnyRUzgJHZTkYntmdttyqTFLoSoKE8NnoYAzYDewH3AW0qpGvaVtNZvaq1Ttdap8fHx5T5YoCT2n0//TJ4pr3g7MSqROjF1fBiRECIQuJLYjwENrLbrW8qsHQWWa60LtNa/AvswJ3qvCJS1YuSKSUIIb3AlJW4CmimlGimlwoAhwHK7Op9hbq2jlIrD3DVz0HNh2gqUtWJk4FQI4Q1lJnattQkYDawG9gAfaq13KaUmK6UGWqqtBs4opXYDa4GntdZnvBX00qW22wGT2GWqoxDCA8qc7gigtV4BrLAre87qvgbGWW5el59vu33+fGUc1bO01rIGuxDCKwzaO21r3z5fR+C+X7N/5Xz+tb9IseGxNK7Z2IcRCSECRUAkdiN2xdi31tsntUcZ8YUIIfxOQCR2I5IVHYUQ3hIQid2IDV0ZOBVCeIskdh+RpQSEEN4SEIndaE5cOMHJiyeLtyNCIrg+7nofRiSECCSGS+z23zoF47XY7VvrbRLaEBLk0sxTIYQok+ES+8aNJcsMl9hlKQEhhBcZLrHPm1eyzHCJXZYSEEJ4keESu6MkbvjELjNihBAeZLjEbnTZedkcPHdtfbRgFUybhDY+jEgIEWgMl9gdDZ7ar/boz7ae3Gqz3SK+BZGhkb4JRggRkAyX2B0lcSMldln4SwjhbYabY2f0FvtPJ/1vKYGcnByysrIoKCjwdShCVFmhoaEkJCRQvXr1Cu8rIBJ7u3aVH0d5+dtUx5ycHDIzM6lXrx6RkZGyEJkQPqC1Jjc3l2PHzBenq2hyD4iumCFDKj+O8sgtyOXn0z/blLVPau+bYCyysrKoV68e1apVk6QuhI8opahWrRr16tUjKyurwvszXGJ31GIPC6v8OMpjR9YOCnVh8Xbjmo2JjYj1YURQUFBAZKQM3grhDyIjIz3SJRoQid0o/HWpXmmpC+EfPPVZNFxiN9JAqT1/618XQgQmwyX2det8HUH5yVICQojKYLjEfuKEryMon4LCArZnbrcpk6UEPGfSpEkopUrcbrnllnLvc+fOnSilWGfXmsjJyeG5556jZcuWREZGEhMTQ48ePZg3bx6FheYxlIULF6KU4uLFi073n5GRwbBhw2jYsCERERE0aNCAQYMGsX79+nLHXFVprVm4cCFdunQhOjqa6tWr06tXL5YvX+7r0HzCcNMdjern0z+TX5hfvJ0UnURSdJIPIwo8sbGxrFq1qkSZJ2VlZdG7d2+ys7MZN24cN9xwA/n5+Xz99deMGzeO+Ph4Bg0aVOZ+zp07R9euXalTpw5Tp06lbt26HDp0iOXLl7NhwwZ69uzp0bgD3ahRo3jrrbcYNWoUL7zwAiaTicWLFzNo0CCmTZvGX//6V1+HWKkksVcSuWKS94WEhNC1a1evHmPkyJGcO3eO9PR06tWrV1zer18/Ro8ezfnz513az8cff0xmZibbtm0jISGhuPzBBx9EG3mGgA989tlnvP7668ydO5cRI0YUl/fv35+kpCQmTJhAWloaHTuW/zOXm5tbrtljvXv3pnfv3kyaNKncxy4Pw3XF2GvRwtcRuEaWEvCtefPm0apVK8LDw0lOTuall14qUWfOnDk0aNCAqKgo7rjjDk7Y9fsdOnSIpUuXMmHCBJukflXDhg1p08a1Bd2ys7MJCwujVq1aJR6TWUrumTVrFk2bNuWRRx4p8diECROIiYnhtddeAyAlJYWnnnrKpo59t9m6detQSrF69WoGDhxIdHQ0o0ePBmD+/PnFXXBxcXH06tWLXbt2efkVus/wid0onwF/XErAIaX841ZOJpPJ5qa1Zvr06YwcOZI777yTzz//nJEjR/L3v/+9+MMOsGzZMh577DEGDBjAp59+Sps2bXjooYds9v3tt9+itaZfv37lju+qjh07kp+fz7Bhw9i8eTNFfjDdy9dveXneepPJxIYNG7jjjjsIDg4u8XhsbCx9+vQp17jFww8/TLt27Vi+fDkPP/ww69evZ8SIEQwbNoyVK1fy9ttvc+ONN7r8X1plMnxXjBESe5EuKrGqo3TFeN6ZM2cIDQ21KVu2bBn/+Mc/ePbZZ5k4cSIAaWlpXL58mRdeeIGRI0cSHBzMiy++SL9+/Zg7dy4At912G6dOnWKe1ZVdrn7du2HDhhWO9eabb2bs2LG88sorLF68mJiYGNLS0hg5cmSFBnyrmtOnT5Ofn09ycrLTOsnJySXGXlxxzz338Pzzzxdvz5gxg7Zt2zJ+/PjisoEDB9o8p7Cw0KYrTWtNUVERJpOpuCwoKIigIO+2qaXFXgl+PfcrOfk5xds1ImqQUiPFdwEFqNjYWDZt2mRz01pz6dIl7rnnHpuWfN++fcnMzOTo0aOYTCZ++umnEoOed911l8PjeKqrZObMmezbt4/p06fTu3dvVq1axa233srrr7/ukf2Lirn99tttttu3b8+WLVsYO3Ys69ev58qVKyWe06RJE0JDQ4tv69ev5/nnn7cpmzx5stdjN3yL3QjsB07bJ7WXflQvCAkJITU11aZs7969ALRq1crhc44cOUJ4eDiFhYU2g5hAie2r/eqHDx+madOmHom5adOmPPXUUzz11FOcPn2aW2+9lQkTJvDoo4/K74gL4uLiCA8PJyMjw2mdjIwMh2MiZUlMTLTZvuWWW1iwYAGvvvoqs2bNIjo6mmHDhvHSSy8RFRUFwH//+1/y86/Nfnv00Ue54YYbGD58eHFZ3bp13Y7FXYZP7Eb43ffXpQQcCrAZGVcHJz///PMSH1SA6667jsjISIKDg0ssvmS/3bNnz+JBNU8ldmtxcXE8+OCDPP7442RlZTmM15uM+NaHhITQrVs3vvjiC2bMmFGiiyMnJ4d169YxePBgACIiIkq0tM+dO+dw347+sD7wwAM88MADnDp1ik8//ZSxY8cSExPDtGnTAEoMnsfExFC3bt0SDQ5vk66YSiBTHX2nW7duREZGcvz4cVJTU0vcYmJiCAkJoUOHDixbtszmuZ9++qnNdnJyMoMHD2bKlCklZsyAufW/Y8cOl+I6deqUw/JffvmF8PBwj8+/D2RPPPEE+/btsxkPuWratGnk5OQUz2qpX78+e/bssamzZs0at48ZHx/Po48+So8ePdi9e3f5Avcil1rsSql+wCwgGJintZ5m9/gfgenAMUvRa1rrkmfZC/x9YUKttbFa7AGmRo0aTJo0iSeeeIKMjAx69uxJUVER+/btY+3atSxduhQwT4u76667GDlyJIMHD+abb75xOOA2d+5cevXqRWpqqs0XlL755htmz57NO++8Y9Nq++yzz4iIiLDZR6dOnfjoo49YtGgR999/P+3ataOgoICvvvqKOXPmMHLkyBLPEc7deeedjBgxgscee4zdu3czYMAATCYTS5YsYeHChUydOrV4DvvgwYMZM2YMU6ZMoVOnTnzyyScuT1ecOHEiZ8+epXfv3sTFxbFlyxa++eab4ta6X9Fal3rDnMwPAI2BMGAb0NKuzh8xJ/My93f1dsMNN+jyMP/DeO3Wt2+5dlNpjuUc00yi+BbxQoQuKCzwdVjFdu/e7esQPGLixIm6du3aTh9/9913dceOHXVERISuUaOG7ty5s/7Xv/5lU+ff//63rlevno6MjNT9+/fXq1ev1oBeu3atTb3s7Gz97LPP6uuuu06Hh4fr6Oho3aNHDz1//nxtMpm01lovWLBAAw5vCxYs0Lt27dKjRo3SLVq00NHR0To2NlZ37NhRz5kzRxcU+M/vh1EUFRXpBQsW6M6dO+tq1arp6Oho3bNnT71s2TKbeleuXNFjx47ViYmJukaNGvrxxx/Xb7zxhgb0hQsXtNZar127VgN6x44dNs/973//q/v27avj4uJ0eHi4bt68uZ46daouKipyGlevXr30xIkT3XotZX0mgXRdRn5VuoyONaVUN2CS1vo2y/Z4yx+EqVZ1/gikaq1Hu/oHJTU1Vaenp7ta3Soe2+077gB/Xg7ii31fMOCDAcXbXep14Yc//eDDiGzt2bOHFkb5lpcQVUBZn0ml1Gatdamd9q70sdcDjlhtH7WU2futUmq7UupjpVQDJwENV0qlK6XSnfUxumu0y39KfENWdBRCVDZPDZ7+F0jRWrcFvgT+46iS1vpNrXWq1jo1Pj7eIwfu08cju/GaEoldVnQUQniZK4n9GGDdAq/PtUFSALTWZ7TWVydvzgNu8Ex4Jdl3xTj4FrFfkYFTIURlcyWxbwKaKaUaKaXCgCGATa+2UqqO1eZAwHY+kYdcHTK1PbY3juQZ53LPcSj7UPF2sAqmTaJri0QJIUR5lTndUWttUkqNBlZjniHzttZ6l1JqMubR2eXA40qpgYAJOIt5lozH2a+TVMH1orzOfn2YlvEtiQiRaWxCCO9yaR671noFsMKu7Dmr++OB8fbP8zT7xO7ldXQqrEQ3jPSvCyEqgZ+nRlv2id3f+9dlRowQwhcMndj9vcUuSwkIIXzBz1OjLbs1mQjx4yXMLhdc5ufTP9uUtU9q75tghBBViqES+5EjttvNmvkmDldsz9xOkb72L0aTmk2oHl7dhxEJIaoKQyV2yyUJi3noO05eYX+NU+mG8T6tNQsXLqRLly5ER0dTvXp1evXqxXJ/XnNCCC8wdGKPjvZNHK6QgdPKN2rUKP70pz/RpUsXli5dypIlS0hJSWHQoEH885//9HV4QlQaP+6lLsk+sVsuWuKXZCmByvXZZ5/x+uuvM3fuXEaMGFFc3r9/f5KSkpgwYQJpaWnFy7eWR25uLpH+vk60EBgssVtdcQoAf12yuqCwgO2Z223KjNJiV//wj2986YnuXc5n1qxZNG3alEceeaTEYxMmTOCNN97gtdde4+233yYlJYW7776bGTNmFNdZuHAhDz74IBcuXCA6Opp169bRp08fVq1axezZs/n666+59957mT9/PvPnz+df//oXv/76K1FRUbRq1Yo5c+Y4vfyeEJXNUInd/tqxdhek9xt7Tu/hSuG1YOvG1CUxunIvc1aVmEwmNmzYwKhRowh28OWG2NhY+vTpw/r1693e98MPP8yDDz7Ik08+SUREBOvXr2fEiBFMnjyZbt26kZOTw4YNGzh//rwnXooQHmGoxF5QYLsdFuabOMpiP3BqlNa6UZ0+fZr8/HySk5Od1klOTnZ4RaSy3HPPPTz//PPF2zNmzKBt27aMH3/ti9YDBw50e79CeJOhBk/tE7u/tthlRcfAcfvtt9tst2/fni1btjB27FjWr19f4sLIQvgDQ7XY7T9DfttiN/A3Tt3t2/YHcXFxhIeHk5GR4bRORkYG9eo5uj5M6RITbbvQbrnlFhYsWMCrr77KrFmziI6OZtiwYbz00ktE+fNovqhSpMXuYUW6qMSqjjIjxrtCQkLo1q0bX3zxBUX2604AOTk5rFu3jp49ewIQERFRoqV97tw5h/tWDpYPfeCBB9i8eTOZmZlMnz6dBQsW2HTXCOFrhkrsRmixHzx3kAtXLhRv14yoSXKs875f4RlPPPEE+/btY968eSUemzZtGjk5OYy2XEexfv367Nlje8mANWvWuH3M+Ph4Hn30UXr06MHu3bvLF7gQXmCorhj7iQf+ON3Rvn+9fVJ7h60+4Vl33nknI0aM4LHHHmP37t0MGDAAk8nEkiVLWLhwIVOnTi2ewz548GDGjBnDlClT6NSpE5988gm7du1y6TgTJ07k7Nmz9O7dm7i4OLZs2cI333zDtGnTvPnyhHCLoRL73r22240b+yaO0shSAr4zZ84cunTpwty5c3nrrbcICgqiY8eOLFu2zGbmyvDhwzlw4ACvvvoq+fn53H///Tz77LM8+uijZR6jU6dOvPzyyyxevJgLFy6QnJzMpEmTeOKJJ7z50oRwi9L215qrJKmpqTo9Pd2t59StCydOXNveuxeaN/dwYBWU9m4aXx38qnj7vcHvMbTtUB9GVLo9e/bQokULX4chhLAo6zOplNqstU4tbR+GarGvXAl79sDPP5uTeqNGvo7I1qwfZtkkdZCBUyFE5TNUYm/XznzzR/N+mseTq5+0KWteuznX1b7ONwEJIaosQ82K8Vcf7PiA4f8dblMWGRLJ2wPfJjjIz6/fJ4QIOJLYK2jZz8sYtnQYmmtjFWHBYSwbsoybGt7kw8iEEFWVJPYKWHNgDb/7+HcU6sLismAVzEf3fERakzQfRuYeXw2gCyFseeqzKIm9nL7N+JY7F99ps4qjQvHeXe8x8DrjLAoVGhpKbm6ur8MQQmBe8z/UA1+pl8ReDpuObeL2928n12SbEOcNnMeQ1kN8FFX5JCQkcOzYMS5fviwtdyF8RGvN5cuXOXbsGAkJCRXen6FmxfiD7Znbue2922yWDQCY1W8WD3V4yEdRlV/16uYLbB8/fpwC+8V4hBCVJjQ0lMTExOLPZEVIYnfDvjP7SHs3jXN5tgtGTek7hce7PO6jqCquevXqHvllEkL4B+mKcdGh7EPc/M7NZF3Ksimf0H0C43uMd/IsIYSofJLYXXD8wnFufudmjuYctSl/vPPjvND3BR9FJYQQjkliL8OpS6e45Z1bOHjuoE35wx0e5uV+L8vKjUIIvyOJvRTZednc+t6t7Dltu3b3kNZDeGPAGwQpOX1CCP/jUmZSSvVTSu1VSu1XSj1TSr3fKqW0UqrUlceM4OKVi/Rf1L/E1ZAGXjeQd+58R5YKEEL4rTITu1IqGJgN9AdaAvcppVo6qBcDPAFs9HSQlS23IJeBHwzkh6M/2JSnNU5jyd1LCA32w2vyCSGEhSst9s7Afq31Qa31FWAxMMhBveeBfwJ5Hoyv0l0pvMLdH93N2kNrbcq7N+zO0nuXEhHih5dtEkIIK64k9nrAEavto5ayYkqpjkADrfUXpe1IKTVcKZWulEo/deqU28F6m6nIxNBPh7LilxU25al1U/n8vs+JCpOr0Ash/F+FR/+UUkHATODPZdXVWr+ptU7VWqfGx8dX9NAeVaSLeHj5w3y8+2Ob8tYJrVk1dBWxEbE+ikwIIdzjSmI/BjSw2q5vKbsqBmgNrFNKHQK6AsuNNICqtWb0itG8s+0dm/JmtZrx5bAvqV2tto8iE0II97mS2DcBzZRSjZRSYcAQYPnVB7XW57XWcVrrFK11CvADMFBr7d4FTX1Ea81fvvwLc9Pn2pQnxybzf/f/H0nRST6KTAghyqfMxK61NgGjgdXAHuBDrfUupdRkpZRx1qd14vn1zzNjwwybsjrRdfjq/q9oENvAybOEEMJ/ubQImNZ6BbDCruw5J3V7VzysyjFzw0wmrptoU1Y7sjZf3f8VTWs19VFUQghRMVX2q5Nvbn6TP6+xHe+NDY9lzbA1tIwvMU1fCCEMo0om9ve2v8eIz0fYlEWFRrFi6Ao61unoo6iEEMIzqtZ67ErxaQv44z2grf6khZtg+X8ucePf5OLTNuSKSkIYUpVqsa9qCkPuhkKrVx1SCJ8sgb6/+i4uIYTwpCqV2KOvQKTV1d+CiuD9T+D2X3wXkxBCeFqVSuzdD8PX/4Fal83b85fDPbt9G5MQQnha1epj15obgG+ydvLjsR/540TjXXxaCCHKUrUSu0XrhNa0Tmjt6zCEEMIrqlRXjBBCVAWS2IUQIsBIYhdCiAAjiV0IIQKMJHYhhAgwktiFECLAKO2j9UCUUqeAjHI+PQ447cFwPEXico/E5R6Jyz2BGley1rrUa4v6LLFXhFIqXWvtd5fek7jcI3G5R+JyT1WOS7pihBAiwEhiF0KIAGPUxP6mrwNwQuJyj8TlHonLPVU2LkP2sQshhHDOqC12IYQQTkhiF0KIQKO1NtQN6AfsBfYDz3jpGIeAHcBWIN1SVgv4EvjF8rOmpVwBr1ri2Q50tNrPA5b6vwAPWJXfYNn/fstzlZM43gaygJ1WZV6Pw9kxyohrEnDMcs62Ar+xemy85Rh7gdvKei+BRsBGS/kSIMxSHm7Z3m95PMUurgbAWmA3sAt4wh/OWSlx+fScARHAj8A2S1z/qMC+PBJvGXEtBH61Ol/tffC7HwxsAT73h3PlNId5IzF662Y5qQeAxkCY5Y1v6YXjHALi7MpeunqygWeAf1ru/wZYafnl6gpstPoFOWj5WdNy/2pC+dFSV1me299JHD2BjtgmUK/H4ewYZcQ1CXjKwWtoaXmfwi2/oAcs76PT9xL4EBhiuf86MNJyfxTwuuX+EGCJ3bHqYPlQAzHAPsvxfXrOSonLp+fM8hqiLfdDMSePru7uy5PxlhHXQuBuB+erMn/3xwHvcy2x+/RcOc1hnk6K3rwB3YDVVtvjgfFeOM4hSib2vUAdqw/qXsv9N4D77OsB9wFvWJW/YSmrA/xsVW5Tz0EsKdgmUK/H4ewYZcQ1CcdJyuY9AlZb3keH76Xlg3YaCLF/z68+13I/xFLP4X87ljrLgDR/OWcO4vKbcwZUA34Curi7L0/GW0ZcC3Gc2CvlfQTqA/8H9AU+L8959+a5sr4ZrY+9HnDEavuopczTNLBGKbVZKTXcUpaotT5huX8SSCwjptLKjzood1VlxOHsGGUZrZTarpR6WylVs5xx1QaytdYmB3EVP8fy+HlL/RKUUilAB8ytPb85Z3ZxgY/PmVIqWCm1FXPX2peYW43u7suT8TqMS2t99Xy9aDlfLyulwst5vsr7Pr4C/AUosmyX57x7/Fw5YrTEXlm6a607Av2Bx5RSPa0f1OY/ndonkVVyHG4cYy7QBGgPnAD+5cWwSqWUigY+AZ7UWudYP+bLc+YgLp+fM611oda6PebWaGfg+sqOwRH7uJRSrTG3YK8HOmHuXvmrl2Mofh+VUgOALK31Zm8e01OMltiPYR6Iuqq+pcyjtNbHLD+zgKWYf+EzlVJ1ACw/s8qIqbTy+hV4DZURh7NjOKW1zrR8GIuAtzCfs/LEdQaooZQKsSu32Zfl8VhL/WJKqVDMyXOR1vrTMl5PpZ0zR3H5yzmzxJKNeYC3Wzn25cl4ncXVT2t9QpvlAwso//kqz/t4EzBQKXUIWIy5O2ZWKa+j0s+VjbL6avzphrmv6iDmQYerAwytPHyMKCDG6v7/MI9WT8d2UOUly/3bsR24+dFSXgvzCH5Ny+1XoJblMfuBm9+UEk8Ktn3ZXo/D2THKiKuO1f2xwGLL/VbYDhYdxDxQ5PS9BD7CdrBolOX+Y9gOSH1oF5MC3gFesSv36TkrJS6fnjMgHqhhuR8JfAsMcHdfnoy3jLjqWJ3PV4BpPvrd7821wVOfniunecOTSbEybphHwPdh7gv8mxf239hyUq9Otfqbpbw25oGTX4CvrH5BFDDbEs8OINVqXw9hnqK0H3jQqjwV2Gl5zms4n+74AeZ/0Qsw9609XBlxODtGGXG9aznudmA5tknrb5Zj7MVqBpCz99LyHvxoifcjINxSHmHZ3m95vLFdXN0x/+u8HasphL4+Z6XE5dNzBrTFPHVvu+U1PVeBfXkk3jLi+tpyvnYC73Ft5kyl/e5b6vTmWmL36blydpMlBYQQIsAYrY9dCCFEGSSxCyFEgJHELoQQAUYSuxBCBBhJ7EIIEWAksQshRICRxC6EEAHm/wEHwd5H0x2PygAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  for roberta-large\n",
    "t = 0   \n",
    "\n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "for dataset in filenames_list:\n",
    "    filenames = filenames_list[dataset]\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    for filename in filenames:\n",
    "        log_path = os.path.join(root_path,dataset,filename)\n",
    "   \n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "        \n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * 1 \n",
    "                infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * 0.5\n",
    "                comm_time = communication_latency_list[\"bitfit\"] * 5\n",
    "                time_stamp = time_stamp + train_time + infer_time + comm_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "\n",
    "        if len(runtime) == 0:\n",
    "            fedpet_train_time = {\n",
    "                # [datapoint*client_num*latency*heterogeneity*multiple]\n",
    "                \"agnews\": np.array(([64] + [100] * (len(df.index)-1)))*5*1*2,\n",
    "                \"mnli\": np.array(([1024] + [20*10] * (len(df.index)-1)))*5*1*2,\n",
    "                \"yahoo\": np.array(([256] + [20*10] * (len(df.index)-1)))*5*1*2,\n",
    "                \"yelp-full\": np.array(([256] + [20*10] * (len(df.index)-1)))*5*1*2,\n",
    "            }\n",
    "            fedpet_infer_time = {\n",
    "                \"agnews\": np.array(([1200] + [1200*10]* (len(df.index)-1)))*5*0.5*2,\n",
    "                \"mnli\": np.array(([392] + [392*10]* (len(df.index)-1)))*5*0.5*2,\n",
    "                \"yahoo\": np.array(([1400] + [1400*10]* (len(df.index)-1)))*5*0.5*2,\n",
    "                \"yelp-full\": np.array(([650] + [650*10]* (len(df.index)-1)))*5*0.5*2,\n",
    "            }\n",
    "            fedcls_train_time = {\n",
    "                # [datapoint*multiple] *client_num*latency*heterogeneity\n",
    "                \"agnews\": np.array(([64] + [100*10] * (len(df.index)-1)))*5*1*2,\n",
    "                \"mnli\": np.array(([1024] + [20*10] * (len(df.index)-1)))*5*1*2,\n",
    "                \"yahoo\": np.array(([256] + [20*10] * (len(df.index)-1)))*5*1*2,\n",
    "                \"yelp-full\": np.array(([256] + [20*10] * (len(df.index)-1)))*5*1*2,\n",
    "            }\n",
    "            runtime = []\n",
    "            tmp = 0\n",
    "            if labels[filenames.index(filename)] == \"Ours\":\n",
    "                for i in range(len(df.index)):\n",
    "                    comm_time = communication_latency_list[\"full\"] * 5\n",
    "                    tmp = tmp + fedpet_train_time[dataset][i] + fedpet_infer_time[dataset][i] + comm_time\n",
    "                    runtime.append(tmp)\n",
    "            elif labels[filenames.index(filename)] == \"FedCLS\":\n",
    "                for i in range(len(df.index)):\n",
    "                    comm_time = communication_latency_list[\"full\"] * 5\n",
    "                    tmp = tmp + fedcls_train_time[dataset][i] + comm_time\n",
    "                    runtime.append(tmp)\n",
    "\n",
    "\n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        plt.plot(runtime[:len(y_mean)],np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4)\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"{dataset}-roberta-large-time2accuracy.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "c=0\n",
    "for dataset in datasets:\n",
    "    fig = plt.figure()\n",
    "    plt.title(f\"{dataset}\")\n",
    "    plt.xlabel(\"1-Acc\")\n",
    "    plt.ylabel(\"Runtime\")\n",
    "    plt.scatter(1- np.array(acc_list[dataset]), np.array(runtime_list[dataset]),s=150,color=colors[:len(acc_list[dataset])])\n",
    "    for idx in range(len(acc_list[dataset])):\n",
    "        plt.text(1-acc_list[dataset][idx], runtime_list[dataset][idx], labels[idx], fontsize=12)\n",
    "    plt.savefig(os.path.join(output_fig_path, f\"c{c}.pdf\"))\n",
    "    c=c+1"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-overall-roberta-large-seed-99-f-5-12.1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "root_path = \"/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1\"\n",
    "output_fig_path = '/Users/cdq/Desktop/opensource/FedPrompt/figs/overall'\n",
    "# roberta-large\n",
    "filenames_list = {\n",
    "    \"agnews\": [\"fedcls_fedclassifier_roberta-large_train_examples_64_f_0_n_5_k_5_filter_-1.log\", \n",
    "    \"ours_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\",\n",
    "    \"ours+_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\", \"ours++_fedpet_roberta-large_train_examples_64_f_5_n_5_k_5_filter_0.1.log\",\n",
    "    ],\n",
    "    \"mnli\": [\"fedcls_fedclassifier_roberta-large_train_examples_64_f_0_n_5_k_5_filter_-1.log\", \n",
    "    \"ours_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\",\n",
    "    \"ours+_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\", \"ours++_fedpet_roberta-large_train_examples_64_f_5_n_5_k_5_filter_0.2.log\",\n",
    "    ],\n",
    "    \"yahoo\": [\"fedcls_fedclassifier_roberta-large_train_examples_64_f_0_n_5_k_5_filter_-1.log\", \n",
    "    \"ours_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\",\n",
    "    \"ours+_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\", \"ours++_fedpet_roberta-large_train_examples_64_f_5_n_5_k_5_filter_0.1.log\",\n",
    "    ],\n",
    "    \"yelp-full\": [\"fedcls_fedclassifier_roberta-large_train_examples_64_f_0_n_5_k_5_filter_-1.log\", \n",
    "    \"ours_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\",\n",
    "    \"ours+_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\", \"ours++_fedpet_roberta-large_train_examples_64_f_5_n_5_k_5_filter_0.5.log\",\n",
    "    ],\n",
    "}\n",
    "\n",
    "# per batch latency, bs = 4, msl = 256\n",
    "train_latency_list = {\"tx2+bitfit\": 1, \"tx2+full\": 2}\n",
    "infer_latency_list = {\"tx2+bitfit\": 0.5, \"tx2+full\": 1}\n",
    "\n",
    "labels = [\"FedCLS\", \"Ours\", \"Ours+\", \"Ours++\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "datasets = {\"agnews\": 1,\"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0} # \"agnews\": 1, \"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0\n",
    "all_client_num_in_total_list = {\"agnews\": 100, \"yahoo\": 1000, \"yelp-full\": 1000, \"mnli\": 1000}\n",
    "alphas = {\"agnews\": 1, \"yahoo\": 0, \"yelp-full\": 0, \"mnli\": 0}\n",
    "gammas = {\"agnews\": 0.001, \"yahoo\": 100, \"yelp-full\": 100, \"mnli\": 100}\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}\n",
    "seed = 99\n",
    "\n",
    "# plot hyper-para.\n",
    "colors=['r','g','b','y','c','m','k'] * 100\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/fedcls_fedclassifier_roberta-large_train_examples_64_f_0_n_5_k_5_filter_-1.log\n",
      "max accuracy is 0.6023684210526317, round is 19\n",
      "            0\n",
      "0        0.25\n",
      "1        0.25\n",
      "2        0.25\n",
      "3    0.359737\n",
      "4    0.426579\n",
      "..        ...\n",
      "171  0.555658\n",
      "172  0.555658\n",
      "173  0.555526\n",
      "174  0.555526\n",
      "175  0.555526\n",
      "\n",
      "[176 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.2688172 ]\n",
      " [0.38681381]\n",
      " [0.45868704]\n",
      " [0.49405772]\n",
      " [0.47156197]\n",
      " [0.48231466]\n",
      " [0.47764573]\n",
      " [0.47679683]\n",
      " [0.491794  ]\n",
      " [0.49830221]\n",
      " [0.53975665]\n",
      " [0.54088851]\n",
      " [0.54400113]\n",
      " [0.57484437]\n",
      " [0.58177702]\n",
      " [0.59309564]\n",
      " [0.58757782]\n",
      " [0.64770798]\n",
      " [0.64006791]\n",
      " [0.60667799]\n",
      " [0.62535371]\n",
      " [0.62096774]\n",
      " [0.6147425 ]\n",
      " [0.61134692]\n",
      " [0.61460102]\n",
      " [0.60964912]\n",
      " [0.61049802]\n",
      " [0.60936616]\n",
      " [0.60908319]\n",
      " [0.60795133]\n",
      " [0.60681947]\n",
      " [0.60611205]\n",
      " [0.60483871]\n",
      " [0.6041313 ]\n",
      " [0.6032824 ]\n",
      " [0.60285795]\n",
      " [0.60271647]\n",
      " [0.60271647]\n",
      " [0.60229202]\n",
      " [0.60186757]\n",
      " [0.60172609]\n",
      " [0.60144312]\n",
      " [0.60130164]\n",
      " [0.60101868]\n",
      " [0.60087719]\n",
      " [0.60073571]\n",
      " [0.60073571]\n",
      " [0.60059423]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\n",
      "max accuracy is 0.8689473684210526, round is 61\n",
      "           0\n",
      "0   0.607895\n",
      "1   0.623421\n",
      "2   0.567895\n",
      "3   0.622105\n",
      "4   0.616579\n",
      "..       ...\n",
      "93  0.856184\n",
      "94  0.840921\n",
      "95  0.845395\n",
      "96  0.836842\n",
      "97  0.850789\n",
      "\n",
      "[98 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.65365025]\n",
      " [0.67034522]\n",
      " [0.6106395 ]\n",
      " [0.66893039]\n",
      " [0.66298812]\n",
      " [0.91143181]\n",
      " [0.83559706]\n",
      " [0.85200905]\n",
      " [0.85398981]\n",
      " [0.8065931 ]\n",
      " [0.79966044]\n",
      " [0.8221562 ]\n",
      " [0.82116582]\n",
      " [0.83191851]\n",
      " [0.83347482]\n",
      " [0.90591398]\n",
      " [0.83375778]\n",
      " [0.8007923 ]\n",
      " [0.8852575 ]\n",
      " [0.84677419]\n",
      " [0.84380306]\n",
      " [0.82357102]\n",
      " [0.8089983 ]\n",
      " [0.8582343 ]\n",
      " [0.8696944 ]\n",
      " [0.91129032]\n",
      " [0.75976231]\n",
      " [0.93350311]\n",
      " [0.8999717 ]\n",
      " [0.89431239]\n",
      " [0.90195246]\n",
      " [0.90718732]\n",
      " [0.88497453]\n",
      " [0.84323713]\n",
      " [0.89049236]\n",
      " [0.8885116 ]\n",
      " [0.89714205]\n",
      " [0.89275608]\n",
      " [0.90393322]\n",
      " [0.89657612]\n",
      " [0.9057725 ]\n",
      " [0.91440294]\n",
      " [0.90124505]\n",
      " [0.91327108]\n",
      " [0.89926429]\n",
      " [0.88964346]\n",
      " [0.91100736]\n",
      " [0.89954726]\n",
      " [0.91949632]\n",
      " [0.90916808]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\n",
      "max accuracy is 0.8867105263157895, round is 18\n",
      "            0\n",
      "0    0.603816\n",
      "1    0.649079\n",
      "2    0.684868\n",
      "3    0.666842\n",
      "4    0.714474\n",
      "..        ...\n",
      "97   0.872632\n",
      "98   0.875921\n",
      "99   0.883553\n",
      "100  0.877895\n",
      "101  0.868026\n",
      "\n",
      "[102 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.64926429]\n",
      " [0.69793435]\n",
      " [0.73641766]\n",
      " [0.71703452]\n",
      " [0.76825127]\n",
      " [0.93477646]\n",
      " [0.90265988]\n",
      " [0.92444822]\n",
      " [0.91893039]\n",
      " [0.91157329]\n",
      " [0.8885116 ]\n",
      " [0.90803622]\n",
      " [0.90563101]\n",
      " [0.90322581]\n",
      " [0.92487267]\n",
      " [0.92770232]\n",
      " [0.91836446]\n",
      " [0.91666667]\n",
      " [0.95345218]\n",
      " [0.91397849]\n",
      " [0.93322015]\n",
      " [0.92218449]\n",
      " [0.91977929]\n",
      " [0.93307866]\n",
      " [0.93732315]\n",
      " [0.94595359]\n",
      " [0.92218449]\n",
      " [0.9401528 ]\n",
      " [0.93265422]\n",
      " [0.94468025]\n",
      " [0.94312394]\n",
      " [0.93887946]\n",
      " [0.93873797]\n",
      " [0.9327957 ]\n",
      " [0.93053198]\n",
      " [0.94368987]\n",
      " [0.93123939]\n",
      " [0.92487267]\n",
      " [0.93505942]\n",
      " [0.94071873]\n",
      " [0.93986984]\n",
      " [0.94439728]\n",
      " [0.94029428]\n",
      " [0.93406904]\n",
      " [0.94326542]\n",
      " [0.9204867 ]\n",
      " [0.94524618]\n",
      " [0.94086022]\n",
      " [0.94156763]\n",
      " [0.92812677]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours++_fedpet_roberta-large_train_examples_64_f_5_n_5_k_5_filter_0.1.log\n",
      "max accuracy is 0.8889473684210526, round is 90\n",
      "            0\n",
      "0    0.603816\n",
      "1    0.649079\n",
      "2    0.684868\n",
      "3    0.666842\n",
      "4    0.714474\n",
      "..        ...\n",
      "98   0.876974\n",
      "99   0.882105\n",
      "100  0.879737\n",
      "101  0.888684\n",
      "102  0.875263\n",
      "\n",
      "[103 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.64926429]\n",
      " [0.69793435]\n",
      " [0.73641766]\n",
      " [0.71703452]\n",
      " [0.76825127]\n",
      " [0.7696661 ]\n",
      " [0.79286927]\n",
      " [0.91737408]\n",
      " [0.8582343 ]\n",
      " [0.87323147]\n",
      " [0.87577816]\n",
      " [0.91397849]\n",
      " [0.91864743]\n",
      " [0.91610074]\n",
      " [0.91737408]\n",
      " [0.92091115]\n",
      " [0.91794001]\n",
      " [0.90959253]\n",
      " [0.91525184]\n",
      " [0.90421619]\n",
      " [0.90195246]\n",
      " [0.91921336]\n",
      " [0.89233164]\n",
      " [0.94227504]\n",
      " [0.93307866]\n",
      " [0.94241653]\n",
      " [0.9196378 ]\n",
      " [0.93732315]\n",
      " [0.93732315]\n",
      " [0.93675722]\n",
      " [0.93251273]\n",
      " [0.92105263]\n",
      " [0.93307866]\n",
      " [0.93208829]\n",
      " [0.89770798]\n",
      " [0.93307866]\n",
      " [0.89898132]\n",
      " [0.89714205]\n",
      " [0.94284097]\n",
      " [0.89728353]\n",
      " [0.91567629]\n",
      " [0.95373514]\n",
      " [0.95062252]\n",
      " [0.9172326 ]\n",
      " [0.9336446 ]\n",
      " [0.92176005]\n",
      " [0.93322015]\n",
      " [0.91751556]\n",
      " [0.93675722]\n",
      " [0.94185059]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/fedcls_fedclassifier_roberta-large_train_examples_64_f_0_n_5_k_5_filter_-1.log\n",
      "max accuracy is 0.38929665587918016, round is 92\n",
      "            0\n",
      "0    0.328784\n",
      "1    0.323678\n",
      "2    0.326329\n",
      "3    0.338006\n",
      "4    0.330789\n",
      "..        ...\n",
      "107  0.343249\n",
      "108  0.366718\n",
      "109  0.335453\n",
      "110  0.366497\n",
      "111  0.344916\n",
      "\n",
      "[112 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.386805  ]\n",
      " [0.38079764]\n",
      " [0.38391633]\n",
      " [0.39765467]\n",
      " [0.38916365]\n",
      " [0.41637176]\n",
      " [0.41637176]\n",
      " [0.41637176]\n",
      " [0.41637176]\n",
      " [0.41637176]\n",
      " [0.41637176]\n",
      " [0.41637176]\n",
      " [0.41637176]\n",
      " [0.38613856]\n",
      " [0.40487563]\n",
      " [0.38693144]\n",
      " [0.38993654]\n",
      " [0.41730107]\n",
      " [0.41624246]\n",
      " [0.38731645]\n",
      " [0.38509566]\n",
      " [0.398699  ]\n",
      " [0.41469383]\n",
      " [0.41637176]\n",
      " [0.41637176]\n",
      " [0.41377879]\n",
      " [0.39635319]\n",
      " [0.39281236]\n",
      " [0.39832968]\n",
      " [0.39451028]\n",
      " [0.38627356]\n",
      " [0.39463957]\n",
      " [0.42069405]\n",
      " [0.41637318]\n",
      " [0.42450774]\n",
      " [0.42318913]\n",
      " [0.42725712]\n",
      " [0.42096405]\n",
      " [0.42881718]\n",
      " [0.40498778]\n",
      " [0.41164588]\n",
      " [0.42319627]\n",
      " [0.39073228]\n",
      " [0.38915937]\n",
      " [0.4239763 ]\n",
      " [0.42201123]\n",
      " [0.42412272]\n",
      " [0.42737071]\n",
      " [0.42606495]\n",
      " [0.42108906]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\n",
      "max accuracy is 0.6668364747834946, round is 68\n",
      "           0\n",
      "0   0.374019\n",
      "1   0.383189\n",
      "2   0.386246\n",
      "3   0.358125\n",
      "4   0.352929\n",
      "..       ...\n",
      "88  0.592664\n",
      "89  0.627407\n",
      "90  0.610188\n",
      "91  0.641569\n",
      "92  0.615894\n",
      "\n",
      "[93 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.44002277]\n",
      " [0.45081058]\n",
      " [0.45440652]\n",
      " [0.4213239 ]\n",
      " [0.41521081]\n",
      " [0.49360223]\n",
      " [0.49432142]\n",
      " [0.55509275]\n",
      " [0.4237212 ]\n",
      " [0.45776273]\n",
      " [0.44218034]\n",
      " [0.55269545]\n",
      " [0.56935663]\n",
      " [0.53195889]\n",
      " [0.60975098]\n",
      " [0.68946091]\n",
      " [0.600881  ]\n",
      " [0.69797129]\n",
      " [0.74903359]\n",
      " [0.69257739]\n",
      " [0.7276977 ]\n",
      " [0.73968416]\n",
      " [0.70803991]\n",
      " [0.53879117]\n",
      " [0.75634533]\n",
      " [0.71870786]\n",
      " [0.67783405]\n",
      " [0.7219442 ]\n",
      " [0.48748914]\n",
      " [0.6161038 ]\n",
      " [0.68322795]\n",
      " [0.66836475]\n",
      " [0.7445986 ]\n",
      " [0.66572773]\n",
      " [0.71055707]\n",
      " [0.75466723]\n",
      " [0.64547062]\n",
      " [0.6651284 ]\n",
      " [0.69653292]\n",
      " [0.71319409]\n",
      " [0.73405052]\n",
      " [0.68370741]\n",
      " [0.72530041]\n",
      " [0.68562524]\n",
      " [0.7239819 ]\n",
      " [0.70096791]\n",
      " [0.71163585]\n",
      " [0.7161907 ]\n",
      " [0.70468371]\n",
      " [0.70780019]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours+_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\n",
      "max accuracy is 0.5330616403464086, round is 17\n",
      "           0\n",
      "0   0.372185\n",
      "1   0.372899\n",
      "2   0.375853\n",
      "3   0.357208\n",
      "4    0.35191\n",
      "..       ...\n",
      "91  0.410596\n",
      "92  0.432298\n",
      "93  0.434233\n",
      "94  0.422517\n",
      "95  0.405807\n",
      "\n",
      "[96 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.43786521]\n",
      " [0.43870426]\n",
      " [0.44218034]\n",
      " [0.42024512]\n",
      " [0.41401217]\n",
      " [0.47861916]\n",
      " [0.45021126]\n",
      " [0.51481826]\n",
      " [0.42216296]\n",
      " [0.45980043]\n",
      " [0.44265979]\n",
      " [0.49983519]\n",
      " [0.593809  ]\n",
      " [0.40945731]\n",
      " [0.45716341]\n",
      " [0.46207785]\n",
      " [0.60136046]\n",
      " [0.62713134]\n",
      " [0.4592011 ]\n",
      " [0.42587876]\n",
      " [0.44002277]\n",
      " [0.44409817]\n",
      " [0.50127356]\n",
      " [0.43426928]\n",
      " [0.42659794]\n",
      " [0.46627311]\n",
      " [0.49408169]\n",
      " [0.46231758]\n",
      " [0.43378982]\n",
      " [0.48233496]\n",
      " [0.45908124]\n",
      " [0.45236882]\n",
      " [0.45308801]\n",
      " [0.44997153]\n",
      " [0.47130742]\n",
      " [0.50331126]\n",
      " [0.47526295]\n",
      " [0.48029726]\n",
      " [0.47178688]\n",
      " [0.46171826]\n",
      " [0.4723862 ]\n",
      " [0.47454377]\n",
      " [0.46807108]\n",
      " [0.47202661]\n",
      " [0.476102  ]\n",
      " [0.4764616 ]\n",
      " [0.4822151 ]\n",
      " [0.5048695 ]\n",
      " [0.45884151]\n",
      " [0.51469839]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_5_n_5_k_5_filter_0.2.log\n",
      "max accuracy is 0.6587875700458482, round is 94\n",
      "           0\n",
      "0   0.372185\n",
      "1   0.372899\n",
      "2   0.375853\n",
      "3   0.357208\n",
      "4    0.35191\n",
      "..       ...\n",
      "95  0.642995\n",
      "96  0.641875\n",
      "97  0.642588\n",
      "98  0.657972\n",
      "99  0.629343\n",
      "\n",
      "[100 rows x 1 columns]\n",
      "range(0, 50)\n",
      "[[0.43786521]\n",
      " [0.43870426]\n",
      " [0.44218034]\n",
      " [0.42024512]\n",
      " [0.41401217]\n",
      " [0.47861916]\n",
      " [0.45021126]\n",
      " [0.51481826]\n",
      " [0.42216296]\n",
      " [0.45980043]\n",
      " [0.44265979]\n",
      " [0.38788169]\n",
      " [0.51134218]\n",
      " [0.42983429]\n",
      " [0.49444128]\n",
      " [0.54166792]\n",
      " [0.46351623]\n",
      " [0.49623925]\n",
      " [0.50127356]\n",
      " [0.55005843]\n",
      " [0.56276408]\n",
      " [0.50582841]\n",
      " [0.51409907]\n",
      " [0.45284828]\n",
      " [0.56084624]\n",
      " [0.48928711]\n",
      " [0.56671961]\n",
      " [0.51865392]\n",
      " [0.54178778]\n",
      " [0.62581283]\n",
      " [0.64942615]\n",
      " [0.63612118]\n",
      " [0.61286746]\n",
      " [0.63516227]\n",
      " [0.61574421]\n",
      " [0.57522999]\n",
      " [0.59620629]\n",
      " [0.60028168]\n",
      " [0.59452818]\n",
      " [0.59824398]\n",
      " [0.61059003]\n",
      " [0.57127446]\n",
      " [0.64726859]\n",
      " [0.6428336 ]\n",
      " [0.63959726]\n",
      " [0.58386024]\n",
      " [0.61250787]\n",
      " [0.62749094]\n",
      " [0.66404962]\n",
      " [0.70576249]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_100/fedcls_fedclassifier_roberta-large_train_examples_64_f_0_n_5_k_5_filter_-1.log\n",
      "max accuracy is 0.12516666666666668, round is 23\n",
      "           0\n",
      "0        0.1\n",
      "1        0.1\n",
      "2   0.103117\n",
      "3    0.10305\n",
      "4   0.102883\n",
      "5     0.1045\n",
      "6   0.101467\n",
      "7    0.09965\n",
      "8    0.09835\n",
      "9   0.101483\n",
      "10   0.10175\n",
      "11  0.118917\n",
      "12   0.12125\n",
      "13  0.094717\n",
      "14   0.10755\n",
      "15  0.095583\n",
      "16  0.095283\n",
      "17  0.107333\n",
      "18  0.108583\n",
      "19   0.09385\n",
      "20   0.09435\n",
      "21  0.093567\n",
      "22   0.10175\n",
      "23  0.125167\n",
      "24  0.120883\n",
      "25  0.098567\n",
      "26    0.1138\n",
      "27   0.11435\n",
      "range(0, 28)\n",
      "[[0.12820513]\n",
      " [0.12820513]\n",
      " [0.13220085]\n",
      " [0.13211538]\n",
      " [0.13190171]\n",
      " [0.13397436]\n",
      " [0.13008547]\n",
      " [0.12775641]\n",
      " [0.12608974]\n",
      " [0.13010684]\n",
      " [0.13044872]\n",
      " [0.15245726]\n",
      " [0.15544872]\n",
      " [0.12143162]\n",
      " [0.13788462]\n",
      " [0.12254274]\n",
      " [0.12215812]\n",
      " [0.13760684]\n",
      " [0.1392094 ]\n",
      " [0.12032051]\n",
      " [0.12096154]\n",
      " [0.11995726]\n",
      " [0.13044872]\n",
      " [0.16047009]\n",
      " [0.15497863]\n",
      " [0.12636752]\n",
      " [0.14589744]\n",
      " [0.14660256]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_100/ours_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\n",
      "max accuracy is 0.6172, round is 20\n",
      "           0\n",
      "0    0.37785\n",
      "1   0.386283\n",
      "2   0.410633\n",
      "3   0.366783\n",
      "4   0.419367\n",
      "5   0.473267\n",
      "6     0.5423\n",
      "7   0.539683\n",
      "8   0.527717\n",
      "9    0.54215\n",
      "10   0.53775\n",
      "11  0.593583\n",
      "12  0.611883\n",
      "13  0.591467\n",
      "14   0.59745\n",
      "15  0.586933\n",
      "16  0.599017\n",
      "17  0.572083\n",
      "18  0.606467\n",
      "19   0.61285\n",
      "20    0.6172\n",
      "range(0, 21)\n",
      "[[0.48442308]\n",
      " [0.49523504]\n",
      " [0.52645299]\n",
      " [0.47023504]\n",
      " [0.53764957]\n",
      " [0.60675214]\n",
      " [0.69525641]\n",
      " [0.69190171]\n",
      " [0.67655983]\n",
      " [0.6950641 ]\n",
      " [0.68942308]\n",
      " [0.76100427]\n",
      " [0.78446581]\n",
      " [0.7582906 ]\n",
      " [0.76596154]\n",
      " [0.75247863]\n",
      " [0.76797009]\n",
      " [0.73344017]\n",
      " [0.77752137]\n",
      " [0.78570513]\n",
      " [0.79128205]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_100/ours+_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\n",
      "max accuracy is 0.6176166666666667, round is 18\n",
      "           0\n",
      "0   0.370767\n",
      "1   0.385017\n",
      "2    0.41255\n",
      "3     0.3626\n",
      "4   0.416933\n",
      "5   0.454617\n",
      "6    0.52715\n",
      "7   0.521067\n",
      "8    0.49725\n",
      "9   0.502933\n",
      "10  0.500917\n",
      "11  0.559317\n",
      "12   0.59445\n",
      "13  0.583283\n",
      "14  0.586917\n",
      "15    0.5972\n",
      "16     0.589\n",
      "17  0.573867\n",
      "18  0.617617\n",
      "19  0.611733\n",
      "20  0.609133\n",
      "range(0, 21)\n",
      "[[0.47534188]\n",
      " [0.49361111]\n",
      " [0.52891026]\n",
      " [0.46487179]\n",
      " [0.53452991]\n",
      " [0.58284188]\n",
      " [0.67583333]\n",
      " [0.66803419]\n",
      " [0.6375    ]\n",
      " [0.64478632]\n",
      " [0.64220085]\n",
      " [0.71707265]\n",
      " [0.76211538]\n",
      " [0.74779915]\n",
      " [0.75245726]\n",
      " [0.76564103]\n",
      " [0.75512821]\n",
      " [0.7357265 ]\n",
      " [0.79181624]\n",
      " [0.7842735 ]\n",
      " [0.78094017]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_5_n_5_k_5_filter_0.1.log\n",
      "max accuracy is 0.61005, round is 20\n",
      "           0\n",
      "0   0.370767\n",
      "1   0.385017\n",
      "2    0.41255\n",
      "3     0.3626\n",
      "4   0.416933\n",
      "5   0.429267\n",
      "6     0.4558\n",
      "7     0.4842\n",
      "8     0.4824\n",
      "9   0.422333\n",
      "10  0.421883\n",
      "11  0.520733\n",
      "12   0.51705\n",
      "13  0.558733\n",
      "14  0.520833\n",
      "15  0.573317\n",
      "16  0.541733\n",
      "17    0.4958\n",
      "18  0.560667\n",
      "19   0.56715\n",
      "20   0.61005\n",
      "21  0.589833\n",
      "range(0, 22)\n",
      "[[0.47534188]\n",
      " [0.49361111]\n",
      " [0.52891026]\n",
      " [0.46487179]\n",
      " [0.53452991]\n",
      " [0.55034188]\n",
      " [0.58435897]\n",
      " [0.62076923]\n",
      " [0.61846154]\n",
      " [0.54145299]\n",
      " [0.54087607]\n",
      " [0.66760684]\n",
      " [0.66288462]\n",
      " [0.71632479]\n",
      " [0.66773504]\n",
      " [0.73502137]\n",
      " [0.69452991]\n",
      " [0.63564103]\n",
      " [0.71880342]\n",
      " [0.72711538]\n",
      " [0.78211538]\n",
      " [0.75619658]]\n",
      "y\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/fedcls_fedclassifier_roberta-large_train_examples_64_f_0_n_5_k_5_filter_-1.log\n",
      "max accuracy is 0.29372, round is 32\n",
      "          0\n",
      "0   0.19076\n",
      "1   0.20022\n",
      "2   0.20714\n",
      "3   0.20382\n",
      "4    0.2038\n",
      "5       0.2\n",
      "6       0.2\n",
      "7    0.2007\n",
      "8   0.20064\n",
      "9       0.2\n",
      "10  0.23722\n",
      "11  0.24628\n",
      "12  0.22572\n",
      "13  0.20158\n",
      "14  0.24284\n",
      "15  0.23944\n",
      "16   0.2418\n",
      "17  0.20676\n",
      "18  0.20032\n",
      "19  0.22502\n",
      "20  0.20326\n",
      "21  0.20024\n",
      "22  0.26174\n",
      "23  0.23838\n",
      "24  0.23924\n",
      "25  0.25422\n",
      "26  0.26944\n",
      "27  0.25018\n",
      "28  0.25992\n",
      "29  0.27512\n",
      "30  0.27962\n",
      "31  0.28852\n",
      "32  0.29372\n",
      "range(0, 33)\n",
      "[[0.27251429]\n",
      " [0.28602857]\n",
      " [0.29591429]\n",
      " [0.29117143]\n",
      " [0.29114286]\n",
      " [0.28571429]\n",
      " [0.28571429]\n",
      " [0.28671429]\n",
      " [0.28662857]\n",
      " [0.28571429]\n",
      " [0.33888571]\n",
      " [0.35182857]\n",
      " [0.32245714]\n",
      " [0.28797143]\n",
      " [0.34691429]\n",
      " [0.34205714]\n",
      " [0.34542857]\n",
      " [0.29537143]\n",
      " [0.28617143]\n",
      " [0.32145714]\n",
      " [0.29037143]\n",
      " [0.28605714]\n",
      " [0.37391429]\n",
      " [0.34054286]\n",
      " [0.34177143]\n",
      " [0.36317143]\n",
      " [0.38491429]\n",
      " [0.3574    ]\n",
      " [0.37131429]\n",
      " [0.39302857]\n",
      " [0.39945714]\n",
      " [0.41217143]\n",
      " [0.4196    ]]\n",
      "r\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\n",
      "max accuracy is 0.56316, round is 11\n",
      "          0\n",
      "0   0.35106\n",
      "1   0.33384\n",
      "2   0.33316\n",
      "3   0.46482\n",
      "4    0.5227\n",
      "5   0.54046\n",
      "6   0.54832\n",
      "7    0.5371\n",
      "8   0.52616\n",
      "9     0.532\n",
      "10  0.49074\n",
      "11  0.56316\n",
      "12  0.56274\n",
      "13  0.52386\n",
      "14  0.53774\n",
      "15   0.5413\n",
      "16  0.54346\n",
      "17  0.54224\n",
      "18  0.54932\n",
      "19  0.55414\n",
      "20  0.55248\n",
      "21  0.55682\n",
      "22  0.56166\n",
      "23  0.55244\n",
      "24  0.56216\n",
      "range(0, 25)\n",
      "[[0.50151429]\n",
      " [0.47691429]\n",
      " [0.47594286]\n",
      " [0.66402857]\n",
      " [0.74671429]\n",
      " [0.77208571]\n",
      " [0.78331429]\n",
      " [0.76728571]\n",
      " [0.75165714]\n",
      " [0.76      ]\n",
      " [0.70105714]\n",
      " [0.80451429]\n",
      " [0.80391429]\n",
      " [0.74837143]\n",
      " [0.7682    ]\n",
      " [0.77328571]\n",
      " [0.77637143]\n",
      " [0.77462857]\n",
      " [0.78474286]\n",
      " [0.79162857]\n",
      " [0.78925714]\n",
      " [0.79545714]\n",
      " [0.80237143]\n",
      " [0.7892    ]\n",
      " [0.80308571]]\n",
      "g\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours+_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\n",
      "max accuracy is 0.56458, round is 16\n",
      "          0\n",
      "0   0.34896\n",
      "1   0.33436\n",
      "2   0.31424\n",
      "3   0.43474\n",
      "4   0.51948\n",
      "5   0.51016\n",
      "6    0.5344\n",
      "7   0.53036\n",
      "8   0.51596\n",
      "9   0.53608\n",
      "10  0.49788\n",
      "11  0.56162\n",
      "12  0.53146\n",
      "13  0.56078\n",
      "14  0.52392\n",
      "15  0.56076\n",
      "16  0.56458\n",
      "17  0.55136\n",
      "18  0.52628\n",
      "19  0.52878\n",
      "20  0.55952\n",
      "21   0.5406\n",
      "22  0.55926\n",
      "23  0.53638\n",
      "24  0.55008\n",
      "range(0, 25)\n",
      "[[0.49851429]\n",
      " [0.47765714]\n",
      " [0.44891429]\n",
      " [0.62105714]\n",
      " [0.74211429]\n",
      " [0.7288    ]\n",
      " [0.76342857]\n",
      " [0.75765714]\n",
      " [0.73708571]\n",
      " [0.76582857]\n",
      " [0.71125714]\n",
      " [0.80231429]\n",
      " [0.75922857]\n",
      " [0.80111429]\n",
      " [0.74845714]\n",
      " [0.80108571]\n",
      " [0.80654286]\n",
      " [0.78765714]\n",
      " [0.75182857]\n",
      " [0.7554    ]\n",
      " [0.79931429]\n",
      " [0.77228571]\n",
      " [0.79894286]\n",
      " [0.76625714]\n",
      " [0.78582857]]\n",
      "b\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_5_n_5_k_5_filter_0.5.log\n",
      "max accuracy is 0.57032, round is 20\n",
      "          0\n",
      "0   0.34896\n",
      "1   0.33436\n",
      "2   0.31424\n",
      "3   0.43474\n",
      "4   0.51948\n",
      "5   0.51016\n",
      "6    0.5344\n",
      "7   0.53036\n",
      "8   0.51596\n",
      "9   0.53608\n",
      "10  0.49788\n",
      "11  0.55572\n",
      "12   0.5507\n",
      "13   0.5621\n",
      "14  0.50986\n",
      "15  0.55976\n",
      "16  0.54204\n",
      "17   0.5676\n",
      "18  0.54948\n",
      "19   0.5351\n",
      "20  0.57032\n",
      "21  0.55456\n",
      "22  0.55954\n",
      "23  0.55886\n",
      "24  0.55738\n",
      "range(0, 25)\n",
      "[[0.49851429]\n",
      " [0.47765714]\n",
      " [0.44891429]\n",
      " [0.62105714]\n",
      " [0.74211429]\n",
      " [0.7288    ]\n",
      " [0.76342857]\n",
      " [0.75765714]\n",
      " [0.73708571]\n",
      " [0.76582857]\n",
      " [0.71125714]\n",
      " [0.79388571]\n",
      " [0.78671429]\n",
      " [0.803     ]\n",
      " [0.72837143]\n",
      " [0.79965714]\n",
      " [0.77434286]\n",
      " [0.81085714]\n",
      " [0.78497143]\n",
      " [0.76442857]\n",
      " [0.81474286]\n",
      " [0.79222857]\n",
      " [0.79934286]\n",
      " [0.79837143]\n",
      " [0.79625714]]\n",
      "y\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# round to accuracy\n",
    "# i=0\n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "round_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "for dataset in filenames_list:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = filenames_list[dataset]\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    for filename in filenames:\n",
    "        log_path = os.path.join(log_root_path,filename)\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'aggregated model performance is'\n",
    "\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exist\")\n",
    "            continue\n",
    "        \n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') \n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, round is {idx}\")\n",
    "        print(df)\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        round_list[dataset].append(idx)\n",
    "        \n",
    "        iter = min(len(df.index),50)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(range(iter))\n",
    "        print(np.array(y_mean)/full_set_acc[dataset])\n",
    "        print(colors[filenames.index(filename)])\n",
    "\n",
    "        plt.plot(range(iter),np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)])\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.1),bbox_transform=fig.transFigure)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"{dataset}-roberta-large-round2accuracy-seed-99-f-5-12.1.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [0.6023684210526317,\n",
       "  0.8689473684210526,\n",
       "  0.8867105263157895,\n",
       "  0.8889473684210526],\n",
       " 'mnli': [0.38929665587918016,\n",
       "  0.6668364747834946,\n",
       "  0.5330616403464086,\n",
       "  0.6587875700458482],\n",
       " 'yahoo': [0.12516666666666668, 0.6172, 0.6176166666666667, 0.61005],\n",
       " 'yelp-full': [0.29372, 0.56316, 0.56458, 0.57032]}"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "acc_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['fedcls_fedclassifier_roberta-large_train_examples_64_f_0_n_5_k_5_filter_-1.log',\n",
       " 'ours_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log',\n",
       " 'ours+_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log',\n",
       " 'ours++_fedpet_roberta-large_train_examples_64_f_5_n_5_k_5_filter_0.5.log']"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "filenames"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/fedcls_fedclassifier_roberta-large_train_examples_64_f_0_n_5_k_5_filter_-1.log\n",
      "177 176\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\n",
      "98 98\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours+_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\n",
      "103 102\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/agnews/all_100/seed_99/pattern_1/alpha_1_beta_0_gamma_0.001/ours++_fedpet_roberta-large_train_examples_64_f_5_n_5_k_5_filter_0.1.log\n",
      "103 103\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/fedcls_fedclassifier_roberta-large_train_examples_64_f_0_n_5_k_5_filter_-1.log\n",
      "112 112\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\n",
      "93 93\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours+_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\n",
      "97 96\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/mnli/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_5_n_5_k_5_filter_0.2.log\n",
      "101 100\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_100/fedcls_fedclassifier_roberta-large_train_examples_64_f_0_n_5_k_5_filter_-1.log\n",
      "29 28\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_100/ours_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\n",
      "22 21\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_100/ours+_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\n",
      "22 21\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/yahoo/all_1000/seed_99/pattern_5/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_5_n_5_k_5_filter_0.1.log\n",
      "23 22\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/fedcls_fedclassifier_roberta-large_train_examples_64_f_0_n_5_k_5_filter_-1.log\n",
      "33 33\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\n",
      "26 25\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours+_fedpet_roberta-large_train_examples_64_f_100_n_5_k_5_filter_-1.log\n",
      "26 25\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/overall-performance/reberta-large-seed-99-f-5-12.1/yelp-full/all_1000/seed_99/pattern_0/alpha_0_beta_0_gamma_100/ours++_fedpet_roberta-large_train_examples_64_f_5_n_5_k_5_filter_0.5.log\n",
      "26 25\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "    \n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Runtime\")\n",
    "    plt.ylabel(\"Accuracy\")\n",
    "    filenames = filenames_list[dataset]\n",
    "    for filename in filenames:\n",
    "\n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                if filenames.index(filename) <= 1:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+full\"]\n",
    "                    infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+full\"]\n",
    "                else:\n",
    "                    # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                    train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * train_latency_list[\"tx2+bitfit\"]\n",
    "                    infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * infer_latency_list[\"tx2+bitfit\"]\n",
    "\n",
    "                time_stamp = time_stamp + train_time + infer_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        # idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        # print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        # runtime_list[dataset].append(runtime[idx])\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        plt.plot(runtime[:len(y_mean)],np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4)\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"{dataset}-roberta-large-time2accuracy-seed-99-f-5-12.1.pdf\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "c=0\n",
    "for dataset in datasets:\n",
    "    fig = plt.figure()\n",
    "    plt.title(f\"{dataset}\")\n",
    "    plt.xlabel(\"1-Acc\")\n",
    "    plt.ylabel(\"Runtime\")\n",
    "    plt.scatter(1- np.array(acc_list[dataset]), np.array(runtime_list[dataset]),s=150,color=colors[:len(acc_list[dataset])])\n",
    "    for idx in range(len(acc_list[dataset])):\n",
    "        plt.text(1-acc_list[dataset][idx], runtime_list[dataset][idx], labels[idx], fontsize=12)\n",
    "    plt.savefig(os.path.join(output_fig_path, f\"c{c}.pdf\"))\n",
    "    c=c+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'agnews': [], 'mnli': [], 'yahoo': [], 'yelp-full': []}"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "trial"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-pacing-11.06.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Model is roberta-large, zero-shot\n",
    "datasets = {\"agnews\": 1, \"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0}\n",
    "all_client_num_in_total_list = {\"agnews\": 1000, \"yahoo\": 1000, \"yelp-full\": 1000, \"mnli\": 1000}\n",
    "alphas = {\"agnews\": 1, \"yahoo\": 0, \"yelp-full\": 0, \"mnli\": 0}\n",
    "gammas = {\"agnews\": 100.0, \"yahoo\": 100.0, \"yelp-full\": 100.0, \"mnli\": 100.0}\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}\n",
    "train_data = {\"agnews\": 64, \"mnli\": 64, \"yahoo\": 64, \"yelp-full\": 64}\n",
    "\n",
    "\n",
    "k_list = [5] # data point\n",
    "n_list = [5] # infer client num\n",
    "f_list = [1,5,10,20] # infer frequency\n",
    "\n",
    "\n",
    "seed = 42\n",
    "\n",
    "# source file/log\n",
    "root_path = \"/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/\"\n",
    "output_fig_path = \"/Users/cdq/Desktop/opensource/FedPrompt/figs/pacing\"\n",
    "\n",
    "# plot hyper-para.\n",
    "colors=['r','g','b','y','c','m','k'] * 100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1.log\n",
      "max accuracy is 0.8951315789473684, round is 107\n",
      "['k=5, n=5, f=1', 'k=5, n=5, f=5', 'k=5, n=5, f=10', 'k=5, n=5, f=20'] 0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_5.log\n",
      "max accuracy is 0.8975, round is 177\n",
      "['k=5, n=5, f=1', 'k=5, n=5, f=5', 'k=5, n=5, f=10', 'k=5, n=5, f=20'] 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_10.log\n",
      "max accuracy is 0.900921052631579, round is 178\n",
      "['k=5, n=5, f=1', 'k=5, n=5, f=5', 'k=5, n=5, f=10', 'k=5, n=5, f=20'] 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_20.log\n",
      "max accuracy is 0.8972368421052631, round is 417\n",
      "['k=5, n=5, f=1', 'k=5, n=5, f=5', 'k=5, n=5, f=10', 'k=5, n=5, f=20'] 3\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1.log\n",
      "max accuracy is 0.7845134997452878, round is 85\n",
      "['k=5, n=5, f=1', 'k=5, n=5, f=5', 'k=5, n=5, f=10', 'k=5, n=5, f=20'] 0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_5.log\n",
      "max accuracy is 0.7690269994905756, round is 159\n",
      "['k=5, n=5, f=1', 'k=5, n=5, f=5', 'k=5, n=5, f=10', 'k=5, n=5, f=20'] 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_10.log\n",
      "max accuracy is 0.7760570555272542, round is 250\n",
      "['k=5, n=5, f=1', 'k=5, n=5, f=5', 'k=5, n=5, f=10', 'k=5, n=5, f=20'] 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_20.log\n",
      "max accuracy is 0.7616912888436067, round is 321\n",
      "['k=5, n=5, f=1', 'k=5, n=5, f=5', 'k=5, n=5, f=10', 'k=5, n=5, f=20'] 3\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1.log\n",
      "max accuracy is 0.6537833333333334, round is 26\n",
      "['k=5, n=5, f=1', 'k=5, n=5, f=5', 'k=5, n=5, f=10', 'k=5, n=5, f=20'] 0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_5.log\n",
      "max accuracy is 0.6688333333333333, round is 47\n",
      "['k=5, n=5, f=1', 'k=5, n=5, f=5', 'k=5, n=5, f=10', 'k=5, n=5, f=20'] 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_10.log\n",
      "max accuracy is 0.66955, round is 79\n",
      "['k=5, n=5, f=1', 'k=5, n=5, f=5', 'k=5, n=5, f=10', 'k=5, n=5, f=20'] 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_20.log\n",
      "max accuracy is 0.66035, round is 85\n",
      "['k=5, n=5, f=1', 'k=5, n=5, f=5', 'k=5, n=5, f=10', 'k=5, n=5, f=20'] 3\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1.log\n",
      "max accuracy is 0.5935, round is 32\n",
      "['k=5, n=5, f=1', 'k=5, n=5, f=5', 'k=5, n=5, f=10', 'k=5, n=5, f=20'] 0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_5.log\n",
      "max accuracy is 0.60594, round is 49\n",
      "['k=5, n=5, f=1', 'k=5, n=5, f=5', 'k=5, n=5, f=10', 'k=5, n=5, f=20'] 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_10.log\n",
      "max accuracy is 0.60722, round is 95\n",
      "['k=5, n=5, f=1', 'k=5, n=5, f=5', 'k=5, n=5, f=10', 'k=5, n=5, f=20'] 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_20.log\n",
      "max accuracy is 0.58516, round is 43\n",
      "['k=5, n=5, f=1', 'k=5, n=5, f=5', 'k=5, n=5, f=10', 'k=5, n=5, f=20'] 3\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXoAAAEICAYAAABRSj9aAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAABvIUlEQVR4nO2dd3hcxfW/39ldadW73CTbkm25GxeMC4ZgwIDBlAQIvSWU/PKlBoIhgYBDQklCDyX0DobgAAaMqaK5YRv3Lqvbsnrvu3t+f8zuatVXtmzZ0rzPo2e1M3PvzL1afe7ZM2fOKBHBYDAYDL0XS08PwGAwGAwHFyP0BoPB0MsxQm8wGAy9HCP0BoPB0MsxQm8wGAy9HCP0BoPB0MsxQm8wdIBSarZSKrenx2EwHAhG6A0Gg6GXY4TeYDAYejlG6A19AqXU7UqpRS3KnlRKPaGU+o1SaptSqlIpla6U+l0bx9+mlCpQSuUppX7jUx6plHpdKVWolMpSSt2tlLK46yzu91nuY19XSkUe/Ks1GJpjhN7QV3gTmKuUigJQStmAi4DXgQLgTCAC+A3wmFJqis+xA4BIIAG4GnhaKRXtrvu3u24YcAJwhfscAFe5f05014cBTx2MizMYOkKZXDeGvoJS6jPgfyLyglLqTOCfIjK2jXYfAqki8oRSajbwGRAuIg53fQFwNrAaqAUmichWd93vgItFZLZS6mtgkYg8464bBWwGgj3nMhgOBcaiN/QlXgMuc/9+GfAGgFLqdKXUSqVUiVKqDDgDiPM5rriFMNegrfM4IADI8qnLQlv+AIPaqLMB/bvlagwGPzFCb+hLfAgcpZQaj3bVvKWUsgOLgIeB/iISBSwBlB/nKwIagaE+ZUOAPe7f97ZR5wDy9/8SDIauY4Te0GcQkTrgfeBt4CcRyQYCATtQCDiUUqcDp/p5PifwHnC/UipcKTUUuBU9HwDwDvAHpVSyUioMeAB417htDIcaI/SGvsZrwATcbhsRqQRuQgt2KXAJsLgL57sRqAbSgR/RD5GX3XUvu/v5HsgA6tztDYZDipmMNfQplFJDgO3AABGp6OnxGAyHAmPRG/oM7vj2W4GFRuQNfQlbTw/AYDgUKKVC0ZOgWcDcHh6OwXBIMa4bg8Fg6OUY143BYDD0cg47101cXJwkJSX19DAMBoPhiGLt2rVFIhLfVt1hJ/RJSUmsWbOmp4dhMBgMRxRKqaz26ozrxmAwGHo5RugNBoOhl2OE3mAwGHo5RugNBoOhl2OE3mAwGHo5RugNBoOhl2OE3mAwGHo5RugNhkNEg7Ohp4dg6AYaG+Hll6GkpHWdywWvvQb79h36cXWEEXqD4RAx5/U5nPXOWT09DMMB8txzcPXVcMIJkJfXVN7YCJddBlddBddf32PDaxMj9AbDIWJn8U76hfTr6WEYDoC6OnjwQRgzBjIy4LjjID0damrgl7+Ed96BY46B//0P1q/v6dE24ZfQK6XmKqV2KKXSlFJ3tlE/RCmVqpRap5TaqJQ6w12epJSqVUqtd//8p7svwGA4EiivKye/Op+RsSN7eiiGA+CFF2DvXnj6afjmGygr02I/Zw589pm29r/4AiIj4b77enq0TXQq9EopK/A0cDowFrhYKTW2RbO7gfdEZDJwEfCMT91uEZnk/vl/3TRug+GIYlfJLgAj9EcwtbXamv/FL2D2bJg2Db7/HpSCNWu0NX/ddRAVBbfcAh98cPhY9f5Y9NOANBFJF5EGYCFwTos2AkS4f48E9nbfEA2GI4N6Rz2f7fqMguqCVnU7i3cCRuiPZF54Qfvk//pXLe4A48bBzz/DunVw4YVNbW+5RVv1f/1rjwy1Ff5kr0wAcnze5wLTW7RZAHyhlLoRCAXm+NQlK6XWARXA3SLyQ8sOlFLXAdcBDBkyxO/BG3oP2eXZDAofhM1y2CVU7ZQdRTt44ecXeG3DaxTVFHH9Mdfz1BlPNWuzs3gnCsXwmOE9NMreQ34+vPce2GwQFgahoVpwR43qnvOLQHa2jpw56igIDm6y5mfP1j++9O+vf3yJioI//AEWLNAPgcmTu2ds+0t3/VddDLwqIo8opWYCbyilxgN5wBARKVZKHQ18qJQa13K/ThF5HngeYOrUqWbLqz7GjqIdjH92PM/Oe5ZrplzT08PpEv9Z8x9+/+nvsVlsnDXybH54YzZLMytwngZWa1O7ncU7GRo1lCBbUM8NtheQn6+jXXbsaF2XkgJnnQW/+hXMmtVkdfuDCNx/v/azb94MFW6FCgiA6dMhOloL/8KF/p/z5pvh8ce1Vf/hh523z8j4C05nNSNGPOp/J37ij+tmDzDY532iu8yXq4H3AERkBRAExIlIvYgUu8vXArsB893V0IxHVzyKw+Xg57yfe3ooXcLpcvLQjw8xI3EGOX/I4ayaRRR9eiO7X72LY44Rvvuuqe3O4p3GbXOAFBfDKadATg589ZV2o6SladfJ00/DsGHw1FNw/PFw991avH2pq4Nnn4Xc3Nbnfugh+MtfdBz85ZfDf/6jI2f+8AdoaIAlS+DUU/VDxl+iorTYf/QRZGZ23r6k5HOqqzf730FXEJEOf9BWfzqQDAQCG4BxLdp8Blzl/n0M2kevgHjA6i4fhn5AxHTU39FHHy2GvkNBVYEE/T1IWICc+OqJ3XruD7Z9IPO/mN+t5/Tls12fCQuQdze/K7m5IpGRIiOn7BXOu1AGJTYIiFx0kUh9vUvCHwiXGz694aCNRUQkJ0fk//5P5LHHDmo3UleXK9XV2w9uJy0oLRWZMkXEbhf56qv221VUiFx7rQiI3H67iMulyzMzRaZO1eWDB4vs2NF0zJIlIkrpv5WnfUuqqkTq67s+7t27dZ//+lfnbX/4IVZ27Ph/Xe/EDbBG2tPx9iqkuZCfAexEW+R3ucvuA852/z4WWOZ+CKwHTnWXnwdscZf9DJzVWV9G6PsWC1IXCAuQY186VgY8PEBE9D/r6tVNbcrryqXB0dDlc099fqqwAMkozTigMf7tbyL/r43/v18t/JXE/zNe6hrrZd48keBgkf/9uFFYgLy19n9y++36P+zNRcXCAuTJlU8e0Djao6REZP58kaAg3d+AAe0L1oHgcrlk794X5fvvw+S774KlpKQDxe0i+fkiQ4eKfP1167rGRpFjjxUJCNCi3BlOp37ggcgtt4h88YVIbKxIRITIo4+KxMfrn59/Ftm5UyQqSmTiRC3m+0Nh4Ueye/ed4nI52qyfMkVk2jQRh6Natm69Uvbte7ONayyT1FQkK+uf+zcI6QahP5Q/Ruj7DjUNNRL/z3iZ99Y8+ceP/xAWIKW1pXLTTSKBgSK1tVpchj8xXP781Z+7dO6c8hxhAcIC5J8/7v8/j4gWgbAwLSAe9lbsFetfrXL7F7fL66/r/6THHtPXZPmrRf7yzV+ktlYfd9bFe4UFyOdpnx/QONpi+3aR6GhtkV5+uXgfLjk53dtPff0+2bjxLElNRdatO1F++mlCK7FvbKyQtLTbZd26k6WwcLG4XC5ZulRbtZ2xdKke98SJze+ziMgLL+i6N97wf7wul8jNN4vMmfOGXHPNn2Ty5CqvFb9jh7bqIyJEUlL0QyAjw/9zN+/HKStWJElqKrJr1x/abPPggyJBQZWyYsVsSU1FNmyY26pNRcVaSU1FCgoW7d9ApGOhNytjDbB1K8ydq1+7QkUFzJsHt90GpaUdNq131HP/9/eTVpLmLXtz45sU1hRy28zbGB03GoBtBTv473+1XzQ7G/ZU7mF36W7W5HVtH+HFOxYDMCh8EP/d+t+uXZcPTids3w5VVdof7OHldS/jFCfnDPp/3HwzHHss3HgjBAcEMyp2FBvyNxAUBKefDt99EQkudVB89G+9BeXlsHYtvP46nHuuLm9r2+Xycj3R2FXq6nJYvXoCpaVfMmLE40yc+BUTJ35NcPBwNm06i9LSr8nPf5uffhpFTs6/qKnZxubNZ/Pjj8dz++3LuOeezvtIT9evGzboiBoP1dVwzz36/l56qf9jVgoeemgPd955HZde+iBPPz2J/v2XAzByJCxbBgMH6n7ffReSkvw/ty+lpd9QV5dJePhUcnMfIzf3363anHdeBf/851xqa78nKGgYNTWtZ5Jra/UNCA4+OFFZRugNMH8+fP45nHaanunyB6cTLr5YH/fYYzrk4dlnweFos/kXu7/g7tS7OerZo3hk+SM0Oht5dOWjTBk4hdlJsxkTNwaAT74p8uYPyciAdXnrANhVvKtLl/TRjo8YGTuSW6bfwuq9q8kozei4/faP+Dbz21blGRlQX69//9k9V+wSFy/8/AInJZ/ER68No6pKJ7nyRNlMHDCRDfs2AHpZfEVxCAF5xzM4YnCr8x8on30GM2Y0he9NnKjDDlevbt32zjthwgT429/0pKO/FBa+R2NjIZMnLycx8WaUshAYGM/Eid8QHDycDRvmsG3bpdjtCUyZsooZMzIZMeI/lJbu5sknjyM+/oFO+0hPh6AgPb6//EXnjQH90crLg3/9q2tRNACZmX/BZnMyevRrQCPr1h1PevqfcLkaGTwYVq3SoY8nn9y18/qSl/ciNlsMkyZ9R2zsOaSl3UJRkTYyXK4GKivXUVFxKmPHruLttxfSv/9l1NVl4nTWNTtPXd1uAIKChu3/YDrACH1vwuXSAtwWGRnwyiutQxFWrIBPP9WZmCoqtNgXF3fe1/z5OhThqae0Ao4fD//3fzoJyLXXwjPPwMqVOgkIeC3544Ycxx+//COjnx7N9qLt3DbzNpRSJEcnE2AJ4MtPIrz/0BkZsG6fFvqs8iy/sz+W15WTmpHKOaPO4dfjfg3QoVVf76jnwn+8zMkP38Rr619rVuf7JWedHgpf7v6SrPIsrptyHT/8oMPvfGO4J/afSFZ5FmV1ZZxxBiirg4jMK7BarHQnBQXacj/99Kay4GD9p2jLov/iCx13fs89cMEF+luKPxQXf0po6HjCw/XTpLxcR7189FE8GzZ8Q0nJhcTHP8eUKSuJiJiGxRLAl1/+jgsvTGP9+l9y+un3UVqa1WEf6enCiSeu5P7760lL0x/VggL4xz/0t5Rjj/X3rmgqK9ezb9+rJCbexIABV3DMMRsZMOAqsrMfYt++VwG9oGnChK6d15eGhiKKij6gf//LsVpDGDv2LcLDj2br1otYs2YqP/wQztq1U6iq+pldu/7Liy/+mtraUYB4hd1Dbe1uAgLisdnC939AHdGeT6enfoyP/gC4/nqRYcNE0tObl+/bJ5KUpB2djz7avG7OHD0zVVkpkpqqwxpmzNAzfOvWibz2mshdd4m8+65IcbE+5sUX9bluvLHpPC6XyKJF+nwxMboeRE47TQ/t0+sl8sFIcblcsnDTQon/Z7wkPZ7UbJJ1zFNjJTguX04/XU+83XGHyDnvnOP1tW8v9C/S451N7wgLkGXZy0REZNoL02Tq81Pbbf/Hf24SEAkZkyosQB5Z/oi37sEH9WWMGCFyyim67Nx3z5X4f8ZLeVW9BAToiVBfluxcIixAvsv8TkREQkf/KKED9nT7BOkbb+ix+U5ci4hcc43+E/j2l5mp2z7xhMjDD4tYLCJHHSWSnd1xH42NZfLttzZJS7vDWzZ3btOf1/PTr5/IMn27paREJC5OZNYskQ8+yJalS4Pku+8u6bCfSy/9UFJTkY0bz5FZsxpk0CCR3/5WxGrV8xBdweVyybp1J8sPP8RIQ0NJs/JlywbKli1tj6W09Dupq9vrdz/Z2Y9JaipSWbnRW1Zfv0/Wrz9F1q+fI2lp8yU/f6HU1ubIrl36Pj3zzJo2ffHr1p0sa9ZM79qFtgAzGXsYUFOjY8Q6o75e5Jhjuh4jl5srYrPpP2lSkkhWli6vqtLnCw4WOf543ebHH3Xdt9/q9o80CZssWqRVoOV/MujyadO0Cp96qg6HaAuXS/f/4YciX34pIiKnvXGaHP1c09+2vK5cCqsLmx120gPzBUReeUUL6wUXiAx5bIgkPZ4kLEA+3vFxq66+/751pMZF718k/f7VTxxOHQXx8LKHhQXI7pLWs4L//a+IsjgFS6PExTvlvHfPFxYgd355p7hcLrniCpGEBJGrr9aTdnkV+8R2n01u/+J2WbZM35YPP2x+zj0Ve7xRNg6nQyxn3iAgsnVr27drf7n0Uv2Mbjl5+dxzelxpaU1lr7yiyzZt0u+XLhUJDxc54YSOI3Ty8/8rqalIaen3IiKyebN4o1k2bRLZs0dkwwb99woMFHn1VR3xYrGIrF+vJzmvvvrPkpqKlJevarMPp9MlL7wwRT7/PFJSU5HU1MtEKaeAyO9/3/X7UlT0iaSmIjk5T7Sq27z5fFmxIqlVucNRJd9+Gyjbtl3lVx8ul0tWrRrXJXGeNEnkF7+okNRUJDPzgWZ1K1YktfsA8hcj9D3N1q0iQ4ZoE6ozs85jLcfEaCvbX+64Q/93vfeeDugeNkybcWedpcs/+kg/aIYPFxk0SMezHX+8yMCB+iHkyyefiPz5zyILF+qx19WJLF8ucu+9ItOna4vfn4eWD8OfGC4X/vfCDtvMvOg7wdIgeQX1csopIpOPbhQWIPO/mC8sQB5d3vzbSG2tthwtFpF33tFl9Y56iXgwQq7+6GpxuUQaGkQySzOFBchDPzzU6jJtNpfYk1fL6ItfEhBJz3DIdYuvExYgS3YukalTtSX/1FP6z3LPhy8IC5AtBVvkX//SZfn5za/D5XJJ3D/j5OqPrpbdJbuFWwcJiDzQ/H/7gHA69bVfdlnrup9/1uNauLCp7PLL9UPB9+P3/PO63Wuvtd/Ptm1XyQ8/RIvTqR/q116rwzgLmz+jpbhY5OSTm2yCm27S5S6XyMCBFfLZZ/1k7dpZ4mrj85+e/qmkpiKvvfayZGbeL6mpyCOPXC/h4S7Jy3NJdfV2yct7Verq8jq9L3V1e2TVqjGycmWKOJ2tA9+zsx+V1FSkrm5Pi/EvldRUZPnyIW2OsSVlZSskNRXZs+eFTtt6uP9+fW++/36QbN16pbfc6ayX1FSLpKff7fe52sIIfU/yww86/s1jba9q26oREW0hDxsmkpgobbpZRES2bGluqonowPPISJFf/1q/X7lSm2shIfo8Tz3V1HbdOv2fOnJk67qDRIOjQax/tcpdX9/VbhuXS6T/kHJh+FLZWrBVrr1WJCqmXliAfJH2hUQ9FCW//6S5eeexUkeO1F/x331X5PO0z7Wov/2DHHWUyNix+tzTX5guU56b4j129WrtpRp7VK1wZ4TMf+V9AZH339cPi37/6ie/fPtcCQ3VYXrLl+u+hv/+Vu95fvUr/dxsi5NfO1lmvTBZlm55XNQCZMykCpk27UDvZBOrVunxvPVW67qGBn1tt92m37tc+iN1wQXN29XVFcmxxzZIfLx2t7TE5XLKjz/2ky1bLhIRLe5BQSLXXdf2mBoa9L2aOLG5HXDiiSI33PCcpKYi+fn/bdGHS777brq8/XaSfPRRg7hcLklLu11SU5EVK34hy5YNdFv5yM8/nyAuV4uvLyJSWLhYNm++UJYvH+JtW1j4UZtjLC9f2eY40tLme4+tqUlr81hftm27Wr77LlQaGys6beth5079N1u8eLasXTvDW15dvUtSU5G9e1/x+1xt0ZHQm8nYg8n//qcTVcfH6zCIoCC9z1h7LFyoww+eekqvtX7kkaaQD9DrqGfO1PlRm8X6vaxnyG67Tb+fPh2WLgW7XYda+G53M2mSXi++cycMHgzXHPzcMlnlWTjFyYiYEe222bQJ8rMjYMwithdtJzkZykoCoT6UyQMnkxKT4k31C9pufOKJponHmTPhkkvgwScLsH78Cndechy7dunJ1A0b4IJxF/Bz3s/sLtGTYM8+q2/PhQ++DEEVXH36Mdhs+lyB1kCunHglH69ZT3U1jB2rk1spJezeGs7lR12OCCxf3vYkYXX1di5JKObPSeuwF9zC80fDtb9dyk8/CXtaJg/ZT5Yu1VEop57aui4gQP+ZPZE3aWl62f+JJ4LDUcW+fa+xfv2JrFgRx4MPjmbixLf5859bh+FUVq6lsbGAmJh5gM61Xlenl/W3RUCAzu2yfr1e/u9h8mR4+eXfEhIyjvT0O2hsbNqDr7T0K1yuVbz99p8YPjwApRTDhv2DxMRbgWyiomYzcuRzJCc/SHn5d+Tlvdisz9LSr9m8+ZeUl/9ARMQMRox4nKlT1xMXd3abYwwLm4zFEkRFxbJW57HbE92/p7Z9gW4cjkoKChbSr99FXZo8TUmBKVOgsHAUNTU7veWeidmDFVoJGIv+oPH993oVy8yZTd9zL7pIu2Tq6lq3dzpFRo8WmTBB/+5ZQfLii7reszwwIkKfY9QobYY1Nuolhccd1/qc7fnQRbQl7/HVH2Q8qQK+z/y+3TZ/+YuIxeIS/hgv939/v7zzjr78/refLCIilyy6RIY+NtTb/vvvdf3zz+v3FRUiM491CYgoa6PMn6+/+IDI3/8uklWW5XUDOZ168vDCC0VmvzpbJjwzQUT0CsaTdXeyvXC7cOlc91dtXRY7JF8YtVjyKvMkPV2f+9lnm66htjZTNmyYJ6mpyDepNvnTO8jti0bKO59ZJDUV+fe/Z8pLLzVN3PlSWvqd7NnznF/3s7T0e5k7N6PDbwjXX68XazkcTT77DRs+lu++C3Vby8Nl9+4/yU8/TZTUVOTFF4+S5cubLztNT79XUlOV1NcXSH299vK559a7hGfSeO3ar+Xbb22ybNkgKS7+Qlwul/z883GydGmiBATUSXV1++fQE6wnyvffR0hdXa6IiNTW5siPP8bLqlVjpbHRfzfnzz8fL2vWNN28hoYSSU1Vkp5+ryxbNkC2bLm4w+P37n1ZUlORsrJlfvfpob6+yX1UX691ITf3Gbc7KbfL5/MFY9H3APffD/36wZdfQlycLrvySr2j8Keftm7/v//plTl33QUWizbVJk+Gf/5Th0zef782If/zH72jQXo6/PrXerVHVhb88Y+tz2nrIDnp9dfrFH+HAI8V3ZFFv2gR/OIXisRBdrYXbfcuYBmKziKVEpNCdnk2dQ4df/zkkzqj4CWXCCtzV3LPsj+QMW80zL6XB9/7nH/8A4YPh6lT9e0eEjmEKyZewaMrH2Xh0nQKCmDO3Bp+zP6ReSnaYp06VVv0IjAqbhTJDl0+ZozgEhe1ccsJKT4Ga+0KVq/+CaVcHHusNpb27n2R1asnUF7+HUlJfyNyxOc8uAMe2ZzG4zmTSUl5juTk7Sh1W5vXn5v7ODt3/p66uo7DEIuLl7J+/WxmzryNuXPbb3fMMTp8cscOvRPSoEFgsbyKzRbOpEk/MH36LoYNe4CpU38mKeltQkOrqa8/g40bmxb8lJQsISJiOoGB8bz7ro5n/8MfOhxem3hi/LdsOYkpU1Zhs0WyceOpbNlyHuXlP7Jhw53ExtoJCWn/HEopRo16AZFGdu78P1yuBrZu/TUuVy3jxi3CZgvzezyRkbOoqvoZp7MWgLKy7wAhOvpkoqJOorT0G+3Xbod9+14jODiFiIiZfvfpITAQQkJ0LG5t7Q73624sliACAwd2+Xz+YoT+YLBunV5IdMstOlm2hzlzYMCA1u4bEfj73/WSvfPP12VKwZ/+pF0s8+frfckuv1wvUvrFL+D55+Hrr+G3v23Kz3qYklaSRkhACAPCBrRZv3GjdrGcfz6MjtPx9f0SqgGIqTsa0EIvCBmlGWRn62fdtdfCzV9fy8yXZvLMmmeYPmwM7z41jvm/OsN77nnzdDh/YSE8cuojRNojmf/MD1itgnXkFzhcDuaN1IJ+zDHaA7bbHeI8uP5UCM1nW/WPLMtehqN/KvNvuIEtW86lX7/pLFo0iICAq9m06Qx27ryW8PCpTJ26iaSkuxk3YBY2iw2XuBgRO5qEhOsoKzsNuz29zfh1LfAu9ux5tt37WFW1ia1bLwBcTJz4LXPntr/qaepU/bp6NaSmwkknQU3NVsLDpxMVdRzKvVhBKQtJSRcTErKVH3/8FSUlN/HAA/9h8+Z8KitXExMzj5oa7ZIZM6ZtV1FnjBqlvZbr1kF4+BSOPnotCQk3UVT0AYGBA/nyy6sZ5sc6oeDg4SQn/43i4sWsX38CFRUrGTXqFUJDR3dpPBERxyLioLJS+7bKyr7BYgkmImI6UVEn0tiYT03N9jaPra3NoLz8OwYMuNJ7D7uKR+g9K2Tr6nYTFJSMUgdPjo3QHwz+8Q+IiIDf/755uc2mt4lfskQrj4dFi7Qj+c9/bp7E/NxztYg/+qheo/2Uz2YWV12l/e8NDdo3bzl8/5RppWmMiBnR7j/GK69oS+eii2BM3Bi2F21nn2wEWw2BFTptQEpsCqC35Hv2Wf1svPb/NfDO5ne4YNwFFPyxgA8v+pALxl3QrJ9583TbpUshLiSOR059hD2rpzB80l6+K/iQmOAYZiTOAJrEccOG7/nppzHMPuplYlNW8OK6F3l34ws8cuUbnHDCIhyOf/Dmm2+yd+9siooWUVb2HSNGPMnEiV8RHJwEgN1m96729aQ+GDRoCHFxOXz9dWuBrq/PBvRKS6ezluLi5mvf6uv3sWnTmVit4axdez+RkSWMG9d+PoPRo7WN8frreuHRiSc2UFu7i9DQlruAas4+O5Arr1zIvn1ncuyxv2fxYj13c8YZ8wgN1Wvibrml66tTQX/sjzqqacGZ1RpMSsoTTJ68nAkTlrBzZ5BfQg+QkHAz4eFTqahYSWLibfTrd36Xx+OxxMvLdUqE0tJviIw8HoslkOjokwAt/m2Rn/8GoOjf//Iu9+shKCgJpQK8fvra2vSD65/HCH33s3s3/Pe/WuQjI1vXX3GFThPwzjv6/Ztv6lnE8eP1qy9Wq961IDxcJzWJiGhef//92ly97rqDcy3dRFpJWrtum4YGeOMNOOcciI3VFn1lQyVL0j6FqEzqiwcB2qIH2LIng+ef15tL7LWspKaxhovHX0xkUBv3Gjj6aL37j8dbdnzEFVAwgewBT/PJzk+YO2Kud1erceNg6NAMwsPPpaGhkBNO+Cfv/OsCBtS9xXTrW4zpV8599y3ku+/m88orl1JQsJBZswqZNauIxMQbW1lkEwdMBJqEfvjwoQQGNvDVV/nN2jmd1TQ2FhEdfQoORzGbNi1k8GDt8vj+e3A6a9i8+RwaG4v49tuPefRRnfSlouLbdu+51aqv/Ru3Xh133C5EHISGjmv3mMGDA7nggvcJC5vLscd+Qm3tQM45ZxIPPQSvvqq/PO4vkyfrSVpfj0hk5Ezs9knk5OC30FssNsaOfZdhwx5i2LAH92ssgYFxBAePoqJiGQ0N+dTUbCE6WudBCApKxm4f2uaErIiwb9/rREWdSFDQ/u+Ep5SV4OAR1NbuQESord190FIfeDBC3908/LA2YdoLTZgwQX/qX3tN7zN2+eXaV/799zpsoSUXXwxFRTqhSUssFh1hs59fIQ8FTpeT9NJ0RkS3LfQff6wzLnhExJPc7ONtbxLcP4P83GAAooOjiQmO4evPQikpgRtugK/Tv8aiLMxOmt1u/xaLThHw+ef6+frJJ/peuVI+pLi22OufB1CqkoceOhuHw8XgwSu44ood5BWdz8n9nEQHunDGP0h6+oW89JLONnHssWCxBGC1tu1cnthfC73nIRUaOhSADRuymgleXZ3OLzRgwJWEhIxj585/Y7EIFRVw4olOXn/9UioqVvPoo29z111TOPXUoQQEJLt9y+3j+YaSlARRUVsACAlpX+j1/bIzefL/6N//csaPv50HH1TccYeeXupoyqczJk+GsrLWG3BkZWnx91foAYKDhzFkyB1YLG38v/hJZOSxlJcvp7RUPwmjorQlr5QiOvpEyspSEWn+zau8fBl1dbsZMODK/e7XQ0jIKGpqdtDYWIDLVW0s+iOKffu0H+Kqq3RqvPa44gr9Xfivf9VtP/9czyy2R2Bgd4/0oLAiZwUnvXYS1Q3V3rLcilwanA3tWvSvvAIJCXrnINCum98mwRPjsljy1Jncf38kK1cOIz//bVJiUtj6UwLR0XoXoa8zvubogUcTFRTV4bjmzdMis3y5frCMGQP3nXcl4YHhzB2hZzRFnGzbdin9+m3j/vv/y44dKezZk0JC/Fvct3sst2+J56SxtzJlCt6ka9Nb7pzcgsuPupy/zv4rkwZMAsBu11agzZbldWMA1NdnueuHUlNzA/36reOBB1awZYvw+us3kpz8IU899TgZGefw44/6nsXGnkBZ2XetxMiXY47RryedBNXVWwGL1z/cEVZrMGPGvM7gwfsx89oOnglZ3+uGpqyVXRH67iAychYORwl79z6L1RrpzeMDWvQdjhKqqzc1OyY//zUsllDi4s494P6Dg0dRW5vmdd8YoT+SeOIJnXbv9ts7bnfppTo4+4EHdAz8ESLknfHq+ldJzUzl892fe8s8yczaEvq9e3X2xSuvbJqaiLI1cOFgWF0C32y4jCVLfovDUce+fa+QEptCweZxzJ4Ntc4qVu1ZxcnJnacePPVUbY2+8w58+62et77juDvIuy2PmOAYADIzF1Bc/DFlZY+zfPnJfPCBPnbcOMUr537IOxd+gc1i8wrWuHHNY8Xbon9Yf+454R5vMrOgIG3R9++f1Szwqq5O++cDA4dw552XUV0dyYkn/puiogdJSHiWiIj5XHXVTaxd2xQoFRU1G4ejmOrqLe32P2uW/midfTbU1GwhOHgYVmtwp/frYDB+vP52dbgIfUSEXgBRXv4DUVGzUappbiwq6kQAr7UP4HTWUlDwHvHx53cpwqc9QkJGIdLonQswrpsjhYICvRDp/PNhRPthhIBeQLVli46qOYzdLl3lm0z9ofXkggfYXapDWIbHtLZY3nhDu0CuuqqpLDPzHhSKh3dChfM6nn76cSyWc6ioWEVc/dE4S4Zw3AkNfJ/1PQ6Xg5OHdS70ERFNgUoOhxY+gNBAHREl4iQ390ni489n1Ci9uGzhQi3k/fvriWCPVT5lij62q9kUAWy2CGy2KCZMyOaTT5rKdcSNlffeG8SqVWGI/Jbi4vfIyLiLfv0uZfLkBznrrOauk8hIHXZaVvZtu/0NHqw/luecA9XVWwgJaXsi9lAQEqIniNsSeru94y/AB2c8o7DZ9EPeMwHrISgokeDgFMrKmvz0RUUf4nRWdIvbxtM/QHHxZ+4+k7vlvO1hhL67uO8+nZL3vvt6eiQ9QnZ5NmklaQTZgvh016c4XTpkJK0kDbvVTmJEYrP2IvrLzPHH68Ai0Kll8/PfYHvDOArq4fiJ+piSkhk4nZXYcvsDMGJKNl+nf43damfWYP/WAsybpx8qcXGtpzuqq7fgdFYQG3s2o0crwsK0q2fs2NbP4WnTdDTLGWewX9jtQxk1KovVqyHfPSdbX59NYGACf/6zjenT4aST/g9QREfPYfTol9sMuwsOTiIoKKlDoQcdD+ByeSJuOvbPH2w8E7K+pKdra/5QB40pZfFG33j8875ERZ1EWVkq27dfzfr1J7Jr1/XY7UOJijqhW/r3CH1l5U8EBiZgtQZ1y3nbwwh9d7Bzp14f/rvfNU9MfoSwr2oft35+K/WO+k7bNjTovObPPKOjOi+4QPu+v07/GoA/zvwjRTVFrMxdCWihHxY9DEsLsVqxQt8230iO9PQ7sNmiiRt4E5MHTOaESdqnnZWlldlSXgCh+3DGbebrjK85dvCxBAf454qYN6/p1TeCFZrC7CIjZ2G1NlntY9swgOPj9eTxL3/pV7etCAoaQny8noz9TBtz1NZmkZs7hLw8HUkbEjKCadO2M2HCJ1gs7bv1oqJmd+qn1+fvPOLmUDB5MuzZo6eyPHiEvifo3/8yoqNPbfO+xMf/CqezhpKSJbhcjcTGnsmoUc93W6x7QEAsNlssIAfdPw9G6LuHP/9ZrwjxZ8+0HqK8rpwfsn5os+6e1Ht4bOVj3k0+Fi2CF15o3c7l0m6A007TC2ufeUYv6H3pJT0x2i+0H7cdexs2i42Pd34MtB9a+cYb2jL2rA8rKfmC0tIvGDr0L1w88Vp+/t3PxMZYiYiA7dtHYrNFY1cbIfkbVuauYEP+Br/88x5GjtRTKH/+c+u6ioplBAT093599kSrtCX0oF0N+0tQ0FCUymLQIB3yWVAAWVnZbNgwlNtvb3IJhYSMwGLpuKPIyBM69dODZyKWHnXdgN6tUim9+Ar0t7rdu3tS6C9i4sTP21zfERNzGiec0MCxx+YxZcqPjBnzOjEx+7FarANCQnTYbXDwwb8Bfgm9UmquUmqHUipNKXVnG/VDlFKpSql1SqmNSqkzfOr+5D5uh1LqtO4c/GHB8uVaGefP1w7dw5Rn1zzLL179Bd9lNg/JyyzL5JX1rwD6YQDw0EM6NP/dd8HhcnD7F7ezt3Ivjz2mFx49+KBOklVdrRNlbdwofJ3xNScln0RUUBQnDD2BxTsWIyLtCv3q1XqyMCxMxyfv3j2foKBkEhKaFpkpBcnJkJGhsFhmkJy8irBRa7zj9cc/73uum27Sgt+S8vLlREbO8v7De6JV2hP6A8FuH4rTWcE555SzdClMneokPDyXadOG8M9/du1cUVGzAToNs9QPAkVISNdWkHY348bp9YJPPKE/P8XFUFnZc0LfGb4TtAcDj/smKOgwsOiVvtqngdOBscDFSqmW/wJ3A++JyGTgIuAZ97Fj3e/HAXOBZ9TBvnuHEhEdYTNgANx6a0+PpkPSS3V4w/VLrqfR2egtf/CHB3G49D6v5fVa6D0pAH7zG/jfN5k8vOJhFrz9CX/6k16odMcdOiTSYtF7lG7aLOwrL/Ra2GeNPIttRdv4MftHah21rYTe6dQpD8aP1+/r6tKprt7A4MG3tbJik5N17HVu7gyGDt3KUdMzKKwpJDwwnKmDph7wfamv30ddXTqRkU2zq+eeqz1xB7KXaHt4Im9OPz2LqiqIj8/DZnNwzDFDu3yu4OAk7Pahnfrpa2q2EhTUcxE3vtx3n/5meO+9PRdxc7gQHDzK/XoYCD0wDUgTkXQRaQAWAue0aCOAZ9lmJLDX/fs5wEIRqReRDCDNfb7eweLF2qK/777mOW0OQ3IqcggJCGFL4RaeWPUEAFllWby8/mXOGaX/nGV1ZZSWQmmpfn7FxcGNVwyG4uG8fs/pDBgAL77YfILyqKOgvs4CJSM4rn88GzfOY17KHAAeW/kY0Dq0MiMDamubhL62VodghoYe1WrcSUm6/YoVM7BYhONH60QxJySd4F3ReiBUVGj/fERE06RuYKD+RnMgC4Taw7OicsaMLN58Ez78UIdWemLsu0pU1GzKyzv201dXb+lx/7yHpCTt9nv1Vb2mAfqu0IeFTQJoNy1Fd+KP0CcAOT7vc91lviwALlNK5QJLgBu7cCxKqeuUUmuUUmsKfXPAHO48/LA2OX/zm54eSafklOdw6vBTmZcyjwXfLiC3IpcHf3wQheKhOQ8B2nXjseZnzoSPPoLyUhs8u5H6wkE8/VIZMTHNzztRL/4kvnIO9oa1lJQsIZpMxsWP48PtHwKthX6zO0VLS6EPDk5pNe7kZB3M9Oab0xFRjInQgtYV/3xHlJcvQyl7swUzBxO7XVvuDQ3ZXHopBAbqxVIeS7+rREXNprGxiKqq9W3W64ibnYeN0IOeJwkL0y5C0H/jvkhMzGlMnbqBsLCJB72v7pqMvRh4VUQSgTOAN1QXpqdF5HkRmSoiU+Pj47tpSAeZtWvhxx/hxhsPjunXDvem3ssTK5/o8nG5FbkMjhjMk6c/iVOcXPnhlby87mWumXINo2JHYVVWyuubhH74cB0lcd3floMjBE74K1UDPmt13pSRTrA0MqjmdG/Gv5KSzzlr5FkIgs1iY0hkc2t1k3vBoccHXlOzC4sllMDA1nMcHhEoKorE4RhDYmAlVmXl9BGnd/ketEV5+TIiIo7pdOKzuwgM7IdSdm86Yk8ys/216OPizkIpO3l5L7dZX1ubhoijxydifYmL0/n4HA49rXWYfxk+aCilCAtr/S32YOCPGO8BBvu8T3SX+XI18B6AiKwAgoA4P489MnniCW2WHEimp/3g1Q2vsmjboi4dU1lfSXl9OYkRiQyLHsafj/sz32ToxU13HncnSiki7BFei/7kk98mIkLv5DPqFxvhj/2wn/wvlu5e2urcW0p+hrhtWAom+Qj9Us4epVclJUUltXKxbN6sv657/sFra9MIDm47u6UnLz1ATMwM7M7d5P4hl1FxBx7G6nTWUlX1s3eV5KFAKQtBQYO9Ql9Xl4XNFrPfqy0DAmKJjz+f/Pw3cDqrW9V7InIOJ4sedCqoQYPanhw3dD/+CP1qIEUplayUCkRPri5u0SYbOBlAKTUGLfSF7nYXKaXsSqlkIAX4qbsG32Pk5emlk7/5TdsZKg8Sjc5GcityKa4t7tJxORXaezY4Qj9zb591O9MSpjF/1nyvtR0ZFOm16M8//xn27r0X0H57wgqZN/IMPk/7HFcLX/DXGV9D/40UZsRTU7MTmy2K2tpdTIiJo19oP2/mRl82b25y24CO8w4Jae22gSaLfuRIGDhwBg5HCRHWyi5df3tUVq5BpJHIyEOzAYsHu32oj9BnH1AmRIBBg36H01lBQcG7repqaraiI24Or/UdISE6s+aLL3be1nDgdCr0IuIAbgA+B7aho2u2KKXuU0p5Nma8DbhWKbUBeAe4yr271Ra0pb8VWApcLyLO1r0cYfznP/p75403dt62G8kuz8YlLopr2hb6ZdnLeH3D663Kc8rdQh+phT7IFsTKq1fy95P+7m0TFRRFWV0Zu3dDTEwxDQ17qa/fQ3l9OcG2YM4eeTb51fls2Leh2bm/zvia/iPycTpyEaln4ECdMrm87CsWX7SYR059pFn7+nq9UMoj9C6Xg7q6DIKD204bERamrf9585ryiFdUrOjsVvlF00TsobPoQfvjPS6b+vosr99+f4mMPI6QkDHs3ft8q7rq6i3uiJsOtm/qIUaNMhb9ocIvP7qILBGRkSIyXETud5fdIyKL3b9vFZFZIjJRRCaJyBc+x97vPm6UiLR28h5p1NXpnaXnzWtau3+IyCjLAKCktqTNrc6eWPUEN312U6u63IpcgGZpCFq6SSLtTRZ9REQRABUVqyirKyMqKIrTRuglEEvTmtw3u0t280PWD8w8OpTBg/VuObGxZxIUlExJyVKmJ073ph32sHOnfkZ6hL6+PgeRxjYnYj2sWaNj90NDx2C1hlNRsbL9m9QFysuXERw8ksDAuG45n78EBQ2loSEPl6u+Wyx6pRQDB15HZeUqqqqaP4irq7cedm4bw6HHrIztKgsX6t2hbrnlkHedUaqFvtHVSFVD6/3oimqKKK8vp6imqFl5TkUOCkVCeKuAJy+RQZGUVtayd68Lu70EgIqKn7xCPyBsAJMHTPb66Z0uPaEbZAvi7l+fxZAh2j8fEjKGmJi5lJV9g8vV0Kqf1hE3uwDatehBZ3C22/UClvDwad0i9CLiXSh1qPFMvFZXb8bprNjviBtfBgy4AqXszax6l6vRHXFz+EzEGnoGI/RdQUSv3x4/Xif5PsR4LHqgTT+9R+B3Fu9sVp5TnsOAsAEEWNvfqCHSHknx3ghCQspRSvvhKytXUV5f7t29ae6IuSzPWU55XTmPrHiEZTnLeOqMp5iSksDIkdupq4slMDCOmJi5OJ1V3hwyvmzerIOUPCmBmkIrO8n46SYiYgZVVRvbnHjsCrW1O3E4ig+52waaQinLyr4H9j/ixpeAgBj69buA/Pw3cTqrqarazIYNcxBpJDy89yxdMewfRui7woYN+uf//q9H0gs3E/o2/PSFNXoNQiuhr8jx+ufbI9IeSXleHJGR+mFhs8VQWbmG8rpS78Yec0fMxeFy8MSqJ/hL6l84b8x5XDrhUpSCkSO3k5en3TRRUSeilI2SktZROps3a7+sJwV/be0uLJYQAgP9y1MbETEDcFJZudav9u3RlMis54S+vPyHZu8PlIEDr8PprGDTprNYs2YS1dWbGTnyeeLiftkt5zccuRih7woLF2pz9Ne/7pHuM0ozCAnQk2otLXoRadeiz63IbeafF4Grr9arEz1EBUVRkz+AiAh93piY03A6qwiWAq/Qz0ycSXhgOPd+ey9RQVE8O+9Zr69/wIDt7NgxGocDbLZwIiOPa1PoN23Suyl66Ci0si0iIvS2ThUVq/xq3x7V1VtQyt4j+V/s9kRAUV7+o/v9gVv0oLNvhoaOp6wslYEDf8O0aTsYNOhav++tofdihN5fRLTQn3KKXvHRA2SUZTBloM6h29Kir6iv8Oas2VnSJPQioi36iCaL/osvdC74f/+76fjIoEikZBgDBuiHRUyMzkvXP6CESLt23QRYA5gzTKc3eOGsF4gP1YvbGhtLsNsLyMgYTZr2xBAdfRrV1Ruor8/z9lFVpdMZNA+tTOtwIrYlgYHxBAUlH7DQ19buICQkpdvSznYFiyWQwMCBNDYWopSdwMB+3XJepRTjxy9m6tSNjBr1wiGfZDYcvhih95dVq/ROxhdd1CPdVzdUU1BdwNSBOpFXS4ve47aB5hZ9eX05VQ1VXqEX0XuSg97tp8g9bxtpj4TS4SQP07thRETMwGaLYoi9utmerH878W+89svXvAuiAGpqdMRNdvZoNriDPmJi9F6spaXeACy26my5XqEXcVJbm+63f95DRMR0KisPTOhranZ4k0r1BB53TVDQ4G592AQHJxMWNqHzhoY+hRF6f1m4UId+nNMyn9uhIbMsE6Bdi97jthkXP45dxbu8C5taxtB//jmsXKnXeonA13q/ED3hWjKcgYl6V4jAwHhCw6YyMtzVTOjH9RvHFROvaNa3Z0Xs3r2j2bhRl4WFTSQwcADFxU2bo7aMuKmry0GkoctCHx4+nfr6XOrr93beuA10/pf0Hl1E5BH6A42hNxj8wQi9Pzid8N57ev+4Q7gS1hfPRGxKbIqOkKltW+iPHXws9c56r8B7VsUmRiQiotPDDh2qt7eNjISvvtLHh9kioSyZ2H77UMqG1RqBLXg8yaEQbe84vW1NzXaUCiQqKslr0SuliIs7l+Lij3E4KgAt9MHBTatdPaGV7a2KbY8D9dPX1WUAzh4Veo9f/kBj6A0GfzBC7w8//KDTHvSQ2waaYuiTo5KJDYntUOihyX3jWSw1OGIwS5fCTz/BXXdpwT3xRPjyS23ZN5b1A6edyOh92GwxKKVwBozEqiDWWtLh2GpqthMcnMKECTav0IPeqs3lqqOw8H+AFvqxY5u28utqaKWHsLDJKBWw30LvcTUdDhZ9d0XcGAwdYYTeH955R2fgOvPMHhtCRpmOuOkX2o/Y4NhWrpvCau2jbyn0OeU5WJSFAWEDufdenSTsSvdG9qecoqcd0tKgLC8WgNCwfAIC9CRenSUJgEifPHRVVZsoLGyeVK2mZjshIaOZOFHvHDRsmN5u8K67ZuBwDCcv702grRw3aVgswQQGDurSvbBagwgLm7jffnqP0AcH99z6+ybXjbHoDQefQ5df90ilsRHef1/75kN6Ll9IRlkGSVFJKKWIDYlttfq1qKYIu9VOSkwKYYFhTUJfkcOAkASeetLG6tV6L1hPDPscHUDDl19CjUvvGxMUXOQV+nKHhZJaSAjV3yYqKlaxYcOpOJ0VHH30WsLDp+ByNVJXl058/K/57W/19oI7dsCuXbBypaKq6jKuuOI+/u//csnLS2yVzKwroZW+hIdPJz//NUScXd7yraZmBwEB8QQERHe53+4iPPwYwsKmEBl5fI+NwdB3MBZ9Z3z1FZSU9KjbBrTrJjlKO7fbsuiLaoqIC4lDKcXI2JHeEMtNq6Mo+/eX3HqrdtV4rHnQqXqGDNGXuC87FCwNBNhKCQjQ1n1ZXRnbKoGGbV6RDwiIx2aLJT39DgBqa3e7852PJjZWR/S8847OT1NaCldeeSkWi1BV9Q4AU6Y09e+Jod8fIiKm4XRWeTe+7gq1tTt7PJtjYGA/pk5dS0jI/l2/wdAVjNB3xpIl2m1zavfuAN8VRISMshZC30Z4ZVyItsRHxo5kR9FOrrkGfn7gcaQ6lrff1hE2AT5ZEJTS7ptvvoGM3TaIzsQiVU0WfX052yvB1ZjHhg1zCAiIZ9KkVIYOvZvS0q8oKfnSG3HT1sIjiwVOPDGFiIgZXH/9Gyxbph82+pqc1Nbu7lIMvS8HMiHb06GVBsOhxgh9Z5SU6M2/7YdmB6K2KK0rpaK+guRot9CHxFJRX9Fsk++imiLvAqaRMSPJzGngpZfAOuV1rnnpYS6+uO2sDaecAuXl8NlnioC4bAKowWbzseh1wAwBAf2ZNCmVoKDBJCT8nqCgJNLT73DnO+94YrN//8uord3EUUdt9I6hvj53v0IrPQQHp2CzRVFZ2bXtDRoby2hsLOhxi95gOJQYoe+Mqqoe3+vMN+IGtEUPOl2xB4/rBrRFL6V6ks855h2S+7Xeos+DJzdbbS1EJ2ZgVa5mrpudVTZSUv7D5MnfERSkY/EtFjvJyX+nqmode/b8m8DABGy28Hb7iI+/EKVs5Oe/6S3raJ9Yf1DK4s5k2TWLvra25yNuDIZDjRH6zqiu7nmhd8fQ+1r00Hx1bGFNIXHBTUJPWZKuiMrsMKFZfLzeGxZg4NBMAK/rpqyujIigKBISfofd3jzFcb9+FxMWNomGhn2d5ovRGS1PJz//LTz7ztTUdJ6euDMiIqZTXb0Zh6N1yub2OBwibgyGQ40R+s6ortbbHPUg7Vn0ngnZRmcjZXVlXos+JTYFytzx2ZFZzfLctMUpp+jXBPeqWI9FX15f3mxVrC9KWRg27B+Af9Zx//6X09Cwl2XL4li/fg55eS9isQRht3cttNIX7ad3UVXlfybLmpqdgJXg4GH73a/BcKRhhL4zDgfXTVkG0UHR3rzwLS16jwvH46OPCooiqHoMhBZAYG2zzJVtceGFerXs4OF6cZWv66Y9oQeIjj6FESP+TULC9Z1eQ3z8+YwZ8xbx8RficJRRXb2R8PBjDijPiyfPelfcN7W1OwgOHobFErjf/RoMRxomjr4zDpJFv3rPao7qfxR2W+eTvBllGV63DbS26D0JzTwWPUBQ1SjqIjOxWWwMCBvQ4fmnTIHMTLhvSR3Q3HXjyVzZFkopEhNv6HT8nrb9+19C//6XAOBy1QNdi39vic5kOazNDU7ao6Zmh/HPG/ocxqLvjINg0b+9bhHTTt/Bvz5c4ld73xh6aLLoPZa8Z/GUr9C7SodAVBaDwgdhtfgnqFEBOiTGE3VTXte+6+ZAsVjsWCwHbmfExs6jpOQzGhoKOm0r4nIv0jJCb+hb+CX0Sqm5SqkdSqk0pdSdbdQ/ppRa7/7ZqZQq86lz+tQt7saxHxq62aLPq8zj/z33Cmy6jEWvtr+HqweXuMgsy2wm9KEBoQRaA72uG4/Qx4do143LBTVFcXoithP/vC/hNsElYLVpK74z183hwKBBv0ekgby8FzttW1+fg8tVZyx6Q5+jU6FXen3508DpwFjgYqVUs92GReQPIjJJRCYB/wb+51Nd66kTkbM5knC5oKam2yx6EeGaj6+hNkvnC9/2wyiczpZt4Lbb4K239Pt9Vfuod9Y3c90opYgJjvG6blpa9Pn54GiwQVRmp/55X0KtTqocUNmg92M9EoQ+NHQMUVEnsXfvf3C5N17xUFy8lIyMBYg7ZXNTMjMTcWPoW/hj0U8D0kQkXUQagIVAR0nZLwbe6Y7B9Tg1Nfq1m4T+hZ9fYMmuJUxo/C0A9RWR/PBD8zarVsGjj8Jll8GTT7aOuPHguzrWk9DM49LJynI38iPixpdgSyPljdpl0+hspLqxukMf/eFCQsL11NfnUFz8ibesri6XrVsvJCvrr2Rl3Q/4hlYai97Qt/BH6BOAHJ/3ue6yViilhgLJwDc+xUFKqTVKqZVKqV+2c9x17jZrCgsL22rSM1Rry7Y7XDe7S3Zz6+e3cnLyyZTuHkHC0RvAVsei5okgef553d3ZZ8PNN8Pj/woCYFh083BA31TFRTVFRNojCbTqSJLMTN1m+DAbxw/1P2mWXdVR4dBhlRX1ekns4W7RA8TGno3dnsjevU8D+pvTzp2/Q6SR2NizyMy8h6Kij6ip2YHVGkFgYPsLyAyG3kh3T8ZeBLwvnlUxmqEiMhW4BHhcKTW85UEi8ryITBWRqfHx8d08pAOgyr0Qpxss+gXfLcCiLDw86zUyMxVjpu6DEUtYtEhwac8C5eV6I6tLLoFFi+DSS+H9p44m8Lt/Mjy6+cIi38RmRbVFzSZiPUK/7o4PvVv+lZevYNu2K2n+p2lOADVUuC36sroy4MgQeovFxsCBv6O09CtqanaQn/8GJSVLGDbsQcaOfY/w8GPYtu0ySku/IiRklNks29Dn8Efo9wC+3/8T3WVtcREt3DYissf9mg58C0zu8igPNmvXwvr1rcu70aLPLs9mysAp7N2hvwwdPdUJYxeRl6dYuVK3eestnYrguuvAZoPXXoOYWYtoSL2dTz9pHjnT0nXjK/RZWRATA+E+WQmKij4gP/91Kirazw1jkSrtuqlvEnpP7P7hzqBB16JUAJmZC0hLu5mIiFkkJNyI1RrE+PEfYLWGuTcEN24bQ9/DH6FfDaQopZKVUoFoMW8VPaOUGg1EAyt8yqKVUnb373HALKDreWUPNtdeq2dAW9KNFr1nYvOnn3RWx+NnhMLITwgIdPH++3oS9rnndEz70Ue7u28sp+Ski+mXVMAtt+iHgIfYEG3Ri0izPDegLfqkpOb919Vpx31JSQchna4KKhr1WI8kix4gMLA/8fG/pqBgIS5XHaNHv+xdjGW3JzBu3AcoZScs7PCzMwyGg02nQi8iDuAG4HNgG/CeiGxRSt2nlPKNorkIWCgi4lM2BlijlNoApAIPicjhJfROJ2zdqpOnt6QbLXpfoR87FkYPSoSgCsZM28OiRXoSduNGbc17WJm7EqyNzH8gm8xMeOihprrY4FgaXY1UNVQ1y1wJbQt9fX02AMXFbQu901mHuGq0j76unPL6cuDIEXqAxMSbACvJyQ+0iqyJjJzBzJlZJCTc1DODMxh6EL9WrIjIEmBJi7J7Wrxf0MZxy4EJBzC+g09GBtTXQ0VF67putugj7VF8ulpPtA6OHIxCkTxrLR/9OJgbbtDdXHJJ0zHLc5ZjURauO3cUay+Gf/wDrrgChg9vngbBN6GZiHbdnH568/61RW+lqupn6uvzsNsHNqt3OLQbyOO6CQ7QG4IfSUIfETGdY4/dR2BgXJv1ZhLW0FcxK2O3ur9gtCX0Hov+AIXe6XJSUV+BKkumqAimTYNAayADwwcSMv4rbDY9TXDJJc396styljGx/0TC7eE8/LDeNOTmm3WdJw1Cdnk2dY46r+umsFC7eHwtepernoaGPOLi9BewkpKlrcbY2KiFvsZpazYZeySEV/rSnsgbDH0ZI/RbtujXysrWdd3kuvG4QUp369zrxxyjy5OikshzbvHmhPd12zhcDlbmrvRu9j1oENx7L3z6Kdx0Ezz9p5nw7HrOmDgN9k72um48ETe+Ql9fr5OVxcaeRWDgoDb99B6hd1nCKK8vp7yuHIUi3N5+nnmDwXBkYITeY9HX1UFDQ/O6bnLdeKzjgp1DsdthgtuZNTRyKFllWdxzD9x9d9MkLMCm/E1UN1Yza/Asb9nNN+tj//1v2LQ6GsL3UFdjhY2Xey16z2KpoUObzlVXp/3zQUFDiY09g5KSL3C5mnanAmhs1KtrRUV4J2MjgyKxHEB2SYPBcHhg/ou3+swNt7Tqu8l14xH67K39mTKlad/WoZFDyanIYcZMJ3/7W/Ot/pblLAPwWvSgj1u5Us8bb9hRCpfNI3b8Otj2K2LdPnqPRd9c6LX6BwUNJSbmDJzOCsrLlzUbo8eit9iidHhlfceZKw0Gw5FD3xZ6lwu2bdNB59DaT19VpfeKtR1YlsXS2lJwWknfGs20aU3lQ6OG4nA5yKvKa3XMspxlJIQnMCRySLPykBCIioKYYPeYR38A5UkU7tbx+ZmZuj4qqukYT8SN3Z5IdPQclApo5b7xTMYGBMR5ffRH0kSswWBon74t9JmZeuZyxgz9vqXQd1PmyrK6MigaQ12t1eufB+2jB8gqy2p1zPKc5cwaMqvdVZw2i41IeyRFg18B5WTZF/30ubKaW/OgLfrAwIFYLHZstnAiI3/RKsyysbEIqzWccHu010dvhN5g6B30baH3uG2mT9evLV033ZSLvqyuDPZoU76ZRR+pFTmzLLNZ+9yKXLLLszk28Vg6IjYkFldIPgz9kc8+1jlx2ouhDwpqUv/Y2DOoqdnidemAdt0EBMQSaY/0+uiN0BsMvQMj9NAk9G1Z9N0o9JFRwgiflDUet0xWeXOLflm29p/PGjKLjvCEWIYd9SVbtih27dJC35ZFb7c3uYBiYs4AoLj4M29ZY2MxNlsskUGRXtfNkZL+wGAwdEzfFvotW2DgwCZlPEium9K6UtgznWnHNJ9wDQ0MJS4krpXrZnnOckICQpjYf2KH5/Usmhp4jE6W8+KLesi+Fr2Ii7q65hZ9SMgogoNHkpf3Ip6FzI2NRQQExBFpj6S6sZri2mKi7FH7f9EGg+GwoW8L/datMG4cRETo921NxnaDRV9YVgP5E5gxo7W/fWjk0NYWfc4ypiVMI8Aa0OF5PRb9oEQHRx+tUxxDc6FvbCxEpL6ZRa+UYsiQO6iqWktx8afudtp143HXVDVUGdeNwdBL6LtC74m4GTu2SejbCq/sBos+fUs0iNXrIfIlKSqpmY8+tzyH82LXctnQzvd59UTexIXE8atfQVmZLm8vtNKX/v0vJygomczMBYgIDofbR+/jrjGuG4Ohd9B3hT47Wwv52LHaalfqoFn0udsGAc0nYj0MjRxKdnm214Xy8YZ7mRkLw/maPXue6fC8Hos+PiSeX/2qqdzXom9aLNU8TNNiCWDo0LupqlpLUdFHOBxlXteNB2PRGwy9g74r9J6J2HHjtMiHhx80H33BjuEEx++lrT1VhkYNpdZRS2FNISJCTen7VDttxMaeya5dN1BQ8H675/X46ONC4hgzBkaO1JcRHd3Upr5eW/R2+9BWx2urfhi7d/8RoJVFb4TeYOgdGKEfM0a/RkQcNIu+In00cSN3NytzOHRfnhDLrLIsVmYv5ajwShqDT2Ts2HeJiJjJtm2XUlr6bZvn9Vj0cSFxKAV/+QvccEPzCd+6umys1nBsttZuGI9VX1enx2azxRqL3mDohfRdod+yBfr3h1gtlq2EXqRbwiv37AFH2QASxuR6y+rr81i2rB/Z2Q8zNMot9OVZrNx2HwEWOHbM37FaQ5gw4WOCg0ewefM5OBzlrc7ta9GD3lD8gQeat6mryyIoaGi7C6/697+MoCC9H21AQFwzcTcpEAyG3kHfFfqtW7V/3kN4ePPJ2IYGvSnJAbpuVq3Sr8MmNG16Xlb2HSL1ZGTcxYDAOgC2FWwlXn6iwBFPv2jtzA8IiGHYsAdxOiuoqdne6txj48cyIGwAkwZMarf/+vrsZhE3LbFYAkhKWgDoCVvjujEYeh99U+hFmkIrPbS06Lspc+Wy5Q6w1jNybI23rKJiGRZLCDZbBHsybiTKHs43O54kMdhFfP+rmh3vEem6upxW506MSCTvtjzG9RvXqs6Dx6LviAEDLmfmzFxCQlKM68Zg6IX0TaHPzdVC7mvRtxT6bspFv2KlCwasIy6iKa97efkyIiJmkJLyNJWVa/jtsBBmRBZT61QcN+YvzY4PCtL7stfXtxb6znA4qnA4Sjq06D3Y7TopWoA1gGCb3l0qwh7R5T4NBsPhR98Ues9EbEdC3w0WvcMB69fZIHGV1zp2OCqpqtpAZOQs+vW7gPj4X3NGfAGz46HUOoUAW/ONPmy2GCyW4P0Sek/Wys4s+pZEBkUSGhDa6YItg8FwZOCX0Cul5iqldiil0pRSd7ZR/5hSar37Z6dSqsyn7kql1C73z5XdOPb9x7M7R3JyU1lERHMffTdY9Fu2QG2NBRKahL6iYhXgIjJS57FJSXmaRoKwW2FKyl9anUMphd0+2LtLVFdoL4a+M6KCoozbxmDoRXSaaF0pZQWeBk4BcoHVSqnFIuLdsUNE/uDT/kZgsvv3GOBeYCogwFr3saXdehVdJT9fv/b32SzaE0cvouMTu2HTkZUr3b8kriI6+AZA++dBERGhUyMHBsYzeNhzZO57n1GDzm7zPFro98eibz+GviMi7ZFYVecrcw0Gw5GBPxb9NCBNRNJFpAFYCJzTQfuLgXfcv58GfCkiJW5x/xKYeyAD7hby8/XOHHZ7U1lEhE6LUOOeNO0G182qVRAeXQfR6V4Lubx8GaGhE5rFtY8bejnzpn/UbghkUNDgNidjO6OuLhulbNjtA7t03MjYkYyMHdnl/gwGw+GJP1snJQC+KpMLtJG1BZRSQ4Fk4JsOjk3o+jC7mfz85tY8NE9sFhrarusmN3cfISHBxMR0HmO+ahUkjctnk9LuEBEnFRUr6d//si4N125PpKEhD5fLgcXi/25XOj1xIqqL1vlLZ7+EIF06xmAwHL4c2B55rbkIeF9EnF05SCl1HXAdwJAhXfMn7xedCf3AgW1a9LW19WzcOJKgoCry80dTXT2dgQPPYd68X7bqoqhoH+ecM5+tFeeyCS30VVWbcDorvf55f7HbBwMuGhr2dsnfrmPou+a2AcwkrMHQy/DHdbMHGOzzPtFd1hYX0eS28ftYEXleRKaKyNT4thLCdDdtCX24O9rFMyHbhkWflZVDSEglGRlnUVMzjH79PiY09FesXbuhVRc///wfTj31Deae8C8CrYEE24Ld/nmIiNgfoe96iKWOoT8ED06DwXBY44/QrwZSlFLJSqlAtJgvbtlIKTUaiAZW+BR/DpyqlIpWSkUDp7rLepbOLHpo06Lfs0dPbg4bdgtXX/0J06fvoKEhkPXrX2l2KhEXtbWv09gYwOj45RwTG4pSivLyHwkMHNTlcEeP0HfFT+9yOaiv39PlvgwGQ++jU6EXEQdwA1qgtwHvicgWpdR9SinfMJGLgIXiyberjy0B/oZ+WKwG7nOX9Rx1dVBe3rnQV1eD1dpswrakRAt9QoIWz/79Y8nOPpv4+Leoq2vwtsvMXEZkZAbbtj1JtTOYa5NqEHFRXr6MyMj2N/xuj/1ZNFVTsw1wEhxsJlUNhr6OX3H0IrJEREaKyHARud9ddo+ILPZps0BEWsXYi8jLIjLC/fNKy/pDTkGBfvVH6D156t1UVWXhcimGDEn0lg0e/FsiIor48stPvGVr1rxObW0oc+ZczldlIxgaXE9m5n3U1+cQGXlcl4dss0VitYZ3Seh1vD5ERLQ5b24wGPoQfW9lbFsx9NC266ZFaKXTmUVZ2SCCggK9ZSeffColJYMoKNDPMIejlrCw99i27XzGjg1leWkQOfVRZGX9FaDLE7EeuhpLX1n5EzZbFMHBIzpvbDAYejVG6D20NRnbIrTSas2isrK5z9tms1JWdiVJSUvIyclj2bKPCA6uICHhCgDK6spZWTMNsGCxhBIa2vGG3+1ht3ctlr6i4ifCw6ehVN/7ExsMhub0PRVoT+jtdggM7NCiDwvLorGx9eTmjBlXYbW6SE19g+zs1yksHMyZZ84GoKyuDGdAMklJ95KQ8PsuxcH7EhTU2qKvq8th1apRVFVtalbudFZTXb2JiIg29i40GAx9DiP0vvgmNmth0TscTqKjc7BYWgv92LEjycqaRWjo0wwa9DmFhZcTGmpBRCitLSUqKIqkpHsYPvxf+z1su30wjY0FuFz13rKSks+prd1Jfv5bzdpWVv4MuAgPN/55g8HQV4U+PByCg1vX+Qp9C4s+NzcPm81BSEjb4YohIb8lNjYbq9XFtGmXA1DrqKXR1Uh0UHSbx3SFplj6pmUInrj84uJPmrVtmog95oD7NRgMRz59U+jbsuaheQbLFhZ9To4OrYyOblvoTznl19TVhZCVNY2pU0cD2m0D3bOBR1uLpsrLlwNWamq2UFub4S2vrPwJu30ogYHtXKfBYOhTGKH3xZPBElrtF1tYmAnAoEFJbR4aFRWOzfYhEya86C3rTqH3xNJ7JmQbGgqprd3JwIG/AaC4+FNv24qKn0xYpcFg8GKE3pcOXDeVldqiHzq0/ZQCc+acwpQpE7zvS2t1Nubuseh17L7Hoq+o0AuQ+/e/guDgUV73TUNDPvX1WWYi1mAweDFC70sHk7GNjVlUVMQREeF/2mKPRR8dfOA+eqs1FJst2iv05eXLUSqA8PCpxMaeSVlZKg5HJRUVPwGYiViDweClbwl9YyOUlHQu9E6nTpXgY9FbLFmUl3ctb0x3um6g+aKpioplhIVNwWoNJjb2TEQaKC39yj0RayU8fEq39GkwGI58+pbQt5f+wEN4uJ6MbSNzZXBwFvX1Q6lqqMInnU+HHAyhr6vLweVqoKJitXeVbWTkLKzWSIqLP6Gy8ifCwiZgtYZ0S58Gg+HIp28JfUcx9KAt+poaKCvT790WvcslREdn0egaQMKjCTyz+hm/uiut6z4fPTQtmqqqWodIPZGRxwJgsQQQEzOX4uJPqaxcTXi48c8bDIYmjND74sl3s2+ffnVb9Pn5RQQF1bK5pJCK+gpW7VnlV3dldWWEBIQQaA3svLEf2O2DcThKKCn50j3cY711sbFn0tiYj8NRZiZiDQZDM4zQ++IR+rw8/eq26LOzdcTNhrIs7FY724q2+dVdWV1Zt1nz0BRLX1j4LkFByc32go2JmYvnz2kmYg0Ggy9G6H1pT+j37gAgOCqaqydfzfai7X756Q+W0FdXb25mzQMEBsYRETHTnThtTLf1aTAYjnz6ntCHhLTKSunFk8HSI/TudqvTtavkjjPuYHy/8VQ1VJFbkdtpd6V1pd0q9J5FU9B2uuPhwx9m9OiXurwZuMFg6N109+bghzcdxdBDk0W/d69+DQ1l9Z7V1NZlUFMTxtxfzMaWrTci2Va0jcGRg9s5kaasroyBYQM7bNMVPIumAO9ErC+RkTOAGd3Wn8Fg6B30PYveH6H3seifW/scA8IaKCsbisWiGBOn3SLbi7Z32l13u24sFjsBAf2wWsMJDR3fbec1GAy9m75n0Q8f3n59Gz763IpcZkaVU1ubDEC/0H5EB0WzrbDzCdnuFnqAkJAx2GwRxj1jMBj8pu8J/bGtXR5e2vDR763cS3xiHgX5swFQSjEmfkynkTcucR0UoR8/fhFgRN5gMPiPX64bpdRcpdQOpVSaUqrVBuDuNhcopbYqpbYopd72KXcqpda7fxa3dewhweGAoqKOXTeeSVpPdE5ICMWlZUSElxEY2JT+YExc50Jf1VCFS1zdkovel4CAWAICorr1nAaDoXfTqdAr7SN4GjgdGAtcrJQa26JNCvAnYJaIjANu8amuFZFJ7p+zu23kXaWoCERgwID221itWuxdLggOpt7VSGCFXuwUEdFc6AuqCyipLWn3VN2d/sBgMBj2F38s+mlAmoiki0gDsBA4p0Wba4GnRaQUQEQKuneY3UBnMfQePH76sDD2Ve1jANoij4/3Efp4PSHbkZ/eCL3BYDhc8MdHnwD47kqdC7RcejkSQCm1DO1AXiAiS911QUqpNYADeEhEPmzZgVLqOuA6gCFD2s/3fkB0Rej37oXQUPZW7qW/VW85OHhwc4sedIjlrCFN8exPrnqSH7J/QEQoqikCjNAbDIaep7smY21ACjAbSAS+V0pNEJEyYKiI7FFKDQO+UUptEpHdvgeLyPPA8wBTp071LzVkV/FX6D0TsmFhbNqyjen9a2loCCQhocnlMyRyCEG2oGYWfVFNEbd9cRvxIfHEhsRiURaOG3IcR/U/qruvxGAwGLqEP0K/B/BdGZToLvMlF1glIo1AhlJqJ1r4V4vIHgARSVdKfQtMBnZzqPFT6F3h4Sz85fE4zyhhZNDVcBTs2HkxVmuTl8tqsTIqdlSzCdn3tryHw+Vg6WVLjbgbDIbDCn989KuBFKVUslIqELgIaBk98yHamkcpFYd25aQrpaKVUnaf8lnA1u4ZehfZtw+Cgpos9nZYOjSBQTf/AAq+XHc1F3+VyLXXvtmq3Zj4Mc0WTb258U0m9JtgRN5gMBx2dCr0IuIAbgA+B7YB74nIFqXUfUopTxTN50CxUmorkArcLiLFwBhgjVJqg7v8IRHpGaH3rIpVqsNmeeOzKC3ux0WLh7Mn2UFArMKiWt+mMXFjyCzLpLaxlrSSNFbkruCyoy47WKM3GAyG/cYvH72ILAGWtCi7x+d3AW51//i2WQ5M4HCgs/QHQE5OHkkTl5H17nEEhOvFUgPD285VMyZuDIKwo3gHH23/CIXi4vEXH4yRGwwGwwHRd3Ld+CH0qamvYbU6mbkkA0JDyavKY1D4oDbb+oZYvrnpTWYnze40yZnBYDD0BH1H6AsKOhR6l0uw218ic8d0xuzJ9oZXDgprW+hTYlKwKAuvbniVtJI0Lj/q8oM1coPBYDgg+obQi+iVsXFx7Tb5/vvv6d8/jfD8EwCoCwuipLakXYvebrMzPHo4X+z+giBbEOeOOfegDN1gMBgOlL4h9JWVOtdNbGy7TdLSXqK6OoJTB+vsDnkhToB2hR6a3DdnjzqbyKDIbhywwWAwdB99Q+iLi/VrO0JfUlJOYuL75OVdQnisTnmwN8gB0O5kLDStkL1sgom2MRgMhy99I01xJ0K/5LPXSUyoZcKEq6G2CoC8wHqgY4v+gnEXsK9qH3NHzO3e8RoMBkM3Yix6oKz6dTJzRnHMMUdDVBQAe221QMdCP2XgFF795asEWAO6dbgGg8HQnRihBwbE5bAjrx8ogYkT4dln2TskmgBLALHB7fv1DQaD4Uigzwt9QWkRcTH55FZb2FG0Q6+c/X//j711hQwKH4TqZCWtwWAwHO70LaGPbr3b04oNqwDY29DAmr1rvOV5VXkdTsQaDAbDkULfEfqoKLC1nntOz9apd/ZKGav3rvaW763c26F/3mAwGI4U+o7Qt+OfryjLACC4X2hroW9nVazBYDAcSfR5oVfOPKqqIjhh7HGs37eeRmcjNY01lNWVGYveYDD0Cvq80IcH7SOvKJFpCdOoc9SxpXALeZV5QMehlQaDwXCk0OeFPj5yH6WV/Tkm4RgAVu9ZTV6VFnozGWswGHoDfVro6xsa6B+/hxrHAIZHDycqKIrVe1ezt3IvYCx6g8HQO+j9Qt/QoJOatSH0P21ZS0BAIzZ7Ikoppg6aaoTeYDD0Onq/0HewWGrLrg0A9IsfDsAxg45hc8Fmdpfsxm61Ex3UOu7eYDAYjjT6tNAXFqUBMHbEREALvcPl4LO0z8yqWIPB0Gvo00LvrN9DY2MAx4ybAuCdkN1duttMxBoMhl6DX0KvlJqrlNqhlEpTSt3ZTpsLlFJblVJblFJv+5RfqZTa5f65srsG7jcdCH2IbR/7ChOxBwYCkBCewICwAYDxzxsMht5Dp/nolVJW4GngFCAXWK2UWiwiW33apAB/AmaJSKlSqp+7PAa4F5gKCLDWfWxp919KO3Qg9DHh+RSVDfC+90zIfrLzE7Mq1tAraWxsJDc3l7q6up4eimE/CQoKIjExkYAA/9Oj+7PxyDQgTUTSAZRSC4FzgK0+ba4FnvYIuIgUuMtPA74UkRL3sV8Cc4F3/B7hgdKO0DudLgbE72HvztHNyo8ZdIwWemPRG3ohubm5hIeHk5SUZOagjkBEhOLiYnJzc0lOTvb7OH9cNwlAjs/7XHeZLyOBkUqpZUqplUqpuV04FqXUdUqpNUqpNYWFhX4P3i+Ki8Fuh5CQZsU7s9MIC61ArM198ccM0n5646M39Ebq6uqIjY01In+EopQiNja2y9/Iumsy1gakALOBi4EXlFJR/h4sIs+LyFQRmRofH99NQ3LjWSzV4oO9dqtOSRwZndSs/MTkE7lt5m2ckXJG947DYDhMMCJ/ZLM/fz9/hH4PMNjnfaK7zJdcYLGINIpIBrATLfz+HHtwaWdVbO7eHQAMHzK+WXmQLYiHT32YuJC4QzI8g8FgONj4I/SrgRSlVLJSKhC4CFjcos2HaGsepVQc2pWTDnwOnKqUilZKRQOnussOHe0IfV219ijNnDj9kA7HYOjLZGZmMn78+M4btsHs2bMZNWoUkyZNYtKkSRQUFHR+0H7y6quvEh8f7+3rxRdf7PSY//73v4wZM4YTTzzRrz7uuusuBg8eTFhY2IEOt1M6nYwVEYdS6ga0QFuBl0Vki1LqPmCNiCymSdC3Ak7gdhEpBlBK/Q39sAC4zzMxe8goLoZx41oVB5BHUfEA4qJiDulwDAbD/vPWW28xderUQ9LXhRdeyFNPPeV3+5deeokXXniB4447zq/2Z511FjfccAMpKSn7O0S/8ctHLyJLRGSkiAwXkfvdZfe4RR7R3CoiY0Vkgogs9Dn2ZREZ4f555eBcRge0Y9FHhRaQX2ImXA2GniI9PZ3JkyezevXqzhvvB6+++irnnnsuc+fOJSUlhfnz5x+UfgDuu+8+fvzxR66++mpuv/12v46ZMWMGAwceGg3yJ7zyyEUESkraFPr+MXvZkTPp0I/JYDhcuOUWWL++e885aRI8/ninzXbs2MFFF13Eq6++ysSJE9mxYwcXXnhhm22//fZboqKiAPjNb36D1WrlvPPO4+677+50YnL9+vWsW7cOu93OqFGjuPHGGxk8eDAXXnghO3bsaNX+1ltv5YorrgBg0aJFfP/994wcOZLHHnuMwYMHt2rv4Z577uGbb77h4YcfZurUqX5fz6Gidwt9eTk4na2EvqishLjYfWzOMRa9wXCoKSws5JxzzuF///sfY8eOBWDUqFGs7+Sh89Zbb5GQkEBlZSXnnXceb7zxhleU2+Pkk08mMjISgLFjx5KVlcXgwYN59913OzzurLPO4uKLL8Zut/Pcc89x5ZVX8s033/h9jf5cz6Gkdwt9O4ulVmxYRTgQFNr+E9pg6PX4YXkfDCIjIxkyZAg//vijV+j9sYATEvQSnPDwcC655BJ++umnToXebrd7f7darTgcDoBOLfpYH8245ppruuz2MRb9oaQdoU/P3srEwZA4aFQPDMpg6NsEBgbywQcfcNpppxEWFsYll1zSqQXscDgoKysjLi6OxsZGPvnkE+bMmQPABx98wE8//cSDDz7o9xg6s+jz8vK8/vPFixczZswYb93o0aPZvn17h8cbi/5Q0o7QV1TkAjB2+P6FeRkMhgMjNDSUTz75hFNOOYWwsDDOPvvsDtvX19dz2mmn0djYiNPpZM6cOVx77bUA7N69m4iIiG4d35NPPsnixYux2WzExMTw6quvAlBUVISIdEsf8+fP5+2336ampobExESuueYaFixY0C3nbonqrkF3F1OnTpU1a9Z0z8nefBMuvxy2b4dRTdb7gscu5/ij3uG442u8mSsNhr7Atm3bmlmnvYHLLruMxx57jG5fVd8Gn3zyCenp6dx0000Hva+OaOvvqJRaKyJtxp72SYs+QJVQUtrPiLzB0At48803D1lfZ5555iHrqzvp3RuPFBfrHDfRzbcEDLWXUFrROuTSYDAYeiO9X+ijosBqbVYcGVZCeY1ZEWswGPoGvV/o29pwJLKQ2kaz8bfBYOgb9DmhL6koIzKiFJcy2SkNBkPfoM8J/cZdmwEICDr4M/QGg8FwONDnhD4jNw2AqCizVaDBcKgxaYqbOJTX0/vDK1vmuSnOITkSEgYk9cyYDAbDftOb0hTDobue3mvR19dDdXUroa+pzgdg7LDWOeoNBsOho6+nKT6U9F6Lvp3FUuIooqHBzvCEpEM/JoPhMOKWpbewft/6bj3npAGTeHzu4522M2mK9+969pc+J/R2SwnFpf2wWnvvlxmD4XDGpCne/+vZX/qc0IcFlVJSYUIrDQZ/LO+DgUlTvP/Xs7/0OaGPCi9mb1FyDwzIYDCASVMMHV/PwaDPCX1sVCHp+Uf3wIAMBoOHvp6muKPrOSiISKc/wFxgB5AG3NlG/VVAIbDe/XONT53Tp3xxZ30dffTR0i088IAIiFRXe4uy8nIkNRW59/HfdU8fBsMRxtatW3t6CN3OpZdeKgUFBYekr48//lieeOKJQ9JXR7T1dwTWSDu62qlFr5SyAk8DpwC5wGql1GIR2dqi6bsickMbp6gVkUldePZ0DxkZEBMDISHeoi27txEMBIX0P+TDMRgMBweTprhz/Ak9mQakiUi6iDQAC4FzDu6wuoFt22Bc81j5nL3pAMTFmr1iDQZD38EfoU8Acnze57rLWnKeUmqjUup9pZSvkgYppdYopVYqpX7ZVgdKqevcbdYUFhb6Pfh2EYEtW6DFDiwlpXsAGDLQTMYaDIa+Q3cFk38MJInIUcCXwGs+dUNFb291CfC4Ump4y4NF5HkRmSoiU7tlO7CCAigtBXfoloe6Wr0qdvwIsyrWYDD0HfwR+j2Ar4We6C7zIiLFIlLvfvsicLRP3R73azrwLTD5AMbrH1vd0wcthF65iqmqjmBQ/ICDPgSDwWA4XPBH6FcDKUqpZKVUIHARsNi3gVJqoM/bs4Ft7vJopZTd/XscMAtoOYnb/Wzbpl9bCH2QrYSSMpOe2GAw9C06FXoRcQA3AJ+jBfw9EdmilLpPKeUJfr1JKbVFKbUBuAkdbgkwBljjLk8FHmojWqf72boVwsNhUPNUxBHBpZRVmS0EDYaewqQpbuKuu+5i8ODBhIWFNSuvr6/nwgsvZMSIEUyfPp3MzMz9uYRm+LVgSkSWAEtalN3j8/ufgD+1cdxyYMIBjrHrbN2qrfkWCYKiwovJ2DemnYMMBsPhTm9KU3zWWWdxww03kJKS0uo80dHRpKWlsXDhQu64445OV/J2Ru/M7OUReh+cThex0fk0uFrvIWswGA49fT1N8YwZM7xpFnz56KOPuPLKKwE4//zz+frrrw94NW7vS4FQUgL5+a2Efmd2GoGBDSibSWhmMADccgt0kmCxy0yaBI8/3nk7k6Y4qt1z7dmzx9uXzWYjMjKS4uJi4uL2X7t6n9C7J2IfaExj4OujOP2MHxgQ14/tmduJVhAaZlbFGgw9iUlTfOjpfULvDq2MiV9B8pCd/Oetv7Dg5ufYsy+T6IEQHzukhwdoMBwe+GN5HwxMmuKOLfqEhARycnJITEzE4XBQXl7ebDz7Q68U+p9GDGH0iI00NAQyOfm/ZO/7C+Vle2EgDB+c0vk5DAbDQcOkKe6Ys88+m9dee42ZM2fy/vvvc9JJJx3wzlO9bzJ22zaWnqb/KD9n3kFkRCkvL7yHxnodijV+xNiOjjYYDIcAT5rixx57jMWLF3fa3pPW96ijjmLSpEkkJCQc9DTF48aNY+LEiTz55JPdnqYYYP78+SQmJlJTU0NiYiILFiwA4Oqrr6a4uJgRI0bw6KOP8tBDDx1wX6q7Bt1dTJ06VdasWbP/JxgyhCfviCcyspwrL0vj4ad+weikDWxOP4bRQ9fzy3OKum+wBsMRxrZt25pZp72Byy67jMcee4xuSZ/SCZ988gnp6encdNNNB72vjmjr76iUWutON9OK3uW6qahgW0MV40bv5YeNFwOQPPpWwmy/Ytr4b8jIGdXDAzQYDN2NSVPcOb3LdbN9O/+bMxar1cnYcb8E4Lw5v+SnTbOxWITyarMq1mAw9D16l9Bv20bQ0fXk5Sdy3sm/8haPOWo+Lpeipj66BwdnMBgMPUOvEvrsTeuYMG4jO/fOxGpturSzTjiddVl/5+hpN/fg6AwGg6Fn6FU++oU16UwLbGDosHmt6m77zZ97YEQGg8HQ8/Qqi16Siigu6cel8y7t6aEYDAbDYUOvEfqivD0cNWEjW7ZPIsDWq76oGAy9BpOmWFNTU8O8efMYPXo048aN48477/TW9Via4iOB7KzdrN80hUEhM3p6KAaD4SDRm9IU//GPf+TEE0+koaGBk08+mc8++4zTTz/dpCnuiCkzfsGf5n/PNbf8taeHYjAY/KAvpykOCQnxWv6BgYFMmTKF3NxcwKQpNhgM3ciuXbdQVbW+W88ZFjaJlJTHO21n0hRHed+XlZXx8ccfc/PNOirQpCk2GAxHPCZNcRMOh4OLL76Ym266iWHDhvl9/q5ihN5g6KP4Y3kfDEya4iaL/rrrriMlJYVbbrnFW2/SFBsMhiMek6ZYc/fdd1NeXt4qoudgpCn2S+iVUnOBJwAr8KKIPNSi/irgX8Aed9FTIvKiu+5K4G53+d9F5LUDGrHBYDji8aQpPuWUUwgLC+Pss8/usL0nTXFjYyNOp5M5c+Yc9DTFixcvxmazERMT0+1pinNzc7n//vsZPXo0U6ZMAeCGG27gmmuu4eqrr+byyy9nxIgRxMTEsHDhwgPur9M0xUopK7ATOAXIBVYDF4vIVp82VwFTReSGFsfGAGuAqYAAa4GjRaS0vf4OOE2xwWBoF5Om+MDozWmKpwFpIpLuPtlC4Bxga4dHaU4DvhSREvexXwJzgXf8ONZgMBg6xaQp7hx/4ugTgByf97nuspacp5TaqJR6XynliUPy61il1HVKqTVKqTWFhYV+Dt1gMBgM/tBdk7EfA++ISL1S6nfAa8BJ/h4sIs8DzwMopQqVUlkHMJY4wGwj1Tbm3nRMr78/X3zxxQSHw+HYn8k9p9Nps1qtjoMwrCOeQ3lvRIR9+/bZxo4du6lF1dD2jvFH6PcAvisFEmmadPV0XOzz9kXgnz7Hzm5x7LcddSYiB+RoU0qtac9P1dcx96Zj+sL92bBhw+J+/fqNjY+PL7dYLF2aVdy8efOY8ePHbztYYzuSOVT3xuVyqcLCwkiXy7VVRDqewfbBH6FfDaQopZLRwn0RcIlvA6XUQBHJc789G/Bc8OfAA0opz44fpwJ/8ndwBoOhe3E4HNfs27fvxX379o2niylQCgsLbU6nc/+XZ/ZiDuG9cQGbHQ7HNV05qFOhFxGHUuoGtGhbgZdFZItS6j5gjYgsBm5SSp0NOIAS4Cr3sSVKqb+hHxYA93kmZg0Gw6Hn6KOPLkAbY12mL3zj2V8O93vTaXjlkYZS6jq3z9/QAnNvOsbcn44x96d9Dvd70+uE3mAwGAzN6TVpig0Gg8HQNkboDQaDoZfTa4ReKTVXKbVDKZWmlLqz8yN6N0qpwUqpVKXUVqXUFqXUze7yGKXUl0qpXe7X6M7O1VtRSlmVUuuUUp+43ycrpVa5P0PvKqUCe3qMPYVSKsq9+HG7UmqbUmqm+ew0oZT6g/v/arNS6h2lVNDh/PnpFULvzsfzNHA6MBa4WCk1tmdH1eM4gNtEZCwwA7jefU/uBL4WkRTga/f7vsrNNIUCA/wDeExERgClwNU9MqrDgyeApSIyGpiIvk/mswMopRKAm9D5vcajoxEv4jD+/PQKoccnH4+INACefDx9FhHJE5Gf3b9Xov9RE9D3xZNB9DXglz0ywB5GKZUIzEMv8EPppaInAe+7m/TlexMJ/AJ4CUBEGkSkDPPZ8cUGBCulbEAIkMdh/PnpLULvbz6ePolSKgmYDKwC+vssbtsH9O+pcfUwjwPz0QtQAGKBMhHxLGPvy5+hZKAQeMXt2npRKRWK+ewAICJ7gIeBbLTAl6Mz8x62n5/eIvSGdlBKhQGLgFtEpMK3TnRsbZ+Lr1VKnQkUiMjanh7LYYoNmAI8KyKTgWpauGn66mcHwD03cQ76gTgICEVn5T1s6S1C32k+nr6IUioALfJvicj/3MX5SqmB7vqBQEFPja8HmQWcrZTKRLv5TkL7pKPcX8Whb3+GcoFcEVnlfv8+WvjNZ0czB8gQkUIRaQT+h/5MHbafn94i9N58PO6Z7ouAxT08ph7F7XN+CdgmIo/6VC0GrnT/fiXw0aEeW08jIn8SkUQRSUJ/Vr4RkUuBVOB8d7M+eW8ARGQfkKOUGuUuOhm9/0Sf/+y4yQZmKKVC3P9nnvtz2H5+es3KWKXUGWi/qycfz/09O6KeRSl1HPADsIkmP/Sf0X7694AhQBZwQV/OP6SUmg38UUTOVEoNQ1v4McA64DIRqe/B4fUYSqlJ6InqQCAd+A3aMDSfHUAp9VfgQnR02zrgGrRP/rD8/PQaoTcYDAZD2/QW143BYDAY2sEIvcFgMPRyjNAbDAZDL8cIvcFgMPRyjNAbDAZDL8cIvcFgMPRyjNAbDAZDL+f/AyT6X0ZeYLIUAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# round to accuracy\n",
    "i=0\n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "round_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = []\n",
    "    labels = []\n",
    "    for k in k_list:\n",
    "        for n in n_list:\n",
    "            for f in f_list:\n",
    "                filenames.append(f\"stale_aug_{k}_conver_0_limit_0_fedpet_{train_data[dataset]}_32_roberta-large_{n}_{f}.log\")\n",
    "                labels.append(f\"k={k}, n={n}, f={f}\")\n",
    "                \n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    for filename in filenames:\n",
    "            \n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "\n",
    "        # plt.title(log_path)\n",
    "        iter = 1000\n",
    "        phrase = 'aggregated model performance is'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "            continue\n",
    "\n",
    "        # print(filename)\n",
    "        # print(df)\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, round is {idx}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        round_list[dataset].append(idx)\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(labels, filenames.index(filename))\n",
    "        plt.plot(range(iter),np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)])\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.1),bbox_transform=fig.transFigure)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"a{i}.pdf\"))\n",
    "    i = i+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1.log\n",
      "max accuracy is 0.8951315789473684, runtime is 72212.5\n",
      "143 142\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_5.log\n",
      "max accuracy is 0.8975, runtime is 47341.5\n",
      "206 206\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_10.log\n",
      "max accuracy is 0.900921052631579, runtime is 20746.0\n",
      "412 412\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/agnews/all_1000/seed_42/pattern_1/alpha_1_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_20.log\n",
      "max accuracy is 0.8972368421052631, runtime is 53704.0\n",
      "424 423\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1.log\n",
      "max accuracy is 0.7845134997452878, runtime is 178197.5\n",
      "105 104\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_5.log\n",
      "max accuracy is 0.7690269994905756, runtime is 126600.5\n",
      "164 163\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_10.log\n",
      "max accuracy is 0.7760570555272542, runtime is 135900.0\n",
      "327 327\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/mnli/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_20.log\n",
      "max accuracy is 0.7616912888436067, runtime is 102746.0\n",
      "348 347\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1.log\n",
      "max accuracy is 0.6537833333333334, runtime is 132305.0\n",
      "29 29\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_5.log\n",
      "max accuracy is 0.6688333333333333, runtime is 55348.5\n",
      "49 48\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_10.log\n",
      "max accuracy is 0.66955, runtime is 48810.5\n",
      "85 84\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/yahoo/all_1000/seed_42/pattern_5/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_20.log\n",
      "max accuracy is 0.66035, runtime is 23022.0\n",
      "87 86\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1.log\n",
      "max accuracy is 0.5935, runtime is 83114.0\n",
      "36 35\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_5.log\n",
      "max accuracy is 0.60594, runtime is 26937.5\n",
      "61 60\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_10.log\n",
      "max accuracy is 0.60722, runtime is 32957.0\n",
      "100 99\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.06/yelp-full/all_1000/seed_42/pattern_0/alpha_0_beta_0_gamma_100.0/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_20.log\n",
      "max accuracy is 0.58516, runtime is 4142.5\n",
      "102 101\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = []\n",
    "    labels = []\n",
    "    for k in k_list:\n",
    "        for n in n_list:\n",
    "            for f in f_list:\n",
    "                filenames.append(f\"stale_aug_{k}_conver_0_limit_0_fedpet_{train_data[dataset]}_32_roberta-large_{n}_{f}.log\")\n",
    "                labels.append(f\"k={k}, n={n}, f={f}\")\n",
    "                \n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Runtime\")\n",
    "    plt.ylabel(\"Accuracy\")\n",
    "    for filename in filenames:\n",
    "\n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * 1 \n",
    "                infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * 0.5\n",
    "                \n",
    "                time_stamp = time_stamp + train_time + infer_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        runtime_list[dataset].append(runtime[idx])\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        plt.plot(runtime[:len(y_mean)],y_mean,label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4)\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"b{t}.pdf\"))\n",
    "    t = t+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAeYAAAEWCAYAAACzATTWAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAAxYElEQVR4nO3de3wW9Zn//9dFQgLhBiOSSgUhqGiFSq2k6MKuxEMR/EKhrrXwa9fo4gGVbm27baGl2q3W1dbW4gHxDNUKWNsiUCiiVrFuoQYLaARqECxQ5SAipAiEcP3+mE/gJuZwB3LnHsj7+XjMI3Nf8znNmHgxM597xtwdERERiYdWmR6AiIiIHKDELCIiEiNKzCIiIjGixCwiIhIjSswiIiIxosQsIiISI0rMIkcoM/uhmT0R1ruZWYWZZWV6XCJyeLIzPQAROXzu/ncgkelxiMjh0xmziIhIjCgxizQzM1trZt82s+Vm9k8ze8TMjjezeWa2w8yeM7NjzazQzNzMSszs72a2xcy+X0eb1WV1FUzkCKfELJIZ/w58HjgVGAbMA74HFBD9Xf5XUtl/BU4DLgBuMrPTm3eoItKclJhFMuMed9/o7huAl4HF7v5Xd98F/A74bFLZ/3H3j9x9GbAM+EwGxisizUSJWSQzNiatf1TL5+SJXO8lre9Ek7xEjmpKzCIiIjGixCwiIhIjSswiIiIxYu6e6TGIiIhIoDNmERGRGFFiFhERiRElZhERkRhRYhYREYkRPVc36NSpkxcWFmZ6GCIiR5QlS5ZscfeCTI/jaKLEHBQWFlJaWnpY9R9++GEuvPDCJhzVkeWVV17hiiuu4N133+WJJ55gxIgRmR6SiKSZmb2T6TEcbdJ2KdvMHjWzTWb2RlLsTDNbZGZLzazUzPqFuJnZ3WZWHt64c1ZSnRIzeyssJUnxvmb2eqhzt5lZiHc0swWh/AIzOzZd+9jUiouLadOmDYlEgkQiwWmnndbsYzAz2rVrt38MV111Vcp1b7rpJsaOHUtFRUWjkvJTTz1F//79ycvLo7i4uPGDFhE5iqTzHvMUYHCN2E+IHsh/JnBT+AwwBOgZlmuA+yFKssDNwNlAP+DmpER7P3B1Ur3qvsYBz7t7T+D58Dk9Vq2CGTPgiSdg1y6oqjrsJu+9914qKiqoqKhg1apVTTDIxlu2bNn+MTz88MMp13vnnXfo3bt3o/vr2LEjN954I+PGpe8/lYjIkSJtidndFwJba4aBDmH9GOAfYX048EuPLALyzeyTwEXAAnff6u4fAAuAwWFbB3df5NETUn4JjEhqa2pYn5oUbzrz50O/fvDZz8LVV8N118GmTfDlL8P//i8rli2jR48eTJs2rcm7rktxcTE/+MEPGDBgAO3bt2fQoEFs2bKl2fo/+eSTefvttxk2bBiJRILdu3enXPfCCy/ksssu44QTTkjjCEVEjgzNPSv7RuCnZrYOuBMYH+JdgHVJ5daHWH3x9bXEAY5393fD+nvA8U04fvj5z+GLX4RXX4WPPoIdO6CiAtzhww957X/+h4v69eOeO+9k1KhRAAwdOpT8/Pxal6FDhx7U/Pjx4+nUqRMDBgzgxRdfbNTQnnzySR577DE2bdrEnj17uPPOO/dvq6v//Px8br/99oPaOffcc+ncuTOXXHIJa9euTanv1atX061bN2bPnk1FRQW5ublcf/31dfbZp0+fRu2biEhL0dyTv64DvuHuvzGzy4BHgLTNlnJ3N7M6nzlqZtcQXTqnW7duDTc4ezb84AdRQq7Fy8Aju3fzROvWFE+fDv/+7wDMmTMnpfHecccd9OrVi5ycHKZPn86wYcNYunQpJ598ckr1r7zySk499VQALrvsMmbNmrV/27Zt21Jq46WXXuKcc85h586dTJgwgaFDh7J06VKysxv/qzJp0iQmTZrU6HoiIi1Zc58xlwC/Deu/JrpvDLABODGpXNcQqy/etZY4wMZwqZvwc1Ndg3H3B929yN2LCgpSmO0/bhzs3Fnn5slAf6C4shLmzIEUzzarnX322bRv357c3FxKSkoYMGAAc+fOTbl+586d96/n5eVRUVHRqP4hOlvOyckhPz+fiRMnsmbNGlasWNHodkRE5NA0d2L+BzAwrJ8PvBXWZwGXh9nZ5wAfhsvR84FBZnZsmPQ1CJgftm03s3PCbOzLgWeS2qqevV2SFD88r73WYKKdDPwd+AbAvn1w770ADBkyZP8s55rLkCFD6mzPzGiql4zU1X8ikeC2225LyxjGjBlTZ5+HMklMRKQlSNulbDObBhQDncxsPdHs6quBiWaWDewiXEYG5gIXA+XATuBKAHffama3AK+Gcj9y9+oJZdcTzfxuC8wLC8DtwFNmNhp4B7isSXZo8eLoPnI92gN/AC4Axu3Zw+0vvADAvHnz6qsGRJeaFy9ezMCBA8nOzmbGjBksXLiQiRMnArB27Vp69OjBmjVrOJQHoaRy9lxWVkZlZSVnnHEGH330ERMmTKBLly6cfvrpAEyZMoUf/vCHKd93njx5MpMnT26wXFVVFZWVlezdu5d9+/axa9cusrKyaN26dUr9iIgcTdKWmN19VB2b+tZS1oEb6mjnUeDRWuKlwKdrib9PlBub1u7dKX0dKp9o6vh5QOt167glxeYrKyuZMGECK1euJCsri0996lPMnDlz/z3jdevW0b17d7p06dJAS4du48aNXHfddaxfv5527drRv39/5syZsz9Brlu3jgEDBjR5v48//jhXXnnl/s9t27alpKSEKVOmNHlfIiJxp/cxB0VFRV7vk7+mT4drrolmYafq85+HZ589/MEBt956KwUFBVx77bVN0t6hGDRoEBMnTtx/Bi0iYmZL3L0o0+M4migxBw0m5ooKOP74eid/HaR9e5g6NfpqlYjIUUqJuenp7VKpSiTgq1+FnJzUyufkwLBh6R2TiIgcdZSYG+OOO+CEE6ChSUl5efDrX8MhfPdXRERaNiXmxsjPj2Znn3EGtGsH0XszDkgkoEMHmDULzjsvI0MUEZEjmxJzY33iE1BaCgsWRPePu3WDT34SPvc5mDQJNm6EC5p+UriIiLQMutZ6KMzgX/4FfvObTI9ERESOMjpjFhERiRElZhERkRhRYhYREYkRJWYREZEYUWIWERGJESVmERGRGFFiFhERiRElZhERkRhRYhYREYkRJWYREZEYUWIWERGJkbQlZjN71Mw2mdkbSbEZZrY0LGvNbGnStvFmVm5mq8zsoqT44BArN7NxSfEeZrY4xGeYWU6I54bP5WF7Ybr2UUREpKml84x5CjA4OeDuX3b3M939TOA3wG8BzKwXMBLoHepMMrMsM8sC7gOGAL2AUaEswB3AXe5+CvABMDrERwMfhPhdoZyIiMgRIW2J2d0XAltr22ZmBlwGTAuh4cB0d9/t7muAcqBfWMrd/W133wNMB4aH+ucDT4f6U4ERSW1NDetPAxeE8iIiIrGXqXvM/wZsdPe3wucuwLqk7etDrK74ccA2d99bI35QW2H7h6H8x5jZNWZWamalmzdvPuydEhEROVyZSsyjOHC2nDHu/qC7F7l7UUFBQaaHIyIiQnZzd2hm2cAlQN+k8AbgxKTPXUOMOuLvA/lmlh3OipPLV7e1PvR1TCgvIiISe5k4Y74QWOnu65Nis4CRYUZ1D6An8BfgVaBnmIGdQzRBbJa7O/BH4NJQvwR4JqmtkrB+KfBCKC8iIhJ76fy61DTgz8BpZrbezKpnTY+kxmVsdy8DngLeBP4A3ODuVeFseCwwH1gBPBXKAnwX+KaZlRPdQ34kxB8BjgvxbwLjEBEROUKYTiYjRUVFXlpamulhiIgcUcxsibsXZXocRxM9+UtERCRGlJhFRERiRIlZREQkRpSYRUREYkSJWUREJEaUmEVERGJEiVlERCRGlJhFRERiRIlZREQkRpSYRUREYkSJWUREJEaUmEVERGJEiVlERCRGlJhFRERiRIlZREQkRpSYRUREYkSJWUREJEbSlpjN7FEz22Rmb9SIf83MVppZmZn9JCk+3szKzWyVmV2UFB8cYuVmNi4p3sPMFof4DDPLCfHc8Lk8bC9M1z6KiIg0tXSeMU8BBicHzOw8YDjwGXfvDdwZ4r2AkUDvUGeSmWWZWRZwHzAE6AWMCmUB7gDucvdTgA+A0SE+GvggxO8K5URERI4IaUvM7r4Q2FojfB1wu7vvDmU2hfhwYLq773b3NUA50C8s5e7+trvvAaYDw83MgPOBp0P9qcCIpLamhvWngQtCeRERkdhr7nvMpwL/Fi4xv2RmnwvxLsC6pHLrQ6yu+HHANnffWyN+UFth+4eh/MeY2TVmVmpmpZs3bz7snRMRETlczZ2Ys4GOwDnAt4GnMnk26+4PunuRuxcVFBRkahgiIiL7NXdiXg/81iN/AfYBnYANwIlJ5bqGWF3x94F8M8uuESe5Tth+TCgvIiISe82dmGcC5wGY2alADrAFmAWMDDOqewA9gb8ArwI9wwzsHKIJYrPc3YE/ApeGdkuAZ8L6rPCZsP2FUF5ERCT2shsucmjMbBpQDHQys/XAzcCjwKPhK1R7gJKQNMvM7CngTWAvcIO7V4V2xgLzgSzgUXcvC118F5huZrcCfwUeCfFHgMfNrJxo8tnIdO2jiIhIUzOdTEaKioq8tLQ008MQETmimNkSdy/K9DiOJnryl4iISIwoMYuIiMSIErOIiEiMKDGLiIjEiBKziIhIjCgxi4iIxIgSs4iISIwoMYuIiMSIErOIiEiMKDGLiIjEiBKziIhIjCgxi4iIxIgSs4iISIwoMYuIiMSIErOIiEiMKDGLiIjEiBKziIhIjKQtMZvZo2a2yczeSIr90Mw2mNnSsFyctG28mZWb2SozuygpPjjEys1sXFK8h5ktDvEZZpYT4rnhc3nYXpiufRQREWlq6TxjngIMriV+l7ufGZa5AGbWCxgJ9A51JplZlpllAfcBQ4BewKhQFuCO0NYpwAfA6BAfDXwQ4neFciIiIkeEtCVmd18IbE2x+HBgurvvdvc1QDnQLyzl7v62u+8BpgPDzcyA84GnQ/2pwIiktqaG9aeBC0J5ERGR2MvEPeaxZrY8XOo+NsS6AOuSyqwPsbrixwHb3H1vjfhBbYXtH4byH2Nm15hZqZmVbt68+fD3TERE5DA1d2K+HzgZOBN4F/hZM/d/EHd/0N2L3L2ooKAgk0MREREBmjkxu/tGd69y933AQ0SXqgE2ACcmFe0aYnXF3wfyzSy7RvygtsL2Y0J5ERGR2GvWxGxmn0z6+EWgesb2LGBkmFHdA+gJ/AV4FegZZmDnEE0Qm+XuDvwRuDTULwGeSWqrJKxfCrwQyouIiMRedsNFDo2ZTQOKgU5mth64GSg2szMBB9YC1wK4e5mZPQW8CewFbnD3qtDOWGA+kAU86u5loYvvAtPN7Fbgr8AjIf4I8LiZlRNNPhuZrn0UERFpaqaTyUhRUZGXlpZmehgiIkcUM1vi7kWZHsfRRE/+EhERiZFGJWYzy0vXQERERCTFxGxm/c3sTWBl+PwZM5uU1pGJiIi0QKmeMd8FXET42pG7LwPOTdegREREWqqUL2W7+7oaoaomHouIiEiLl+rXpdaZWX/Azaw18HVgRfqGJSIi0jKlesY8BriB6DnUG4geqXlDmsYkIiLSYqV0xuzuW4CvpHksIiIiLV5KiTk8JvNrQGFyHXf/QnqGJSIi0jKleo95JtGjLmcD+9I2GhERkRYu1cS8y93vTutIREREJOXEPNHMbgaeBXZXB939tbSMSkREpIVKNTGfAfwHcD4HLmV7+CwiIiJNJNXE/CXgJHffk87BiIiItHSpfo/5DSA/jeMQERERUj9jzgdWmtmrHHyPWV+XEhERaUKpJuab0zoKERERAVK8lO3uL9W21FfHzB41s01m9kYt275lZm5mncJnM7O7zazczJab2VlJZUvM7K2wlCTF+5rZ66HO3WZmId7RzBaE8gvM7NhUD4aIiEim1ZuYzexP4ecOM9uetOwws+0NtD0FGFxLmycCg4C/J4WHAD3Dcg1wfyjbkehs/WygH3BzUqK9H7g6qV51X+OA5929J/B8+CwiInJEqDcxu/u/hp/t3b1D0tLe3Ts0UHchsLWWTXcB3yH6ulW14cAvPbIIyDezTxK9A3qBu2919w+ABcDgsK2Duy9ydwd+CYxIamtqWJ+aFBcREYm9lC5lm9njqcRSaGc4sMHdl9XY1AVIft/z+hCrL76+ljjA8e7+blh/Dzi+nvFcY2alZla6efPmxu6OiIhIk0v161K9kz+YWTbQtzEdmVke8D3gpsbUOxzhbNrr2f6guxe5e1FBQUFzDUtERKRODd1jHm9mO4A+yfeXgY3AM43s62SgB7DMzNYCXYHXzKwz0TueT0wq2zXE6ot3rSUOsDFc6ib83NTIcUoLVVhYyHPPPZfpYWTUK6+8Qs+ePUkkEsycOTPTwxFpkRq6x/y/7t4e+GmN+8vHufv4xnTk7q+7+yfcvdDdC4kuP5/l7u8Bs4DLw+zsc4APw+Xo+cAgMzs2TPoaBMwP27ab2TlhNvblHPiHwiygevZ2CY3/B4TIISsuLqZNmzYkEgkSiQSnnXZas4/BzGjXrt3+MVx11VUp173pppsYO3YsFRUVjBgxIuV6Tz31FP379ycvL4/i4uKPbV+6dCl9+/YlLy+Pvn37snTp0pTbFmlpUvoes7uPN7MuQHcOfh/zwrrqmNk0oBjoZGbrgZvd/ZE6is8FLgbKgZ3AlaH9rWZ2C/BqKPcjd6+eUHY90czvtsC8sADcDjxlZqOBd4DLUtlHaXm2bYPp02HVKsjKgooK2LXr8Nu99957G5UM02HZsmWccsopja73zjvv0Lt374YL1tCxY0duvPFGVq5cyQsvvHDQtj179jB8+HBuvPFGrr/+eh544AGGDx/OW2+9RU5OTqP7EjnquXuDC1GyW0uUQGeHZVYqdY+UpW/fvi4tw44d7ldc4d6mjXtenjtEi1l3b9NmgX/zm+7Llr3phYWF/uSTTzaq7YEDB/pDDz10SOMaOHCgT5gwwfv37++JRMI///nP++bNmxvdDuBvvfVWo+uddNJJbmbepk0bb9eune/atavRbTz00EM+cODAg2Lz58/3E044wfft27c/duKJJ/q8efMa3b7ED1DqMfh/+NG0pDr564vAae5+sbsPC4sexylHnB074OyzozPlXbtg584D29yj2KRJr9Gv30Xcddc9jBo1CoChQ4eSn59f6zJ06NCD+hg/fjydOnViwIABvPjii40a35NPPsljjz3Gpk2b2LNnD3feeef+bXX1n5+fz+23335QO+eeey6dO3fmkksuYe3atSn1vXr1arp168bs2bOpqKggNzeX66+/vs4++/Tpk1K7ZWVl9OnTh/AMIAD69OlDWVlZSvVFWppUH8n5NtCapOdkixyJrrgCVq+G3XX+Jr/Mrl2PkJv7BC+/XEz1bdY5c+ak1P4dd9xBr169yMnJYfr06QwbNoylS5dy8sknp1T/yiuv5NRTTwXgsssuY9asWfu3bdu2LaU2XnrpJc455xx27tzJhAkTGDp0KEuXLiU7O9U/9wMmTZrEpEmTGl0vWUVFBcccc8xBsWOOOYYdO3YcVrsiR6tUz5h3AkvN7IHw+Mu7zezudA5MpKn94x8wd259SRlgMtCf3buLeeCBg8+oU3H22WfTvn17cnNzKSkpYcCAAcydOzfl+p07d96/npeXR0VFReMGQHS2nJOTQ35+PhMnTmTNmjWsWLGi0e00lUQiwfbtBz8ocPv27bRv3z5DIxKJt1QT8yzgFuD/gCVJi8gR48EHo8vV9ZtM9LTYbwDw619H0SFDhuyf5VxzGTJkSJ2tmRnecKcpqav/RCLBbbfdlpYxjBkzps4+U50k1rt3b5YvX37QGJYvX35Ik8xEWoJUZ2VPbbiUSLy99lpDZ8sA7YE/ABfwz3+O4/XXo3u38+bNq7cWRJeaFy9ezMCBA8nOzmbGjBksXLiQiRMnArB27Vp69OjBmjVrKCwsbPT4Uzl7Lisro7KykjPOOIOPPvqICRMm0KVLF04//XQApkyZwg9/+MOU7ztPnjyZyZMnN1iuqqqKyspK9u7dy759+9i1axdZWVm0bt2a4uJisrKyuPvuuxkzZgwPPfQQAOeff35KYxBpaVJKzGa2hlqeoOXuJzX5iETSZN++VEvmEz2W/Txefrk10cWihlVWVjJhwgRWrlxJVlYWn/rUp5g5c+b+e8br1q2je/fudOnSpYGWDt3GjRu57rrrWL9+Pe3ataN///7MmTOH1q1b7x/DgAEDmrzfxx9/nCuvvHL/57Zt21JSUsKUKVPIyclh5syZXHXVVYwbN47TTz+dmTNn6qtSInWwVC5xmdlxSR/bAF8COrp7sz1eM92Kioq8tLQ008OQNPrOd+AXv4DKytTK5+XBz34GY8Y0Tf+33norBQUFXHvttU3T4CEYNGgQEydO3H8GLXK4zGyJuxdlehxHk5QSc60Vo/8YjXpedpwpMR/9Vq+GT3869YeItGkD774L+flpHZbIEU2Juemlein7rKSPrYCiVOuKxMXJJ8M558ArrzR81pybC1/+spKyiDS/VJPrz5LW9xI9BexLTT4akTSbPh3OOgs2b647OefmRkn83nubd2wiIpD6rOzzkj+bWRYwEvhbOgYlki7HHx/Nzh45EhYtgqqqAwk6NxfMYMgQmDoVEonMjlVEWqZ6E7OZdQBuALoQvaXpufD5W8By4FfpHqBIUzv+ePjjH6G8PPpu85tvQqtW0Zn01VdDGidNi4g0qKEz5seBD4A/A1cD3wcM+KK7L03v0ETS65RT4Cc/yfQoREQO1lBiPsndzwAws4eBd4Fu7t4EL8cTERGRmhp6JOf+6THuXgWsV1IWERFJn4bOmD9jZtVPnzegbfhsgLt7h7SOTkREpIWpNzG7e1ZzDURERERSf7tUo5nZo2a2yczeSIrdYmbLzWypmT1rZieEuIVXSZaH7Wcl1Skxs7fCUpIU72tmr4c6d1t4C7uZdTSzBaH8AjM7Nl37KCIi0tTSlpiBKcDgGrGfunsfdz8TmANUP2t7CNAzLNcA90OUZIGbgbOBfsDNSYn2fqKZ4tX1qvsaBzzv7j2B58NnERGRI0LaErO7LwS21oglvy29HQfeWDUc+KVHFgH5ZvZJ4CJggbtvdfcPiF75Mzhs6+Duizx62PcvgRFJbVW/pnJqUlxERCT20nnGXCsz+7GZrQO+woEz5i7AuqRi60Osvvj6WuIAx7v7u2H9PeD4Jt0BEWlShYWFPPfcc5keRka98sor9OzZk0QiwcyZMzM9HMmwZk/M7v59dz+R6KlhY9Pcl1PLe6Srmdk1ZlZqZqWbN29O51BEJI2Ki4tp06YNiUSCRCLBaaed1uxjMDPatWu3fwxXXXVVynVvuukmxo4dS0VFBSNGjEi53hVXXEFOTs7+PhOJBFVVVYcweomTZk/MSX4F/HtY3wCcmLSta4jVF+9aSxxgY7jUTfi5qa4BuPuD7l7k7kUFBQWHsSsi0hj/2PEPlr63lFVbVjVZm/feey8VFRVUVFSwalXTtdsYy5Yt2z+Ghx9+OOV677zzDr179z6kPr/zne/s77OiooKsLH2Z5kjXrInZzHomfRwOrAzrs4DLw+zsc4APw+Xo+cAgMzs2TPoaBMwP27ab2TlhNvblRM/yrm6revZ2SVJcRDKoal8VM96YwWcf+CwnTTyJgVMGUvRQEX//8O888tojvLvjXVasWEGPHj2YNm1as42ruLiYH/zgBwwYMID27dszaNAgtmzZ0mz9n3zyybz99tsMGzaMRCLB7t27m61viad0fl1qGtEztk8zs/VmNhq43czeMLPlREn266H4XOBtoBx4CLgewN23ArcAr4blRyFGKPNwqLMamBfitwOfN7O3gAvDZxHJoN17d/P/nvx/jJ41mqXvLWV31W62795OxZ4K3J3frPgNp37vVM678DzuueceRo0aBcDQoUPJz8+vdRk6dOhBfYwfP55OnToxYMAAXnzxxUaN78knn+Sxxx5j06ZN7NmzhzvvvHP/trr6z8/P5/bbD/7fy7nnnkvnzp255JJLWLt2bUp9r169mm7dujF79mwqKirIzc3l+uuvr7PPPn36HFR/0qRJdOzYkb59+/Kb3/ymUfstMeXuWtzp27evi0h6XDL9Em97a1vnh3x8OQZnIE57vN3V7XztB2sb3f6iRYt8+/btvmvXLp8yZYonEgkvLy9Pqe7AgQP9lltu2f/5vvvu84suuqjRY3jppZd89+7d/sEHH/gNN9zgvXv39srKypTqdu/e3RcsWNDoPpcsWeJbtmzxyspK//3vf++JRML/9Kc/NbqdwwGUegz+H340LZm8xywiLcDyjcv5w+o/8NHej+ouVAqcCLu77ubHL/+40X2cffbZtG/fntzcXEpKShgwYABz585NuX7nzp33r+fl5VFRUdHoMZx77rnk5OSQn5/PxIkTWbNmDStWrGh0O41x1llncdxxx5Gdnc3FF1/MV77yFX7729+mtU9JPyVmEUmru/58F7v3NnDfdCjwIeydt5cnlj9BxZ4oMQ4ZMuSgGcfJy5AhQ+pszsyITuYOX139JxIJbrvttrSMYcyYMXX2Wd8ksabcb8kcJWYRSau55XOp8ga+wpMDfBV4B6oWVLF4/WIA5s2bd9CM4+Rl3rxoWsm2bduYP38+u3btYu/evfzqV79i4cKFDB4cPQxw7dq1mFnK93xrqqv/iooKvve97wFQVlbG0qVLqaqqoqKigm9961t06dKF008/HYApU6ZQWFiYcp+TJ0+us8+ysrL95Z5++mkqKirYt28fzz77LE888QRf+MIXDmk/JT6UmEUkrT6qrOcSdrK2wH/A3lV7eeCnD6TcfmVlJRMmTKCgoIBOnTpxzz33MHPmTE499VQA1q1bR/fu3enSpUsDLR26jRs38uUvf5kOHTpw0kknsXbtWubMmUPr1q33j2HAgAFN3u/EiRPp0qUL+fn5fPvb3+ahhx6iuLi4yfuR5mW67BEpKiry0tLSTA9D5KjT9edd2bBjQ8MFgw65HZg9ajbndj+3Sfq/9dZbKSgo4Nprr22S9g7FoEGDmDhx4v4z6KOJmS1x96JMj+NoosQcKDGLpMd/P/vf3POXe9hTtSel8sfkHsOmb28iJysnzSOTpqDE3PR0KVtE0mpsv7G0stT+V5OblcuYojFKytKiKTGLSFoV5hfyX/3+i7zWefWWy7IsCtoV8J0B32mmkYnEU3amByAiR7/bL7ydyn2VTC6dzJ6qPR+bpZ3ISVCQV8BLV7xEx7YdMzRKkXjQGbOIpJ2Z8fOLfs6fR/+Zr/b5Km2y29DKWtGKVnzm+M/w0LCHWDl2JScec2LDjYkc5TT5K9DkL5HmtXvvblpntU75/rPEkyZ/NT1dyhaRjMjNzs30EERiSf9UFRERiRElZhERkRhRYhYREYkRJWYREZEYUWIWERGJESVmERGRGElbYjazR81sk5m9kRT7qZmtNLPlZvY7M8tP2jbezMrNbJWZXZQUHxxi5WY2Linew8wWh/gMM8sJ8dzwuTxsL0zXPoqIiDS1dJ4xTwEG14gtAD7t7n2AvwHjAcysFzAS6B3qTDKzLDPLAu4DhgC9gFGhLMAdwF3ufgrwATA6xEcDH4T4XaGciIjIESFtidndFwJba8Sedfe94eMioGtYHw5Md/fd7r4GKAf6haXc3d929z3AdGC4mRlwPvB0qD8VGJHU1tSw/jRwQSgvIiISe5m8x/yfwLyw3gVYl7RtfYjVFT8O2JaU5KvjB7UVtn8Yyn+MmV1jZqVmVrp58+bD3iEREZHDlZHEbGbfB/YCv8pE/9Xc/UF3L3L3ooKCgkwORUREBMjAs7LN7ApgKHCBH3iDxgYg+bUyXUOMOuLvA/lmlh3OipPLV7e13syygWNCeRERkdhr1jNmMxsMfAf4grvvTNo0CxgZZlT3AHoCfwFeBXqGGdg5RBPEZoWE/kfg0lC/BHgmqa2SsH4p8ILrFVoiInKESNsZs5lNA4qBTma2HriZaBZ2LrAgzMda5O5j3L3MzJ4C3iS6xH2De/QmdTMbC8wHsoBH3b0sdPFdYLqZ3Qr8FXgkxB8BHjezcqLJZyPTtY8iIiJNTe9jDvQ+ZhGRxtP7mJuenvwlIiISI0rMIiIiMaLELCIiEiNKzCIiIjGixCwiIhIjSswiIiIxosQsIiISI0rMIiIiMaLELCIiEiNKzCIiIjGixCwiIhIjSswiIiIxosQsIiISI0rMIiIiMaLELCIiEiNKzCIiIjGixCwiIhIjaUvMZvaomW0yszeSYl8yszIz22dmRTXKjzezcjNbZWYXJcUHh1i5mY1Livcws8UhPsPMckI8N3wuD9sL07WPIiIiTS2dZ8xTgME1Ym8AlwALk4Nm1gsYCfQOdSaZWZaZZQH3AUOAXsCoUBbgDuAudz8F+AAYHeKjgQ9C/K5QTkRE5IiQtsTs7guBrTViK9x9VS3FhwPT3X23u68ByoF+YSl397fdfQ8wHRhuZgacDzwd6k8FRiS1NTWsPw1cEMqLiIjEXlzuMXcB1iV9Xh9idcWPA7a5+94a8YPaCts/DOU/xsyuMbNSMyvdvHlzE+2KiIjIoYtLYs4Id3/Q3YvcvaigoCDTwxEREYlNYt4AnJj0uWuI1RV/H8g3s+wa8YPaCtuPCeVFRERiLy6JeRYwMsyo7gH0BP4CvAr0DDOwc4gmiM1ydwf+CFwa6pcAzyS1VRLWLwVeCOVFRERiL7vhIofGzKYBxUAnM1sP3Ew0GeweoAD4vZktdfeL3L3MzJ4C3gT2Aje4e1VoZywwH8gCHnX3stDFd4HpZnYr8FfgkRB/BHjczMpDfyPTtY8iIiJNzXQyGSkqKvLS0tJMD0NE5IhiZkvcvajhkpKquFzKFhEREZSYRUREYkWJWUREJEaUmEVERGJEiVlERCgsLOS5557L9DAyyswGmNlbZlZhZiMyNQ4lZhERaRJm9qKZ7QqJrcLMans3QrrH4Gb2z6QxPNyI6j8C7nX3hLvPbESfd4aEvsPMVprZ5TW2n2lmS8xsZ/h5Zn3tpe17zCIiEk/79lWyZctMNm2aTmXlFrKzj6Wq6p/s27enKZof6+6NSYbp8Bl3Lz+Eet2BsgZLfdw/gWHA34DPAX8ws3J3/7/wcKxngF8Ak4BrgWfMrGd4OdPH6IxZRKQF2bhxGv/3f59g1arRbNnyWz78cCHvv/8Me/e+T1nZpWzY8CArVqygR48eTJs2rdnGFc62bzGzV8KZ57Nm1qkZ+18NnATMDmfauanWdfeb3X2lu+9z98XAy8C/hM3FRCfBvwhvULwbqH5DYq2UmEVEWoh//ONBVq26ir17t1FVteOgbe7Ovn0fMW/e17nwwn/hnnvuYdSoUQAMHTqU/Pz8WhfglBrd/K+ZbQkJtriRQ/z/gCuBTwA5wH9XbzCzbfUs42q0s9DM3jOz35pZYSodu/vJwN+BYeFS9m4zm1RPn8tra8fM2hKdNVefefcGltd4NPTyEK+VLmWLiLQAO3e+RXn5jezb91GdZZYvh7lzdzFhgjNw4An743PmzKmzTnj8cbXvEj1aeQ/R45Bnm9mZ7r46xWE+5u5/C+0+BXyheoO756fYxkBgEZAH3ArMCWPYW3+1j3P364HrG1ltMrCM6FHSAAmi1w8n+xBoX1cDOmMWEWkB1q//Bfv21Z+bZs+G3r3hM5+p5O9/v7PRfbj7YnffES7ZTgVeAS5uRBPvJa3vJEpqjR3DQnff4+7bgK8DPYDTG9vOoTCznwKfBi5LOkOuADrUKNoB2EEdlJhFRI5y7lW8995UoLLect/4BmzaBPfdt4/33/8dVVU7ARgyZAiJRKLWhehtgHV2TXQ/9bAlzbKubfleOsZgZpPr6bOsRtn/AYYAg9x9e9KmMqCPmSWPoQ/1TDJTYhYROcrt3bsd9/qTMkBeHvzkJ7BsGTzwQBV79mwEYN68eVRUVNS6AG8BmFm+mV1kZm3MLNvMvgKcC/whbC8MX2UqPJR9CPd961puC330Dl9NyjKzBPAzYAOwImy/wszWNqLPMfX0uf8esZmNJ7o/fqG7v1+jmReBKuC/wquNx4b4C3X1q8QsInKUM0v9f/WJBNx5JyxeXMWPfnRXY7ppTXRPdzOwBfgaMKL6njFwIvAOUaJMl+OBGcB24G2gEBjqB/5VciLR5fWmdhvQDSiveRYfvhI1Argc2Ab8J9FxqfO7aXrtY6DXPorI0crdeeWVTuzduzXlOllZCQYMeJ9WrXLqLZfqax/NbAKw2d0fSHkQTczMngW+7u4rMjWGVOiMWUTkKGdmdOnyNVq1apNi+dZ07vyfDSblxnD3WzOZlMMYBsU9KYMSs4hIi3DCCWMwS+0bsmat6dr162kekdQlbYnZzB41s01m9kZSrKOZLQjPFF1gZseGuJnZ3WZWbmbLzeyspDolofxbZlaSFO9rZq+HOndXz3irqw8RkZYsN7czn/70TFq1yqu3XKtWbenV60natj2pmUYmNaXzjHkKMLhGbBzwvLv3BJ4PnyGaYt4zLNcA90OUZIGbgbOBfsDNSYn2fuDqpHqDG+hDRKRFO/bYCzjzzBdJJPrSqlVbDjxjKotWrfJo1+4M+vT5A506Dc/kMFu8tD35y90X1jItfjjRc0MBphJNI/9uiP8yfCF7UZh2/8lQdoG7bwUwswXAYDN7Eejg7otC/JdEs97m1dOHiEiL16HD5ygqKuWf/3yT99+fTWXl+2RnH0vHjkNo3/7MTA9PaP5Hch7v7u+G9feIprYDdAHWJZVbH2L1xdfXEq+vj48xs2uIztDp1q1bY/dFROSI1a5dL9q165XpYUgtMjb5K5wdp/W7Wg314e4PunuRuxcVFBSkcygiIiIpae7EvDFcoib83BTiG4i++F2ta4jVF+9aS7y+PkRERGKvuS9lzwJKgNvDz2eS4mPNbDrRRK8P3f1dM5sP3JY04WsQMN7dt5rZdjM7B1hM9ESVexroo15LlizZYmbvNFCsE9ETbVo6HYcDdCwO0LGItLTj0D3TAzjapO3JX2Y2jWgSVidgI9Hs6pnAU0SPLnuH6A0cW8NXne4lmlm9E7jS3UtDO/8JVD+g/Mfu/liIFxHN/G5LNOnra+7uZnZcbX000T6VpvKEm6OdjsMBOhYH6FhEdBzkcOmRnI2gP7iIjsMBOhYH6FhEdBzkcOnJXyIiIjGixNw4D2Z6ADGh43CAjsUBOhYRHQc5LLqULSIiEiM6YxYREYkRJWYREZEYabGJ2cwGm9mq8Haqj73owsy+aWZvhrddPW9m3ZO2/cHMtpnZnBp1ppjZGjNbGpYzm2FXDtuhHgszO9PM/mxmZWHbl5Pq9DCzxaHNGWbWdC92TZM0HYeW9jvR3cxeC/taZmZjkurU+ka4uEvTsXgxtFn9e/GJ5twniTl3b3ELkAWsBk4CcoBlQK8aZc4D8sL6dcCMpG0XAMOAOTXqTAEuzfT+NdexAE4Feob1E4B3gfzw+SlgZFifDFyX6X3N0HFoab8TOUBuWE8Aa4ETwue/AOcARvTsgSGZ3tcMHosXgaJM75+WeC4t9Yy5H1Du7m+7+x5gOtFbqfZz9z+6+87wcRFJjwB19+eBHc012DQ75GPh7n9z97fC+j+IHn9aEM6EzgeeDnWmEr39K86a/Dg028ib3uEciz3uvjvEcwlX5cLjcTu4+yJ3d6D6jXBx1+THQqQhLfUXpa63VtVlNNG/8FPx43BJ6y4zyz3UATajJjkWZtaP6AxhNXAcsM3d96bYZhyk4zhUa1G/E2Z2opktD23cEf6xUt8b4eIsHcei2mPhMvYPjpTL+tI8WmpiTpmZfRUoAn6aQvHxwKeAzwEdOcreA13XsQhnQ48TPUp1XybG1pwaeRxa3O+Eu69z9z7AKUCJmdX56tWjSSOPxVfc/Qzg38LyH809XomvlpqY63pr1UHM7ELg+8AXki5J1cnd3/XIbuAxostgcXdYx8LMOgC/B77v7otC+H0g38yqX5JSa5sxk47j0CJ/J6qFs8M3iBJPfW+Ei7N0HAvcfUP4uQN4kiPj90KaSUtNzK8CPcPM4RxgJNFbqfYzs88CDxD9oaX06kg78LpJI7p/9kZTDjpNDvlYhPK/A37p7tX3kwn3EP8IXBpCKb/lK4Oa/DiEbS3td6KrmbUN68cC/wqscvd3ge1mdk44FpcT/98JSMOxMLNsM+sU4q2BoRwZvxfSXDI9+yxTC3Ax8Deie4HfD7EfEf1xATxH9FaspWGZlVT3ZWAz8BHRPaeLQvwF4HWiP7IngESm9zOdxwL4KlCZFF8KnBm2nUQ0C7cc+DVhdmqclzQdh5b2O/F5YDnR7OXlwDVJbRaF47Ca6G1ylun9zMSxANoBS0KsDJgIZGV6P7XEZ9EjOUVERGKkpV7KFhERiSUlZhERkRhRYhYREYkRJWYREZEYUWIWERGJESVmkWZmZo+a2SYzq/e7q2b2CzPbYGb6OxVpQfQHL9L8pgCD6ysQkvEXiZ6xPLAZxiQiMaHELNLM3H0hsLWBYsVED5+4HxhVHTSz483sd2a2LCz9Q/zy8KKMZWb2eLrGLiLpl91wERHJgFHANKLHVt5mZq3dvRK4G3jJ3b9oZllAwsx6AxOA/u6+xcw6Zm7YInK4dMYsEjPhmcwXAzPdfTuwGLgobD6f6Cwad69y9w9D7NfuviXEGzobF5EY0xmzSIaZ2YnA7PBxMtHbi/KB18NrevOInss+JxPjE5HmpTNmkQzz6J29Z4ZlMtFl7KvcvdDdC4EewOfNLA94HrgOwMyyzOwYohdlfMnMjgtxXcoWOYIpMYs0MzObBvwZOM3M1pvZ6KRteUQztn9fHXP3fwJ/AoYBXwfOM7PXid5Q1Mvdy4AfAy+Z2TLg5822MyLS5PR2KRERkRjRGbOIiEiMKDGLiIjEiBKziIhIjCgxi4iIxIgSs4iISIwoMYuIiMSIErOIiEiM/P+7i8PU15EN0wAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "c=0\n",
    "for dataset in datasets:\n",
    "    fig = plt.figure()\n",
    "    plt.title(f\"{dataset}\")\n",
    "    plt.xlabel(\"1-Acc\")\n",
    "    plt.ylabel(\"Runtime\")\n",
    "    plt.scatter(1- np.array(acc_list[dataset]), np.array(runtime_list[dataset]),s=150,color=colors[:len(acc_list[dataset])])\n",
    "    for idx in range(len(acc_list[dataset])):\n",
    "        plt.text(1-acc_list[dataset][idx], runtime_list[dataset][idx], labels[idx], fontsize=12)\n",
    "    plt.savefig(os.path.join(output_fig_path, f\"c{c}.pdf\"))\n",
    "    c=c+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXgAAAEWCAYAAABsY4yMAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAAuBUlEQVR4nO3deZhcZZn38e9dXb1V9ZruBJJ0k8SshEBIyJCAiKyCsqiIRhRlGDLMOyqgoyIK48DMOOr7qojrjIgGBQQVGSEgsi9BIARIgCSEhKydtdNZeu/a7vePqk66k05vSaU7J7/PddXVVafqnHNXp/Lrp55znueYuyMiIsETGugCREQkOxTwIiIBpYAXEQkoBbyISEAp4EVEAkoBLyISUAp4EZGAUsCLiASUAl5EJKAU8BI4ZnaDmb1rZg1mttTMPppZnmNm3zezbWa22sy+YGZuZuHM88+Y2X+Y2QuZdR8zs8oO251lZn8zs51mttjMzsgsP9PM3uzwusfN7JUOj583s49k7n/NzDZktr/czM4+JL8UOSKZpiqQoDGzjwMvAJuBjwO/AsYBHwauBT4ANAF/AM4Gct09YWbPANXAB4H1wF+Al9z9BjMbCbwBfAZ4NLPevcAkoBHYAVQBu4AaIJF5LgFszzxXCTwBzHT3jWY2Gshx93ez+OuQI5ha8BI47v4Hd9/o7il3vw9YAZwMfAK4zd1r3H0H8J0uVv+1u7/j7i3A74ETM8svBx5x90cy230cWAh8KPPaV4DTgZOAxaT/wLwXmAWscPc6IAnkA5PNLNfd1yjcJZsU8BI4ZvZZM1uU6UrZCUwh3XoeQbpl3m59F6tv7nC/GSjK3B8FfLx9m5ntngYMzzz/LHAG6ZB/FngGeH/m9iyAu68EvgjcDGw1s3vNbMQBvFWRbingJVDMbBRwO/AFoMLdy4C3AAM2ke4qaVfdh02vB37r7mUdblF3b/8WsHfAP8teAQ/g7ve4+2mk/2A48N0+v0mRXlLAS9BESQdnLYCZXUm6BQ/pLpfrzGykmZUBX+vDdu8CLjKz8zIHawvM7Awza/+D8TdgIumuoAXuvoR0iM8EnsvUMtHMzjKzfKAVaAFSB/BeRbqlgJdAcfelwPeBF4EtwPGk+8Mh3bJ/jPTB0teBR0gfBE32YrvrSR+k/QbpPx7rga+S+T/k7k3Aa8ASd49lVnsRWOvuWzOP80n3+28j3RU0DPh6/9+tSPd0Fo0csczsg8B/u/uoga5FJBvUgpcjhpkVmtmHzCycOe3x34AHBroukWxRC16OGGYWIX3AcxLp/u+HgevcvX5ACxPJEgW8iEhAqYtGRCSgwgNdQEeVlZU+evTogS5DROSw8eqrr25z96FdPTeoAn706NEsXLhwoMsQETlsmNna/T2nLhoRkYBSwIuIBJQCXkQkoBTwIiIBpYAXEQkoBbyISEBlPeAzU6u+bmbzsr0vERHZ41C04K8DlmVzB42Ni4nFtmVzFyIih52sBnzmYggXAL/M5n5WrbqR+vqXsrkLEZHDTrZb8D8Erqebq9aY2dVmttDMFtbW1vZrJ6FQHu5t/atQRCSgshbwZnYhsNXdX+3ude7+C3ef4e4zhg7tcjqFXuwrj1Qq1vMLRUSOINlswb8XuNjM1gD3AmeZ2V3Z2FEolM+eq6SJiAhkMeDd/evuXuXuo4FPAk+5++XZ2FcopBa8iMjeAnEefLqLRn3wIiIdHZLpgt39GeCZbG0/fZBVLXgRkY4C0oLPVxeNiMheAhHwasGLiOwrEAGv0yRFRPYViIDXQCcRkX0FIuDVghcR2VcgAl4DnURE9hWQgFcLXkRkb4EIeA10EhHZVyACXqdJiojsKxABr4FOIiL7CkTAqwUvIrKvQAS8TpMUEdlXIAJeA51ERPYVkIBXH7yIyN4CEfBm6oMXEdlbIAJeA51ERPYViIDXQCcRkX0FIuB1mqSIyL4CEfAa6CQisq9ABLxa8CIi+wpEwKsPXkRkX4EIeLXgRUT2FYiAN8vFPYF7aqBLEREZNAIS8JYZ7BQf6FJERAaNQAQ8aLCTiMjeAhPwOtAqItJZYAJeB1pFRDoLTMBrsJOISGeBCXi14EVEOgtMwKsPXkSks8AEvFrwIiKdBSjg1QcvItJRYAJeV3USEeksMAGvgU4iIp0FJuB1kFVEpLPABLwOsoqIdBaYgNdAJxGRzrIW8GZWYGYLzGyxmS0xs1uytS9QC15EZG/hLG67DTjL3RvNLBeYb2Z/cfeXsrEz9cGLiHSWtYB3dwcaMw9zMzfP1v7UghcR6SyrffBmlmNmi4CtwOPu/nIXr7nazBaa2cLa2tp+70sDnUREOstqwLt70t1PBKqAk81sShev+YW7z3D3GUOHDu33vjTQSUSks0NyFo277wSeBs7P1j7SA53UBy8i0i6bZ9EMNbOyzP1C4Fzg7eztTyNZRUQ6yuZZNMOBO80sh/Qfkt+7+7xs7SwUyiOZbMjW5kVEDjvZPIvmDWBatra/Nw10EhHpLDAjWXWapIhIZ4EJeA10EhHpLDABrxa8iEhnAQp49cGLiHQUmIDXQCcRkc4CE/Aa6CQi0llgAl4DnUREOgtMwIdC+eqiERHpIDABrxa8iEhngQl4nSYpItJZYAJeA51ERDoLTMCrBS8i0lmAAl4DnUREOgpMwGugk4hIZ4EJeA10EhHpLDABr9MkRUQ6C0zAa6CTiEhngQl4s1zc47j7QJciIjIoBCjgLRPyasWLiECAAh7UDy8i0lGgAl6DnURE9ghYwGuwk4hIu0AFvAY7iYjsEYiAv/VWWLxYg51ERDoKRMA/9xy8+64OsoqIdBSIgI9EoLlZg51ERDoKRMBHo9DUpBa8iEhHgQr49GmS6oMXEYGABHx7F41a8CIiewQi4Du34BXwIiIQkIDveJBVLXgRkbRABHzHg6xqwYuIpAUi4CORPV00GugkIpK234A3s0kd7ufv9dysbBbVV9GoDrKKiOytuxb8PR3uv7jXcz/LQi39tucgqwY6iYi06y7gbT/3u3o8oHSapIjIvroLeN/P/a4eDygNdBIR2Ve4m+eqzOxHpFvr7ffJPB7Z04bNrBr4DXAU6T8Iv3D32w6w3i6pBS8isq/uAv6rHe4v3Ou5vR93JQF82d1fM7Ni4FUze9zdl/a1yJ5ooJOIyL72G/Dufufey8zsaHff3JsNu/smYFPmfoOZLSPd8s9iwOcTjzcd7M2LiByW+noe/CP92YmZjQamAS938dzVZrbQzBbW1tb2Z/N7ddGoD15EBPoe8H0+e8bMioD7gS+6e/3ez7v7L9x9hrvPGDp0aF83D0BeXvpnKqUuGhGRdn0N+Nv78mIzyyUd7ne7+5/6uK8+iUQgkdBBVhGRdr0OeDMbCcwzs2PMrLuDs+2vN+AOYJm7/+AAauyVaBRiMQ10EhFp191UBV83s292WPQiMA94jM5n2OzPe4HPAGeZ2aLM7UMHVG03IhGIxdSCFxFp111L/OPA+zo8rnP3aWaWAzwLfLu7Dbv7fA7hiNdoFNra8sjJ0UFWERHooYvG3Tuec3hbZlkSKMxmUf3RHvBqwYuIpHUX8EWZg6QAuPtc2D2zZEmW6+qzSATa2tQHLyLSrruA/yPwP2YWaV9gZlHgvzPPDSrRKLS0qAUvItKuu4D/V2ArsM7MXjWz14A1wJbMc4NKJAKtrRroJCLSrrupCpLADWZ2CzAus3ilu7ccksr6qL0Fry4aEZG0/Qa8mV2y1yIHysxskbs3ZLesvktf1UldNCIi7bo7TfKiLpYNAU4ws6vc/aks1dQv6flodJBVRKRdd100V3a13MxGAb8HZmarqP5IzyipFryISLu+zkWDu68Fcnt84SGWbsHrik4iIu36HPBmNgkYdCkajUJjo1rwIiLtujvI+hD7Xnt1CDAcuDybRfVHJAKNjeqDFxFp191B1u/t9diB7aRD/nLSk48NGtEoNDSoBS8i0q67g6zPtt83s2nAp0hPQLaa9Bzvg0o0CvX1ubjHcHfSsxWLiBy5uuuimQBclrltA+4DzN3PPES19Un6IGsIszDucczyBrokEZEB1V0XzdvA88CF7r4SwMy+dEiq6of2C2+nr8saIxRSwIvIka27s2guATYBT5vZ7WZ2Nodwfve+ar/wdiikA60iItBNwLv7/7r7J4FJwNPAF4FhZvZzM/vAIaqv1zq34AfdWZwiIodcj+fBu3uTu9/j7hcBVcDrwNeyXlkfRSLpgA+FNOGYiAj0caCTu+9w91+4+9nZKqi/0pON7emDFxE50nV3kPWwkp8PiYT64EW6Eo/HqampobW1daBLkX4qKCigqqqK3NzezxQTmIA3S3fTuKsFL7K3mpoaiouLGT16tMaIHIbcnbq6OmpqahgzZkyv1+vzXDSDWTTaHvA6yCrSUWtrKxUVFQr3w5SZUVFR0edvYIEK+EgEUikdZBXpisL98Naff79ABXw0mg54ddGIiAQy4HWQVWSwWbNmDVOmTOnXumeccQYTJ07kxBNP5MQTT2Tr1q0Hubo95s6dy9ChQ3fv65e//GWP6/zhD3/g2GOP5cwzezeLy4033kh1dTVFRUUHWm6PAnOQFdJdNMmk+uBFgubuu+9mxowZh2Rfs2fP5ic/+UmvX3/HHXdw++23c9ppp/Xq9RdddBFf+MIXGD9+fH9L7LVAtOD/6aF/4unVTxONQiKhPniRwWzVqlVMmzaNV155JSvbnzt3Lpdccgnnn38+48eP5/rrr8/KfgD+/d//nfnz53PVVVfx1a9+tVfrzJo1i+HDh2etpo4C0YJvjDeyoWEDkUg64NUHLzI4LV++nE9+8pPMnTuXqVOnsnz5cmbPnt3la5955hnKysoAuPLKK8nJyeFjH/sYN910U48HHBctWsTrr79Ofn4+EydO5JprrqG6uprZs2ezfPnyfV7/L//yL3z2s58F4P777+e5555jwoQJ3HrrrVRXV+93P9/85jd56qmn+N73vseMGTN6/X4OlUAEfEVhBXXNdUSjEI+rD16kR9k4o8b3vgBcZ7W1tXz4wx/mT3/6E5MnTwZg4sSJLFq0qNv17r77bkaOHElDQwMf+9jH+O1vf7s7jPfn7LPPprS0FIDJkyezdu1aqqurue+++7pd76KLLuKyyy4jPz+f//mf/+GKK67gqaee6nadjnrzfg6l4AR8Sx2RCMTjasGL9KiHMM6G0tJSjjnmGObPn7874HvT4h05ciQAxcXFfOpTn2LBggU9Bnx+fv7u+zk5OSQSCYAeW/AVFRW7l82ZM6fP3TtqwWdBZaSSJbVLKI5CLKaDrCKDUV5eHg888ADnnXceRUVFfOpTn+qxxZtIJNi5cyeVlZXE43HmzZvHOeecA8ADDzzAggUL+Pa3v93rGnpqwW/atGl3//iDDz7Iscceu/u5SZMm8fbbb3e7vlrwWVARSbfgj84EvLpoRAanaDTKvHnzOPfccykqKuLiiy/u9vVtbW2cd955xONxkskk55xzDv/4j/8IwLvvvktJSclBre9HP/oRDz74IOFwmCFDhjB37lwAtm3bhh+kbz3XX38999xzD83NzVRVVTFnzhxuvvnmg7LtvdnBKvpgmDFjhi9cuLDP6z3+7uN854Xv8MGtT1JaeiPnnlvI6NE3ZaFCkcPTsmXLOrVGg+Dyyy/n1ltvZejQoVnf17x581i1ahXXXntt1vfVna7+Hc3sVXfv8hzSQLTgKyOVuw+ytrbqIKvIkeCuu+46ZPu68MILD9m+DqZAnAff3kUTiUBbm/rgRUQgIAFfGalkW/M2olFoaVEfvIgIBCTgI7kRAEJ5rbS06DRJERHIYsCb2a/MbKuZvZWtfXRUUVhBMqeelhb1wYuIQHZb8HOB87O4/U4qI5XEcrbT3Kw+eBERyGLAu/tzwPZsbX9vFZEKWm1HJuDVghcZTDRd8B6H8v0M+GmSZnY1cDXAMccc0+/tVEYqabZampp0kFUkaII0XTAcuvcz4AdZ3f0X7j7D3WccyICFisIKmryWpqZ8teBFBrEjfbrgQ2nAW/AHS0VhBY3xLTQ2VqsFLzJIabrg/r2f/gpMwFdGKlm5/V2am/NIJnWQVaQ7dsvBDxT/N00XnK33019ZC3gz+x1wBlBpZjXAv7n7HdnaX0WkggUbF5CTk0cyqRa8SHd6CuNs0HTB/X8//ZW1gHf3y7K17a60j2YNhxXwIoORpgvu/v1kQ2C6aNqv6lQQzlfAiwxSR/p0wd29n2wIxHTBAKt2rOLs35zN6P99lFtuuYjTT3/nIFcncvjSdMEHRtMFD7D2LprxuToPXuRIoOmCezbg58EfLMV5xbQl2sjNC+s8eBERAhTwZkZFpAILG6CAFxEJTMBD+kArOa4uGhERghbwkQo8nMRMA51ERAIV8JWRSpKhGGaxg3YFdBGRw1WgAr6isIJUuAX3HNwTA12OiGRouuA9brzxRqqrqykqKuq0vK2tjdmzZzNu3DhmzpzJmjVr+vMWOglUwFdGKknk1JNK6apOIkFy9913s2jRIhYtWsSwYcOyuq/Zs2fv3tecOXN6fH37dMFPP/10r7Z/0UUXsWDBgi63U15ezsqVK/nSl77E1772tT7XvrdABXxFYQXx8E5SKV3VSWSwOtKnC541a9bu6RA6+vOf/8wVV1wBwKWXXsqTTz55wF3NgRnoBOmDrLHQDpJJXdVJZDDSdMFl+93Whg0bdu8rHA5TWlpKXV0dlZWV3b7X7gQq4CsjlbTYCpJJjWYV6U42ph/vqbGp6YIPvUAFfEVhBS28SCKhqzqJdGcgTjLTdMHdt+BHjhzJ+vXrqaqqIpFIsGvXrk719EegAr4yUkkTtcTjasGLDDaaLrh7F198MXfeeSennHIKf/zjHznrrLMO+EpPgQr4ikgF9b6JREIHWUUGoyN9umCA66+/nnvuuYfm5maqqqqYM2cON998M1dddRWf+cxnGDduHEOGDOHee+894H0FZrpggJSnyP2n9/Lr05J85CM/pqRk5kGsTuTwpemCD4ymCx4EQhaipDhMLBZSH7xIwGm64J4FKuAByovzaG1LqQ9eRI54gRroBFBZGiEW63sffDIJme42EZFACFzADy2P0Nba99Mkly2DK6+EmposFSYicogFL+BLiojF+h7wixenfz72WBaKEhEZAIEL+GHFFcQTubS19T3gJ0yARx/NUmEiIodY4AK+orCClIdpbe1bH/zixfDlL8MTT0BCMw2LHFSaLjitubmZCy64gEmTJnHcccdxww037H5O0wX3QmWkkmQq1K8W/PnnQ3U1ZGmSOxHppyBNF/yVr3yFt99+m9dff50XXniBv/zlL7u3o+mCe1ARqSDh1qeA37IF2trS4X7eeeqmEcmmI3m64Egksruln5eXx/Tp06nJnNmh6YJ7oaKwgnjKiMV6H/BvvAFTp6Zn2Dv/fPjGN+CWW7JYpMgRStMFl+1+vHPnTh566CGuu+46QNMF90plpJJYyvsU8IsXpwMe4L3vTZ8yWVcHBziRm8ig9cwzB3++4DPO6L61qemC90gkElx22WVce+21vOc97+n19vsqGAH/uc/Bxz8OZ56ZvuhHyonHe3+QdfFiaD8+kp8Pp5+ePti6nz/EIoe9nsI4GzRd8J4W/NVXX8348eP54he/uPt5TRe8P1OmwM9+BmeeyZDCIbSlEsT6GPAdfs+cf366H14BL3LwaLrgtJtuuoldu3btc4aOpgven8svh5tugo0bCY8YQQpoaWvq1aptbbBiBRx33J5l550H3/pW+qII2bjyjciR6kifLrimpoZvfetbTJo0ienTpwPwhS98gTlz5mRlumDcfdDcTjrpJO+3f/5n95tvdnf3T/7LFX7Xvf/Qq9Vef9198uR9l48d6754cf/LERlMli5dOtAlHHSf/vSnfevWrYdkXw899JDfdttth2Rf3enq3xFY6PvJ1GC04CHdD3/eefCNbxDKCRNLNPZqtTfegBNOSN9va9tIfv4IYM/pku3PicjgoumCexac8+CnTIFx4+DPfyYcDhNPtPZqtfYzaBoaXuWll0aTSOwC0v3wf/1rNgsWEcmu4AQ8pFvxP/sZubl5JHs5XXB7wG/ePBf3BNu3Pw6kz6pZsAAae/dFQGTQ80F09Tbpu/78+wUr4D/6UVi2jDyMZLLn8+Dd0wF//PFtbNnyO6qqvsT27Q8DUFQEJ58Mv/lNtosWyb6CggLq6uoU8ocpd6euro6CgoI+rZfVPngzOx+4DcgBfunu38nm/sjLgzlzyNu2jtzRPTe9N21qX20e0ejxbM05Fd/yedxTmIW47Tb44AfTFwO55pqsVp419fVwoCcatIfCgZ6ydbCkUglCoeAcPjoUqqqqqKmpoba2dqBLkX4qKCigqqqqT+tk7X+JmeUAPwXOBWqAV8zsQXdfmq19AnD11cQ/+hWqL1pCKhWnJRFjae1S1uxcw4UTLqQwt3D3S/d0z/yav2xO8e1H/547TkqyYPVvmfmeK5gyBZ5/Hj7wAaitTU9fsHfG1dU9QmnpaYTDB/d0rYPhe9+DG2+E734Xrruu76d8uju1tfezevWNmIUYN+42hgz5QHaK7UEi0cDWrb9j48Zf0Ny8jBEj/g/V1V8hP3/4gNRzuMnNzWXMmDEDXYYcYtlsBp0MrHT3VQBmdi/wYSC7AV9dTWXFUGrWTWDa3z3FG2++D/OphMKTGfVP1/LITV9hYuVEIB3wM2bUsGnbYzy7diobzpzH003f5K6XPs8v3nyO/zr7vxg9+ijmz4cPfQi2boWf/hRyctK7qq39E8uWfZqiohM54YRHCYdLeeIJePNN+PCHoasRyPF4erbKN95In3+/cmX6ZzQKDz8Mw4ZBylMs2bqEkSUjGVI4BEhPn/DQQ86ECcakSTB2LOTm7v/XcPvt6VqfeAK++lV4/HH41a+aCYefxixMYeEECgqOIf13GJKpJK2JVloTrSRSCcKxN1mz+hu4Jxg//kekUjHeeedzRKPHMW7cDygsHNurfw73JDt3PsOWLfdQVzeP4uK/Y9iwK3nrrYu49948li2DcHjPrbR0F8cdt53Jk3cxbtwuRozYwc6dD1Nb+0fKys5kRPVNeO4otm36OS+9PBkLfZKmpq8yblw1Y8eECYV6/isWi21h564XSSZ3kRsuJyenhHC4lHC4nPz8EYRCeV28DyeR2E4q1UZe3tGY9b93M5WKY5bTq224Q0sLNDRAJALRaIxdu+ZTV/cQu3bNxyyPcLiEnJz0LT+/imh0EoWFE4lEJpCTE+mmjhgtLStIJOrJz68iL2/4Qf1mlErFaW5eSmPjIhoaXqel5R2KiqZSXn4OJSXvJSenb90NXXFP0tz8NqFQhLy84X3epruTTDYQj9eSSrVRUDCKnJzoAdc1WFi2+uTM7FLgfHefk3n8GWCmu39hf+vMmDHDFy5ceMD7bnjhKZ5+ZjYV9SmmzC0hv7mR55unc2loLjlXzeLHi7fx6bWlzN7+E6qu+S9GT3yNOd9/D4WFJewYuoEVl9byhwdzmTslyYTGfOKWoiUeYfXDvyePBF+q+jafL1zHsi+u4/g7xrFlxnZ2VDfzy5t/yB+3nM+I4c+wruY8jgpv5qP5D3Nhaj7P5Z7AI8n3s6hhFkXFaxlRvphJ4bXMSK3jtMqlvDW1mP93z39y2gcu5tH3bKEgadQWJJm0K5epy6YTnTidCy66g801o1j+7jTeXnEym2pLyB3xCIx6mB2hFNvMSaWM1Fuz2f7Md5ny4XMZMWQlY0bAqKLxTH7PetbtCJPKbeCoaIiSgiSb6irZtmMYqWQO7iFI5VAcaaSkuJ677/0cC569gHCskLLcbYyoep7TL/kNJ5+yjOfXh3hoVYiGpBMzJ24pykuPpnrEJIblTCS0/AQml7/ACRMfpb61mFfWH8eCjcMY0VbI+8a+wZgxS3hlzVS2GVRGtnJ0dDsjS3ZSEE5Q31xEc2MZjfWVNO6qZOk70/nLk5+gbvswwLBUHt5azJARb/OJT3yfD575J+b/7QLue+CfWWfbyDlmAeGyzYQaqrHGKiooYNakxRw3ZT4TRy8lWtDMsgZnVxxKiFKULCVCHkX5bZSXbqO5eQj19VXU148kN7eRkpL1lJXVEI/nk0jkUVjYwObNY9m8eTy1tWNwDxEOx8nNjREOx3DPIxYbQjJZTjI5hFAoj7Ky5QwZsoTKyiWUla0hlQqzZcsENm2aSE3NJDZvHkNzcxktLSW0tpbQ2lqEWT35+VupqNjKsGFbGT16IdOnP87OnRPYufNCcnLOYts2p7a2np0762ls3EV5+TpGjVpOdfVyhg9fSVPTEOrrj6KhYRhNTcNobR1CWVkNRx21lIqK1WzfPoqWlhJKSzdQUlLLzp3DqKsbQSJRgHuYVCoX9zCQ+XyQvpmlKChooKBgFwUF9RQU1GOWANJ54g4FBU3s2jWKhoZpmE2juHg8yeRr5OU9QVHRm6xdO4tt20YRiTQQidRTWFhPbm4zqZSRTIZIJEIkEjls3z6CzZsnsHnzBDZtmkAikcv48c9x7LHPcuyxz7Nr11Byc2OUl2+itbWEXbtG0NxcTjKZu/uWSuWQk9NGbm4zubkt5Oa2UFS0g+LiWpLJXBobh5JI5FFRsZbm5nJqa8dSVzcGdyc/v578/PR7DIWStLUVEYsV0dZWTDxeRDweIRaLEotFicejhMNNRKMbKSnZSFnZBoYM2cZRR8VxT5BKxYEkBQXvobh4OkVF0ykunk40OpVwuKhfeWdmr7r7jC6fG+iAN7OrgasBjjnmmJPWrl17UPa/Y8eTrF59E9Onv7h72Q/+X5Lb72wh/tmTOfOYadz75f/kl7f/HWfO/B3DKs4F0q2aF14YxsyJL7Np7XpqGmrIzS0gL7cAvJAf/aaU+/80nB/98H3UNJ3AJWOv4L6Xm9lZ9zzHnfAkzzdMZfJRo1neuImFi0t5d8F0WlbNpKBqCaOOX8pJ07dw4tGltCTbWNa4mubkEq4YtY4dMWPDyvdx19zb+dPtNUypGE1bKsbdL63iqcdf54MfvZX/u9aYWn4UJ5RFqM6HgkQLTbuS5Oc3Ula6k5xwU2aAA4RCmf9o5GPh6eTmncqSty7gphtOpakpzPgxLRw3oY7pU95h1PAN5Oca4bATzkmRkxOmLXY869o2sTq2mpXN77KjtoTWVTPZunwyLbucaz5/A1NOeIq1Kz5HJHwp48bn8vLKQv7y10aOH/9Tzj7rHl5fezZLVn6Eus3TiTeUEW+KMPXvmjjzwq0cNfwdkg3zsOQ28gsmES06jrLiEymOjCXlKWLJGG3JNnbsihFvKaQor4ji/GLCoTDhMAwZsuebVDxex4YNP2Pdup/S1DSDF1/6Mu++O5Fp0//A2LG/p7hoKc2xc1i9+kz+9vxp/PUvxzFiRIiWFmhqdk59XxsnndrA5KlNjK04hkRiC/F4DcnkBsLhIiKRKqLRaoqKisjNTXcXtbW9S1vbCtra1mSOUeQBebjnkkjEaGvbQSy2nXh8O6lUCzCBUGgK4fBx5OZOID+/lZyc5Zi9jftyksk1pFL1mdsuUqlGwuFSCgqGkZc3jLy8oRQWHktz84dYseJoli2D9eth5Mj0N8WxY2HMmPTJAfF4+haLJWlu3khray1tbVuJxbYSi20jFBpBODyZ3NyJhEL5hMPpOZjy8uLk5GzCfSPxeBuxWIJ4PJEZRZoildpzczfMSjArIRQqwayYvLw8CgogP98oKIBYLMqqVRFWrEh/S127Nj2BX3U1jBq1ixEjniUvbwvxeAnxeAmxWDHxeITCQigsTFFYmKSgIAFsJBZ7h3h8ObHYO7g3E42+j9LSMygrO53CwqOIx6GlJUVj4zaamzcSj+8E4pjFgXSo5uQUEA4XEg4XkpNTSChUDgzFvZBkMn2sLf3+NhKPrySZXENOTg55eSXk5haTn19CKJRDLNZIW1sjiUQjsVgD7k2kUs2kUk2kUk3k5EQoKBhBYeFIotERFBUNJT8/D7Nw5haipWUlDQ2v0dj4Gg0NrxGNTmHSpDv6lXXdBXzWRqUCpwB/7fD468DXu1vngEay7iWRaPHnnivyWGzH7mWplPtll7nPvizmn7r3H3zS5Bf9b38b46lUstO6b775Md+48dddbjeVSvnixZ/wu+79tEeH7PTcUS97Xuk2v+7WJ33p8mt9wYKp3tZW22mdlnhLl9vatu0Rnz+/0rfUPuQ7mjb5q6+e7j/5ydV+6aUpTyTc33jD/ZJL7vEnnqj2lpZ1+6nH/aGH3KdMcZ85M+XDhiX9pZeSnkolPZVKeSqV6vT6WMw9mexyU73W3Ow+f777nXcu8vvuO8/vv3+8z559r//Hf9zsTzxR4W+9da23tW05sJ30QyLR7Bs2/Le/9NJ4f+65Yl+y5DKvrf2zJ5Ote73O/bXX3JcsSf/+RA5ndDOSNZsBHwZWAWMyzZvFwHHdrXMwA97dfdGi83zr1vs7LWtqcp861f3v/9795puv8dWrb95nvY0bf+VvvXVpl9tct+4H/sorJ3ki0eLNze6/+517+2jpVCrlq1bd5C+8cLSvW3erJxJdB7u7+6ZNv/X584/ynTv/tntZPF7vr7wyy7/znWt99uyUn332k/7kk0O9oeGNHt9rIuF+113uL7zQ40sPurq6x/zVV0/1JUs+7c3Nqw59AXtJpZKeTLYNdBkih0R3AZ+1LprMV4cPAT8kfZrkr9z9W929/mD1wbdbv/77tLSsZMKEn3davno1zJrVxty5VZxxxgIKCzufXdDWtplXXjmWU0/dSii050jm9u1/ZdmyK5g+/SUKC0fvd7+NjW+wevW/0tj4OqNG3cTRR1+ZORi0hMbGReza9SI7djzGCSc8SjQ6udO68fhOXnvtbF5++QSmTHmYadN+T3n5GQf6qxCRgOquiyarJxO7+yPAI9ncR3fKy89lw4af77N8zBh44IF5JJNT9gl3gPz8oyksHMeuXfMpL09PFL9z53MsW/YZpkz5327DHaCo6ASOP/7P1Ne/zOrVN7Fq1ddJpZopLBxPUdFUotGpjBlzC/n5I/dZNze3jOnTHyMv7xJGjvyJwl1E+i3Qo0Wi0eNJJhtpaVndKcjdk+Tm3sL48Tfvd90hQy6gru5hysvPpL5+AUuWXMrkyb+jtPTUXu+/pGQmU6c+TmvrWvLyjiYUyu95JSA3t4Jp057t9X5ERLoSrKkK9mJmlJefw44dj3davnnznYTDpVRWfnS/61ZUXMD27Q/T2LiYN9+8iIkTf0V5+dn9qqOgYFSvw11E5GAJdMADDBlybqeATyQaWb36Xxk79vvdDr0vLj6JeHw7ixefy/jxP6ay8vCcLlREjlyB7qKBdD/8ypVfwj2JWQ7r13+PsrL3U1JycrfrmYWoqvoS+flVDBv2iUNUrYjIwRP4gM/PH0Fe3ggaGl4lP7+KDRt+zEknvdqrdUeNuiHL1YmIZE/gAx72dNO0tKxi+PA5PZ4FIyISBEdEwJeXn8uKFdeQTDYxc+bygS5HROSQOCICvqzs/bS1rWfcuFsJh0sHuhwRkUPiiAj4nJwoU6c+RUnJrIEuRUTkkDkiAh6grOy0gS5BROSQCvx58CIiRyoFvIhIQCngRUQCSgEvIhJQCngRkYBSwIuIBJQCXkQkoBTwIiIBldVrsvaVmdUCa/u5eiWw7SCWk22qN7tUb3ap3uzrbc2j3H1oV08MqoA/EGa2cH8Xnh2MVG92qd7sUr3ZdzBqVheNiEhAKeBFRAIqSAH/i4EuoI9Ub3ap3uxSvdl3wDUHpg9eREQ6C1ILXkREOlDAi4gE1GEf8GZ2vpktN7OVZnbDQNfTFTP7lZltNbO3OiwbYmaPm9mKzM/ygayxnZlVm9nTZrbUzJaY2XWZ5YOyXgAzKzCzBWa2OFPzLZnlY8zs5cxn4z4zyxvoWtuZWY6ZvW5m8zKPB22tAGa2xszeNLNFZrYws2wwfybKzOyPZva2mS0zs1MGa71mNjHze22/1ZvZFw9GvYd1wJtZDvBT4IPAZOAyM5s8sFV1aS5w/l7LbgCedPfxwJOZx4NBAviyu08GZgGfz/xOB2u9AG3AWe4+FTgRON/MZgHfBW5193HADuCqgStxH9cByzo8Hsy1tjvT3U/scG72YP5M3AY86u6TgKmkf9eDsl53X575vZ4InAQ0Aw9wMOp198P2BpwC/LXD468DXx/ouvZT62jgrQ6PlwPDM/eHA8sHusb91P1n4NzDqN4I8Bowk/QowHBXn5UBrrEq8x/2LGAeYIO11g41rwEq91o2KD8TQCmwmsxJJIO93r1q/ADwwsGq97BuwQMjgfUdHtdklh0OjnL3TZn7m4GjBrKYrpjZaGAa8DKDvN5Ml8ciYCvwOPAusNPdE5mXDKbPxg+B64FU5nEFg7fWdg48ZmavmtnVmWWD9TMxBqgFfp3pBvulmUUZvPV29Engd5n7B1zv4R7wgeDpP9GD6nxVMysC7ge+6O71HZ8bjPW6e9LTX3GrgJOBSQNbUdfM7EJgq7u/OtC19NFp7j6ddHfo583s9I5PDrLPRBiYDvzc3acBTezVvTHI6gUgc9zlYuAPez/X33oP94DfAFR3eFyVWXY42GJmwwEyP7cOcD27mVku6XC/293/lFk8aOvtyN13Ak+T7uYoM7Nw5qnB8tl4L3Cxma0B7iXdTXMbg7PW3dx9Q+bnVtL9wyczeD8TNUCNu7+cefxH0oE/WOtt90HgNXffknl8wPUe7gH/CjA+cwZCHumvNw8OcE299SBwReb+FaT7ugecmRlwB7DM3X/Q4alBWS+AmQ01s7LM/ULSxwyWkQ76SzMvGxQ1u/vX3b3K3UeT/rw+5e6fZhDW2s7MomZW3H6fdD/xWwzSz4S7bwbWm9nEzKKzgaUM0no7uIw93TNwMOod6IMKB+GgxIeAd0j3ud440PXsp8bfAZuAOOnWxVWk+12fBFYATwBDBrrOTK2nkf4q+AawKHP70GCtN1PzCcDrmZrfAr6ZWf4eYAGwkvTX3vyBrnWvus8A5g32WjO1Lc7clrT/Pxvkn4kTgYWZz8T/AuWDvN4oUAeUdlh2wPVqqgIRkYA63LtoRERkPxTwIiIBpYAXEQkoBbyISEAp4EVEAkoBL4c1M6voMAvfZjPb0OFxjzMymtkZZnbqoai1hxrmDWQNEkzhnl8iMni5ex3pc54xs5uBRnf/Xh82cQbQCPytuxeZWdj3zBUjclhQC14Cx8xOMrNnMxNj/bXDcO9rM/Pcv2Fm92YmU/s/wJcyLf737bWdm83st2b2AvBbMxttZk9l1n/SzI7JvG6umV3aYb3GzM8zzOyZDvOS350ZKdx+HYO3zew14JJD8ouRI45a8BI0BvwY+LC715rZbOBbwD+QnnBqjLu3mVmZu+80s/+m+1b/ZNITbbWY2UPAne5+p5n9A/Aj4CM91DMNOA7YCLwAvDdzwYzbSc9DsxK470DesMj+qAUvQZMPTAEez0wffBPpybsgPWz9bjO7nPSFTXrjQXdvydw/Bbgnc/+3pKd16MkCd69x9xTpaR9Gk57pcrW7r/D0UPK7elmLSJ+oBS9BY8ASdz+li+cuAE4HLgJuNLPje7G9pl68JkGmsWRmIaDjwd22DveT6P+cHEJqwUvQtAFDzewUSE99bGbHZYK32t2fBr5G+qo/RUADUNzLbf+N9AyQAJ8Gns/cX0P6UmuQns87t4ftvA2MNrOxmceX9XL/In2igJegSZGedve7ZraYdLfIqUAOcJeZvUl65skfeXru+IeAj3Z1kLUL1wBXmtkbwGdIX1cV0v3p78/s7xR6aPW7eytwNfBw5iDrYJuXXAJCs0mKiASUWvAiIgGlgBcRCSgFvIhIQCngRUQCSgEvIhJQCngRkYBSwIuIBNT/B1AhLmEUSNAHAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYgAAAEWCAYAAAB8LwAVAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAA4OklEQVR4nO3deXxU5fX48c9JJplJSELYlyQsCSiLshkRXAFBaVW0agtYq7Va21+1Vm21WnGjtdpqa7Xa1qX94oJV61LRqhQRtCoKqIiCICFswbAlLAnZZ87vjzsJkzCZTEImk2TO+/W6r7nLc++cYZkz93nuPVdUFWOMMaahuGgHYIwxpn2yBGGMMSYoSxDGGGOCsgRhjDEmKEsQxhhjgrIEYYwxJihLEMZEgIhMEpGCaMdhzJGwBGGMMSYoSxDGGGOCsgRhTAgicoOIvNhg3YMi8oCIXCYiX4pIiYjki8iPguz/cxHZJSKFInJZwPquIvKkiOwWkS0iMkdE4vzb4vzLW/z7PikiXSP/aY2pzxKEMaE9DUwXkXQAEXEBs4AngV3A2UAacBlwv4iMC9i3L9AVyAAuBx4WkW7+bX/2b8sGTgMu8R8D4Pv+abJ/ewrwUCQ+nDGhiNViMiY0EXkDeElVHxORs4Hfq+qIIO3+DSxR1QdEZBLwBpCqqjX+7buAGcAKoBwYo6pr/dt+BMxW1Ukishh4UVX/4t92NPAFkFR7LGPagp1BGNO0J4CL/fMXA08BiMg3RORDESkWkX3AN4GeAfsVNfhCL8M5G+gJJABbArZtwTnTAOgfZJsL6NMqn8aYMFmCMKZp/wZGicgxOF1K80XEDbwI3Af0UdV04HVAwjjeHqAaGBiwbgCw3T//dZBtNcDOln8EY5rPEoQxTVDVCuAF4BlguapuBRIBN7AbqBGRbwBnhHk8L/A8cJeIpIrIQOB6nPEOgH8C14nIYBFJAX4LPGfdS6atWYIwJjxPAMfi715S1RLgGpwv+r3ARcCCZhzvp8BBIB94Dyf5/MO/7R/+93kX2ARU+Nsb06ZskNqYMIjIAGAd0FdVD0Q7HmPagp1BGNME//0J1wPPWnIwscQV7QCMac9EpAvO4PAWYHqUwzGmTVkXkzHGmKCsi8kYY0xQnaaLqWfPnjpo0KBoh2GMMR3Kxx9/vEdVewXb1mkSxKBBg1i5cmW0wzDGmA5FRLY0ts26mIwxxgQV0QQhItNFZL2I5InITUG2/1hEPheRVSLynoiMCNh2s3+/9SJyZiTjNMYYc7iIJQgRiQceBr4BjABmByYAv2dU9VhVHQP8Hvijf98ROCWVR+JcWvgX//GMMca0kUieQYwH8lQ1X1WrgGeBcwMbNLjpqAtQe83tuTg3JVWq6iYgz388Y4wxbSSSg9QZwLaA5QLghIaNROQqnLtUE4EpAft+2GDfjAa7IiJXAlcCDBgwoFWCNsYY44j6ILWqPqyqOcAvgTnN3PdRVc1V1dxevYJepWWMMaaFIpkgtgNZAcuZHKp3H8yzwHkt3NcYY0wri2SCWAEM9de0T8QZdK5XDllEhgYsngVs8M8vAGaJiFtEBgNDgeWRCnT//g/xessidXhjjOmQIpYg/A83uRpYCHwJPK+qa0RkrojM8De7WkTWiMgqnHGIS/37rsGps78WeBO4yv+QlYjYsOEnHDy4JlKHN8aYDimid1Kr6us4j2EMXHdbwPzPQux7F3BX5KI7xOPJpqIin7S049vi7YwxpkOI+iB1e5CUlE15eX60wzDGmHbFEgSQlJRDefnGaIdhjDHtiiUIDnUxGWOMOcQSBNbFZIwxwViCANzuAVRVFeLzVUU7FGOMaTcsQQBxcQm43RlUVDRaFt0YY2KOJQg/G4cwxpj6LEH42ZVMxhhTnyUIPxuoNsaY+ixB+FkXkzHG1GcJws+6mIwxpj5LEH61ZxCq2nRjY4yJAZYg/BIS0hFJoLp6T7RDMcaYdsESRADrZjLGmEMsQQSwgWpjjDnEEkQAu9TVGGMOsQQRwOPJoaLCupiMMQYsQdRjZxDGGHOIJYgANgZhjDGHWIII4PFkUVW1C6+3ItqhGGNM1FmCCCASj8czgIqKzdEOxRhjos4SRAPWzWSMMQ5LEA3YzXLGGOOIaIIQkekisl5E8kTkpiDbrxeRtSKyWkQWi8jAgG1eEVnlnxZEMs5AdgZhjDGOiCUIEYkHHga+AYwAZovIiAbNPgVyVXUU8ALw+4Bt5ao6xj/NiFScDdmlrsYY44jkGcR4IE9V81W1CngWODewgaouUdUy/+KHQGYE4wmLdTEZY4wjkgkiA9gWsFzgX9eYy4E3ApY9IrJSRD4UkfOC7SAiV/rbrNy9e/cRBwzg8Qy2st/GGAO4oh0AgIhcDOQCpwWsHqiq20UkG3hbRD5X1Xo/7VX1UeBRgNzc3Fb5Rne50oiP70JV1U7c7r6tcUhjjOmQInkGsR3ICljO9K+rR0SmArcAM1S1sna9qm73v+YDS4GxEYy1HqvJZIwxkU0QK4ChIjJYRBKBWUC9q5FEZCzwCE5y2BWwvpuIuP3zPYGTgLURjLUeG6g2xpgIdjGpao2IXA0sBOKBf6jqGhGZC6xU1QXAvUAK8C8RAdjqv2JpOPCIiPhwktg9qtpmCcIudTXGmAiPQajq68DrDdbdFjA/tZH9PgCOjWRsoSQl5bBv35Jovb0xxrQLdid1ENbFZIwxliCCsi4mY4yxBBGU251BdXUxXm9Z042NMaaTsgQRhEgcHs8gKio2RTsUY4yJGksQjbBxCGNMrLME0YikpBwbhzDGxDRLEI3weLKtaJ8xJqZZgmiEdTEZY2KdJYhGOPWYLEEYY2KXJYhGJCUNpqJiE6q+aIdijDFRYQmiEfHxXYiP70pVVWG0QzHGmKiwBBGCjUMYY2KZJYgQ7PGjxphYZgkiBKvJZIyJZZYgQrAuJmNMLLMEEYI9etQYE8ssQYRgZxDGmFhmCSKExMS+eL0l1NSURjsUY4xpc5YgQnDKfg+2gWpjTEyyBNEE62YyxsQqSxBNsEtdjTGxyhJEE+xmOWNMrLIE0QQ7gzDGxCpLEE2wMQhjTKyKaIIQkekisl5E8kTkpiDbrxeRtSKyWkQWi8jAgG2XisgG/3RpJOMMxbmKaQuq3miFYIwxURGxBCEi8cDDwDeAEcBsERnRoNmnQK6qjgJeAH7v37c7cDtwAjAeuF1EukUq1lDi45NISOhBZeX2aLy9McZETSTPIMYDeaqar6pVwLPAuYENVHWJqpb5Fz8EMv3zZwKLVLVYVfcCi4DpEYw1JOtmMsbEokgmiAxgW8BygX9dYy4H3mjOviJypYisFJGVu3fvPsJwG2c1mYwxsahdDFKLyMVALnBvc/ZT1UdVNVdVc3v16hWZ4LAzCGNMbIpkgtgOZAUsZ/rX1SMiU4FbgBmqWtmcfduKXepqjIlFkUwQK4ChIjJYRBKBWcCCwAYiMhZ4BCc57ArYtBA4Q0S6+Qenz/Cviwq7Wc4YE4tckTqwqtaIyNU4X+zxwD9UdY2IzAVWquoCnC6lFOBfIgKwVVVnqGqxiPwaJ8kAzFXV4kjF2hTrYjLGxKKIJQgAVX0deL3ButsC5qeG2PcfwD8iF134EhJ64/NVUFOzH5era7TDMcaYNtEuBqnbOxGxswhjTMyxBBEmG6g2xsQaSxBhsjMIY0yssQQRJruSyRgTayxBhMm6mIwxscYSRJisi8kYE2ssQYTJ4xlEZeU2fL6aaIdijDFtwhJEmOLi3CQm9qGyclvTjY0xphOwBNEMNg5hjIklliCawa5kMsbEEksQzWAD1caYWGIJohmsi8kYE0ssQTSD08VkCcIYExssQTSDcwZhYxDGmNhgCaIZEhJ6oOqlunpvtEMxxpiIswTRDE7Z7xwbhzDGxARLEM3k8WTbpa7GmJhgCaKZ7FJXY0yssATRTB6PdTEZY2JDowlCRIYFzLsbbJsQyaDaM+cMwrqYjDGdX6gziGcC5pc12PaXCMTSIdjNcsaYWBEqQUgj88GWY4bHM5DKyq/x+aqjHYoxxkRUqAShjcwHW44ZcXEJuN39qajYEu1QjDEmokIliEwReVBE/hwwX7ucEc7BRWS6iKwXkTwRuSnI9lNF5BMRqRGRCxts84rIKv+0oFmfKsKsm8kYEwtcIbbdEDC/ssG2hsuHEZF44GFgGlAArBCRBaq6NqDZVuD7wC+CHKJcVcc09T7RYDWZjDGxoNEEoapPNFwnIn1VdUeYxx4P5Klqvn/fZ4FzgboEoaqb/dt8zYg56qwmkzEmFjT3PojXm9E2Awh8PmcBYXZN+XlEZKWIfCgi5wVrICJX+tus3L17dzMOfWTsZjljTCxoboJoy6uXBqpqLnAR8CcRyWnYQFUfVdVcVc3t1atXmwVmYxDGmFjQ3ATxWDPabgeyApYz/evCoqrb/a/5wFJgbDPeu1muvhoKC8NvX/voUdWYvZjLGBMDwk4QIpIBvCYiA0Qk1OB2rRXAUBEZLCKJwCwgrKuRRKRb7d3bItITOImAsYvWVlgIb70VfvuEhG6IxFNdXRSpkIwxJupCldq4WURuC1i1DHgN+C/1r3AKSlVrgKuBhcCXwPOqukZE5orIDP97HC8iBcC3gUdEZI1/9+HAShH5DFgC3NPg6qdWNW0aLFrUvH2sm8kY09mFOhP4NnBKwHKRqo71X776DnB3UwdX1ddpMLCtqrcFzK/A6XpquN8HwLFNHb+1TJsGc+eCKkiYoyy13UxpaeMjG5wxxkRJyC4mVT0YsPiAf50XSIpkUG0tOxvcbljbjHMUO4MwxnR2oRJEiogk1C6o6jyoq+yaFuG42pRI87uZ7FJXY0xnFypBvIAzLpBcu0JEugB/82/rVJqfIHKs7LcxplMLlSBuBXYBW0XkYxH5BNgM7PRv61SmTIH//Q+qqsJrb11MxpjOLlSpDS9wk4jcCQzxr85T1fI2iayN9egBRx0FH34Ip57adHu3O4uqqp34fJXExbmb3sEYYzqYRhOEiJzfYJUC6SKySlVLIhtWdNR2M4WTIOLiXLjdWVRUbCY5+ejIB2eMMW0sVBfTOQ2mGThVV1eLyJQ2iK3N2UC1McYcEqqL6bJg60VkIPA8cEKkgoqWE0+ENWtg3z5IT2+6vY1DGGM6s+bWYkJVtwAJTTbsgDweJ0ksWRJee7uSyRjTmTU7QYjIMKAyArG0C83pZrIuJmNMZxZqkPpVDn/2dHegH3BxJIOKpmnT4MILm24H1sVkjOncQtViuq/BsgLFOEniYpzifZ3OscfCgQOweTMMGhS6be0ZhKoi4RZxMsaYDqLRLiZVfad2Ag7gXMn0GnAnTnXWTikuDk4/Pbzy3y5XV+LiPFRX74p8YMYY08ZClfs+SkRuF5F1wJ+BrYCo6mRVfajNIowCG4cwxpjQg9TrgCnA2ap6sqr+GfC2TVjRNW0aLF4MPl/Tbe1KJmNMZxUqQZwPFAJLROQxETmdtn0mddRkZkKvXrBqVdNtbaDaGNNZhRqD+LeqzgKG4TzV7Vqgt4j8VUTOaKP4ombq1PC6mayLyRjTWTV5H4SqHlTVZ1T1HJynv30K/DLikUVZuOMQHk8OFRXWxWSM6XyadaOcqu5V1UdV9fRIBdReTJoEH30E5U3UrrUzCGNMZxXqPoiYlpYGo0fDe+85ZxONcbszqK4uwustJz6+Uz2J1Zg61dXVFBQUUFFREe1QTAt5PB4yMzNJSAi/UpIliBBqxyFCJQiReDyegVRUbKZLl+FtF5wxbaigoIDU1FQGDRpkN4V2QKpKUVERBQUFDB48OOz9ml2LKZaEOw7hdDPZOITpvCoqKujRo4clhw5KROjRo0ezzwAtQYQwfjxs2gS7mrhR2i51NbHAkkPH1pK/P0sQISQkwGmnwdtvh27n3CxnCcIY07lENEGIyHQRWS8ieSJyU5Dtp4rIJyJSIyIXNth2qYhs8E+XRjLOUMK5H8I5g7AuJmMiZfPmzRxzzDEt2nfSpEkcffTRjBkzhjFjxrCrqS6BIzBv3jx69epV916PP/54k/v861//Yvjw4UyePDms97jlllvIysoiJSXlSMNtUsQGqUUkHngYmAYUACtEZIGqrg1othX4Ps6jTAP37Q7cDuTiVJH92L/v3kjF25hp0+Dee0EVGjtDs0tdjWnf5s+fT25ubpu818yZM3noofDL1f3973/nscce4+STTw6r/TnnnMPVV1/N0KFDWxpi2CJ5BjEeyFPVfFWtAp4Fzg1soKqbVXU10LDq0ZnAIlUt9ieFRcD0CMbaqKOPdpLDV1813sY5g9iEasPHZxhjWlt+fj5jx45lxYoVETn+vHnzOP/885k+fTpDhw7lxhtvjMj7AMydO5f33nuPyy+/nBtuuCGsfSZMmEC/fv0iFlOgSF7mmgFsC1guIPznWAfbN6NhIxG5ErgSYMCAAS2LsgkizlnEW285ySIYlyuF+PhUqqoKcbv7RyQOYwysX7+eWbNmMW/ePEaPHs369euZOXNm0LZLly4l3f9w+csuu4z4+HguuOAC5syZ0+SA7apVq/j0009xu90cffTR/PSnPyUrK4uZM2eyfv36w9pff/31XHLJJQC8+OKLvPvuuxx11FHcf//9ZGVlNfo+t912G2+//Tb33Xcfubm5YX+ettKh74NQ1UeBRwFyc3Mj9vN96lR4/nm46qrG29R2M1mCMDEhElc0NXEGvnv3bs4991xeeuklRowYAcDRRx/Nqiaqas6fP5+MjAxKSkq44IILeOqpp+q+zBtz+umn07VrVwBGjBjBli1byMrK4rnnngu53znnnMPs2bNxu9088sgjXHrppbzd1FUuAcL5PG0pkgliOxCYOjP968Ldd1KDfZe2SlQtMHUq/OQnUFMDrkb+xJyaTPlAeP2IxnRoUehO7dq1KwMGDOC9996rSxDh/OLOyHA6H1JTU7noootYvnx5kwnC7XbXzcfHx1NTUwPQ5BlEjx496tZdccUVze6eiqUziBXAUBEZjPOFPwu4KMx9FwK/FZFu/uUzgJtbP8Tw9O7tPH50xQqYODF4G7tZzpjISkxM5OWXX+bMM88kJSWFiy66qMlf3DU1Nezbt4+ePXtSXV3Na6+9xtSpUwF4+eWXWb58OXfffXfYMTR1BlFYWFg3PrBgwQKGDz9UXWHYsGGsW7cu5P7t7QwiYoPUqloDXI3zZf8l8LyqrhGRuSIyA0BEjheRAuDbwCMissa/bzHwa5wkswKY618XNU3dVW03yxkTeV26dOG1117j/vvvZ8GCBU22r6ys5Mwzz2TUqFGMGTOGjIwMfvjDHwKwceNG0tLSWjW+Bx98kJEjRzJ69GgefPBB5s2bB8CePXta7SKWG2+8kczMTMrKysjMzOSOO+5oleMGI53lypvc3FxduXJlxI6/cCH85jfwv/8F375v3//Iz7+JcePej1gMxkTLl19+We/XcGdw8cUXc//999OrV6+Iv9drr71Gfn4+11xzTcTfK5Rgf48i8rGqBr0GuEMPUrelU05xnjBXUgKpqYdvty4mYzqWp59+us3e6+yzz26z92pNVmojTMnJTm2md94Jvj0xsR9e73683oNtG5gxxkSIJYhmCDUOIRKHxzOY8vJNbRuUMcZEiCWIZmiqLpPVZDLGdCaWIJph7Fin9HdBQfDtVpPJGNOZWIJohvh4mDIFFi8Ovj0pKccudTXGdBqWIJop1DiEx2NXMhkTCVbu+5C2/Dx2mWszTZ0Kt94avPy3dTEZ0z51pnLf0Hafx84gmmnwYEhJgc8/P3ybxzOYiorNqDasXm6MaS2xXu67LcX8GYSqctYzZ/HHM//IsJ7Dwtqntvz3qFH118fHJ5OQ0J3Kyu14PI2X+DXGtIyV+27Z52mpmE8QIsIpA07hjqV38OyFz4a1z7Rp8NhjcP31h2+rrclkCcJ0ZnJn638h6e1W7jtSn6elYj5BAFxzwjXkPJjDZzs+Y3Tf0U22nzwZvv99qKyEgKrAwKFxiPT00yITrDHtQFNf5pFg5b5b/nlayhIE0CWxCzedfBO3Lb2NV2a90mT7bt1g+HD44AMnWQRKSsqxK5mMiQAr9x3680SCJQi/H+f+mD8s+wMfFXzECZlNPxm1dhyiYYLweLIpLn4jQlEaE9tqy31PmzaNlJQUZsyYEbJ9bbnv6upqvF4vU6dOjXi57wULFuByuejevXurl/sO9XkiQlU7xXTcccfpkXpk5SM67clpYbVdulT1+OMPX79v33u6cuUJRxyLMe3J2rVrox1Cq/vud7+ru3btapP3evXVV/WBBx5ok/cKJdjfI7BSG/letctcA1w25jI27t3IO5sbKdkaYMIEWLcOihs8xsh59Kh1MRnT3j399NNt8iwIcMp9R/tZEC1hCSJAQnwCd5x2B3OWzGnydNDthpNPhoYXKCQm9sHrPUhNzYEIRmqMMZFnCaKBi469iKKyIhZuXNhk29pxiEAi4r/U1cp+G2M6NksQDcTHxTN38lzmvN30WURjdZnsSiZjTGdgCSKI84efj1e9/Hvdv0O2GzkSysogv0H5JavJZIzpDCxBBBEncfxm8m+4dcmteH3eRtuJBH+IUO3d1MYY05FZgmjEN4d+k1R3Ks+tCX1jTLBxCOtiMqZ1WbnvQ2655RaysrJISUmpt76yspKZM2cyZMgQTjjhBDZv3tySj1CPJYhGiAh3TbmL25feTrW3utF2U6c6VzJ5A0407AzCmPZl/vz5rFq1ilWrVtG7d++IvtfMmTPr3uuKK65osn1tue8lS5aEdfxzzjmH5cuXBz1Ot27dyMvL47rrruOXv/xls2NvKKIJQkSmi8h6EckTkZuCbHeLyHP+7R+JyCD/+kEiUi4iq/zT3yIZZ2OmDJ5CVloWT372ZKNt+veHvn3hk08OrfN4BlFRsRXVxrunjDEtE+vlvidMmFBXziPQK6+8wqWXXgrAhRdeyOLFi4/47u2IldoQkXjgYWAaUACsEJEFqro2oNnlwF5VHSIis4DfAbWVqjaq6phIxReu30z5DbNfnM3Foy7G7XIHbVN7NdPxxzvL8fEeEhN7U1GxjaSkQW0XrDGdnJX7Tm/0WNu3b697L5fLRdeuXSkqKqJnz54hP2sokazFNB7IU9V8ABF5FjgXCEwQ5wJ3+OdfAB6SSBU2b6ETs07kmN7H8Ngnj3H1+KuDtpk2Df7wB/jVrw6tq+1msgRhOqNI/C9t6seulftue5HsYsoAtgUsF/jXBW2jqjXAfqC2Xu5gEflURN4RkVOCvYGIXCkiK0Vk5e7du1s3+gC/nvxrfvu/31JWXRZ0+2mnwYoVziWvtexSV9OZqbb+1JTAct+11q9fXzcg3HDat28fQNDy2E0JVe472Hs9+aTTDd2jR4+6fa+44go+/vjjsP48m/N5GpORkcG2bc5Xbk1NDfv3769Xfrwl2ms110JggKoWichxwL9FZKSq1qtfoaqPAo8C5ObmRqxA/bh+4zgx60QeXv4wN5x0eD9hSgqMHQvvvgvTpzvrnJpMliCMaS1W7ju0GTNm8MQTTzBx4kReeOEFpkyZcsRPmovkGcR2ILDzLdO/LmgbEXEBXYEiVa1U1SIAVf0Y2AgcFcFYmzR38lzu/eBeDlQGr7HU8K5q5wzCLnU1pjXVlvu+//77WbBgQZPta8tjjxo1ijFjxpCRkRHxct8jR45k9OjRPPjgg61e7hvgxhtvJDMzk7KyMjIzM7njjjsAuPzyyykqKmLIkCH88Y9/5J577jnyN2uszOuRTjhnJ/nAYCAR+AwY2aDNVcDf/POzgOf9872AeP98Nk4i6R7q/Vqj3HdTvvfS9/TOpXcG3bZsmeqoUYeW9+1bpitX5kY8JmPagpX7PjIdtdx3xLqYVLVGRK4GFgLxwD9UdY2IzPUHtAD4O/CUiOQBxf4kAXAqMFdEqgEf8GNVLT78XdrW7afdzgmPn8DV46+me1L3ettyc2HrVti5E/r0qb1ZzrqYjGmvnn766TZ7r7PPPrvN3qs1RfQ+CFV9XVWPUtUcVb3Lv+42f3JAVStU9duqOkRVx6v/iidVfVFVR6rqGFUdp6qvRjLOcOV0z+GC4Rfw+/d/f9g2lwsmTTp0V3VCQk9Uq6iu3temMRpjTGuxO6mbac6pc3j040fZUbrjsG2B4xCHyn7bWYQxpmOyBNFMWV2zuGT0Jdz9v8OvfKity1Q7FmXdTMaYjswSRAvcfPLNPP3502zbv63e+iFDnK6m2ivZnDMIu5LJGNMxWYJogT4pfbhy3JX8+t1f11vfsPy33SxnjOnILEG00A0n3cBLX75EXnFevfWB5b+TkuxmOWNag5X7dpSVlXHWWWcxbNgwRo4cyU03HaqBauW+25HuSd255oRruPOdO+utP/10547q6mqni8luljMm+jpTue9f/OIXrFu3jk8//ZT333+fN954o+44Harcd2d37YRrWZi3kLW7D9Uf7NkTcnLgo4/A4xlIZeV2fL7GnydhjGmeWC73nZycXHemkZiYyLhx4ygoKAA6WLnvWJDmTuOGE2/gtiW38cJ3XqhbXzsOcfLJiSQm9qOychtJSdlRjNSYzsHKfafXLe/bt49XX32Vn/3sZ0DHK/cdE64afxX3P3g/nxR+wrh+4wBnHOL22+HOOw/VZLIEYTqTpUtbv973pEmhf+1aue9DampqmD17Ntdccw3Z2ZH7brEEcYSSE5L51Sm/4tYlt/Kfi/4DwMknw+rVsH+/PX7UdE5NfZlHQmC579oEEc4v7mDlvptKEKHKfYc6gwgsr33FFVc0u3sq3DOIK6+8kqFDh3LttdfWba8t952Zmdnpy313KD8c90Pu/eBePtj2ASdmnYjHAxMnwtKlMGZMDiUlzasJb4w5nJX7dsyZM4f9+/cfdoVURyv3HTPcLje3nXobc96eU7eudhyiT5/vsXfvYrZt+2MUIzStyeerwestj3YYMSnWy30XFBRw1113sXbtWsaNG1fvUtoOVe67rae2KPcdSrW3Woc8OETf2viWqqp+8onq0Uc728rLt+qyZTm6ZcvvohihOVIlJZ/rhg0/1/fe66PvvddTCwr+qj5fTbTDahNW7vvIWLnvGOeKc3HnpDuZs2QOUwZPYfRoobgYtm2DrKwsxo59h1WrJqNaw8CBv2r6gKZdqK4uYufOf7Jjxzyqq3fSp88ljB37Dj5fBRs2XE1h4eMMHfoQXbtOiHaoppms3HfTrIupFc06ZhalVaX8Z8N/iItzbpqrLbvhdmcwZsxSdux4ks2b50Y3UBOSz1fNnj2v8sUXF/DhhzkcOLCM7Oy7mTBhM9nZd5GcfDQpKaMZM+ZdMjOvZc2a81m37gdUVUXuDl1josESBMCcOfDPf0JZ2REdJk7imDtpLrcuuRWf+urVZQJwu/szZsxSdu16lk2bbmu1RxCa1lFa+jl5eT9n2bIstm79Hd27f4OJE7cwYsR8unefhkh8vfYiQt++FzN+/Dpcrm6sWDGSgoKH8PlqovQJIsv+vXZsLfn7swQBcMwxMG8eZGTA5Zc7tTJ8vhYd6rxh5xEv8by49kWmTYPFi+sfyu3uy5gxS9mz52U2bZpj/+mirKpqDwUFD7Jy5XF8/vlZxMUlMXbsu4wb9x79+1+By9W1yWO4XGkMGfIH/9/rS3z88XHs2/e/Noi+7Xg8HoqKiuzfawelqhQVFeHxeJq1n3SWv/Dc3FxduXLlkR1k+3Z45hl44gk4eBC+9z1nGjq0WYd5M+9Nrlt4HV/8vy8YMTye556DMWPqt6mq2s1nn02le/fpZGffc8SXo5nw+XzVFBe/wY4d89i792169Dibvn2/T7dukw87S2guVWX37ufZuPEXpKdPIjv797jd/Vop8uiprq6moKCAioqKaIdiWsjj8ZCZmUlCQkK99SLysarmBtvHEkQwqrBqFTz5pJMwhgyBSy6B73wHunULY3fl1Hmn8sNxP2T5Y5dQXg7XXw/Dh0NcwDlbdXURn302lfT0KeTk3GdJIsJKS1ezY8c8du6cT3LyUfTt+3169fo2LlfrXuoIUFNTypYtv6Gw8HEGDvwVGRk/JS4uoekdjWljliCORHU1LFzoJIuFC+GMM5xkMX06JDT+H/6dze9w2SuX8eqZ6/j93Ym8/z4UFzs30J10kjONHw8uVzGffXYGXbuexJAhf7Ik0cqqqnaza9cz7NjxBNXVe+jb91L69LmU5OQhbfL+ZWXr2bDhGiorCxg69CG6dWu6pLMxbckSRGvZuxf+9S8nWWzYALNnO8li7FjnaUENnPHUGVww/AJ+lPsjAHbsgPffPzR98QUceyycdto+pk07k169chk16s+ItI+hoYqKAuLiPCQmtrzYVzSo+igqep0dO/7O3r1L6NlzBn37Xkp6+uSo/NmqKnv2vExe3nWkpU0kJ+c+PJ7MNo/DmGAsQURCXh489ZSTLLp0gUsvhe9+F/r3r2uyfPtyLnj+Ajb8dAMe1+GDQ2VlsGKFkyxWrNjP9OnTKSwczaZNf+Gkk+I46aTDu6XaQlXVLrZs+TU7dz4D+OjVayZZWdeTnHxU2wbSTF5vBTt3PsW2bX8gPj6FjIyf0KvXhRHpQmoJr7eMrVvvZvv2vzJgwA1kZl5HXFxitMMyMc4SRCT5fM43/BNPwEsvwfHHO2cV550HXbpw7rPn4lMfI3qOINWdSmpiaqOvnjjIW30xxcXDeemlR3n//bjDuqWOPx6Sk5sXoqpysPoge0r3sqWwhC1fl1NQWEnhzmp27FL27Bb2FsVTUepl8rjn+cakZ1i85Ds88X93ktBrC7N+cDtnHreEr2u68nnFCErjBpGamEZKYkpd/E3Nu13upgNtoerqYr7++q9s3/4QKSnjyMq6gfT009ptd11ZWR55eddSXr6BoUP/TPfuZ0Q7JNNBqSoHD36OiIsuXUa06BiWINpKeTm88opzVrFsGXzrW+yYdTYvdN1OSVUpJVUllFSWOK+B8wGv1TUHuOsYH3uqEnhqe1/cFYPRrSdSuek4DuSNomTbAHoMLGTgsQUMHbOb7BH72FdSxc5dPvbsEYr3uNhfnEjpXg9l+1OpPJBGTUk6HOwDFenEJ5WSmLaPpK6lpKSXk9a9kh49Kzj1uNeYOOxpDlSNpdz1YzL7H0VW3y58/qmb559xs+TNBL5z0aNMP+NBXMmJ7Eo4lYLqwZRUl1FSWUJpdWnd5yitOnwecJKFPxmmJKbQJ6UPkwZOYmr2VI7pfUyzv9DLyzdRUHA/O3c+Tc+e55GZ+XPWrRvJSy/Bf/4DiYnOw5uys+tPmZngagc1BPbseY28vJ+RkjKGIUP+iMczMNohmQ6gsrKQvXsXsXfvIoqLFxEfn8KgQbfSt++lLTpe1BKEiEwHHgDigcdV9Z4G293Ak8BxQBEwU1U3+7fdDFwOeIFrVHVhqPdqFwkiUGGhc/PdE0/AV19Bv35O91O/fvXnA9d1744CZVXFrP3iPNTVk8Tet1Ja+yVcVcqe/WWsXdWFdZ/2IH91X3Zu7IenSxVp3Srp1qOGHr189O4l9OvjIrNfIgP6JTGwfzIZ/RLo0aP+F6PTN/4S+fm/wu3OIifnd6SmHhf041RUwGuvwVNPeamoWMAPfnAfvXsXkpNzHf37X4bLlRLyj6OyptJJFv5EWFpVyrYD23h709u8lf8WJVUlnD74dKZmT2Vq9lQGdB3Q6LFKSj5m69Z72bv3Lfr2vYKCgmt4+eX+vPwyeDxw/vkwY4bTNZefDxs3Oq+1065dMGDA4YkjO9tJKK1cv62eigrYudOZdu2CXbsqcLnupU+fB1i9+loWLfoFe/Z4yMqCo45yrrA+6ihn6tcv6FBX1Hi9FVRVbaeysqBuqqraic9XhWq1f6pBtRqfr/7yoXU1AW2d5UNtG+5fQ1JSDmlpE0lLm0DXrhNJTh5JXFw7yPYR5PUeZN++d+uSQmXldtLTp9C9+xl06zaNpKTBR3T8qCQIcS4o/wqYBhQAK4DZqro2oM1PgFGq+mMRmQV8S1VnisgI4J/AeKA/8BZwlKp6G3u/dpcgAh086CSMwkL4+uv6r4Hz5eXQty/07483qxdfnP8JCXHdGVb6U+L6ZR5KJj16HPHAxL5977Jx442oVpKd/Tu6dZsW9i/4Xbuc3PfOO8uYMOEPjBnzDunpP2T06J+2+Jr/zfs2szh/MW9teovF+YtJ96TXJYzJgyfTzdON4uI32bbtXsrK8igtvZaXX76CF19MIyPDSQrnnw8jRjT9JVpRAVu2HJ44aiePJ3jiqD37iA+4VULVee5H7Rd+4Jd/sNfKSujTB3r3rv+albWZ7Ozr8XhW4/Hcy65do8nLS2XdulTWrXPz1VdCWVn9hBE4BTxorFXU1JRQWVn/y79+IthOTc0B3O4M/5SJ251JQkIf4uLciCQQF5eAiAuRhIDJ5V9ff9vhbV0B6xM4eNDF2rXxlJauQ+RDRJb5X7/G58vF652A1zsRr3cCPl8var/WVJueatvFxTl/9x4PuN2H5oNNbnfkkrWqj5KST+oSQknJClJSxtGt2zS6dz+D1NTjjvh+nUDRShATgTtU9Uz/8s0Aqnp3QJuF/jbLRMQF7AB6ATcFtg1s19j7tesEEa7y8npJw7tjC1/0+wuuEh/DnxtC3PadTjIpLXW+Vfr1c17j4pyxEJ/P+ZceYr60Zwmbpm3mYO8yBv83k96ruiNebXzf226DRh5gAs6VWC++mEdl5Z84+eT5VFR8i+OP/zlZWSNb/MfgUx9f7PqCt/Lf4u38/+Iqf4eZmXG4qnvy3ns3MP/vVzJsWCLnnw/f+hYMPrIfUPWoOl/mtcli40blyw0VrNtQzZZNLg7sTSS55x7i3KVUlaRTub8rrsQakruVkJJeRloPp9uuW88quvesoVcvL736KL17Q78+cfTsnkhyQhJJCUkkuQ69elweRITi4oVs3nwnVVWF1NSU4PWWAD7i41MQSaWmJpXKylRKS1PYvz+VoqJUdu5Mpbo6lZSUFNLSUunRI5XevVPJyEghMzOV5ORU4uNrpxR8vvKAL/vgSUC1pu5L/9CUUW85IaFnq18VVlPjXCC4ejV8/rkzrV7t/J0MH+7chlT7xSwCSUlFZGQsJyNjGf37f0i/fh9RVtaLwsKJ7NgxgcLCiRQVHYtqAiI0OoHzz72y0vkBEWwK3FZZ6SSJphJJYEJRBa+3/uTzOa9dumxhwIBFDBq0iMGDF1Na2pu8vGmsX38GeXmnUVGR0ui+Xi/8+Mdw880t+zOPVoK4EJiuqlf4l78HnKCqVwe0+cLfpsC/vBE4AbgD+FBVn/av/zvwhqq+0OA9rgSuBBgwYMBxW7ZsichniSavt4I1a84nLi6ZESP+6dxsVVHhXDNbWOj8z6n9+SPivAaZr4grYrPMo4hlDIi7mIz4C4iLczfavm7e3/XVdJyweHERq1f/jezsh9i/fyzdu/+cM8+cgsfT/J9aNTX7yct7hIKCBykoGM5jf/85OypyYPjL7Mh8hInDBtedYYzrN474uJb/oqr2VrNl/xby9+azsXgjG/dudOb9r4nxieR0yyGnew4Dko8irXwUbm9PktIPkJC6D298KeU15ZRXl9d/DbKuoqbi8HbV5VR5q3C73HVJ48urviTN7fR1+XxVeL2leL0ldUmjdrl23f79JezeXcq+fSWUlpZQXl5CVVUpUEJaWgmpqSUkJZWSkFCCiIe4uCw8ngxSUzNJSjo8Ebhc6REd5Fd1/gk3TATr1zsVb4491plGjXJec3Lqn7k1flwvZWXr2L9/GQcOfMiBA8uoqNhCaupx9bqmEhP7HFH8Ph9UVTWeTIJNtf+l4uPB5TqA270Et3sRCQmLENmLzzcV1TOIi5tKfHwm8fFO29p9Gk6B69PTW34W2WkTRKBOcQbRCJ+vkjVrLkTExYgRzzXr0sjq6r1s3XoPhYWP07//jxgw4Jdh1Rc6Evv3V7Bo0XxU/0BpqZudO3/Baad9hwkTEpo8Ld+yZRsrV/6J5OT/46OPvsnXX/+CU04Zw9lnH7qJ/UDlAd7Z/A6LNy3mrfy3+LrkayYPnszUwVM5Pft0hnYfetiX24HKA/W//APmt5dsp19KP3K655DTLYfsbtl1CSG7WzbpnvTI/EEF8KmvXvLon9qfuFb4dV5TA1u3OsNgX33lfAFv2+b8ttixw+n2Sk11ejb79Qv9mp7esm6VgwedM83ARPD558622gRQ+zpypHPVeGuqrt5HScnyuoRx4MBHuFxd6xJGWtpEUlJGR/SSY5+vhpKS5XUDywcPfkZa2gS6dXPGEVJSRkXt/ifrYuoEfL4q1qz5DuBj5Mh/Ob/+Q/B6K/j664fZuvV39Ox5LoMG3YHbndE2wfqp+li37k3Wr78Pny+PxYt/RmbmFcye3ZVBgw61y8uDN9/8jOrq+xgy5D9s3vx9srKuZdq0AWF9WRSWFNYli7fy3yJO4pg8eDLV3mo27t3IxuKNlNeUH/rir00C/oQwMH0gifGxeT+Cz+fc4V+bMEK9VlY6iSJUEklOhi+/rJ8Mvv4ahg07/Kygb9/oDLqr+igr+8qfLJykUV6ej8czqLYF4EPVB2jd6+Hr6s8736XB16nWkJw8om5guWvXk4mPT2rrjx5UtBKEC2eQ+nRgO84g9UWquiagzVXAsQGD1Oer6ndEZCTwDIcGqRcDQzvsIHUr8fmqWbt2Nj5fOSNHvkh8/OE336l62blzPps23UpKyliys3/b4uujW9OBAx/z2Wd/oKxsIQsXXsbGjT9j2LBMNm5czCmn3MvQoV+QmHgNJ574I5KT01v8PqrKV0VfsXTzUpITkusSQZ8ufdrtfREdRVmZkyxCJZLS0kPJoDYRDB3aPi4rDqWmpoSKik2A+H/Jx9Wbd/7tBF/nLEvIdc7gfOTuBToS0bzM9ZvAn3Auc/2Hqt4lInNxHnG3QEQ8wFPAWKAYmKWq+f59bwF+ANQA16rqG6HeKxYSBDhJ4ssvL6amZj/HHPNy3a8QVaW4+E3y828iPj6F7OzfkZ5+cpSjPVxFxVa2bHmA7dv/j/LynnTpksDQob+gX7+L2u1/IGM6M7tRrpPx+WpYt+4Sqqt3c8wxr3Dw4Fry82+kqqqQwYPvpmfPc9v9r+Wamv0cPLiGtLQJ7ab2lDGxKFSCaOcnfiaYuDgXw4Y9yfr1l7F8+XBUaxg06A769r2sw9w05HJ1pWvXE6MdhjEmhI7xbWIO4ySJeRQXv0l6+iTi41v50g9jTMyzBNGBicTTo8dZ0Q7DGNNJWeevMcaYoCxBGGOMCcoShDHGmKAsQRhjjAnKEoQxxpigLEEYY4wJyhKEMcaYoCxBGGOMCarT1GISkd3AkTwxqCewp5XCaUsdNW6w2KPFYo+O9hr7QFXtFWxDp0kQR0pEVjZWsKo966hxg8UeLRZ7dHTE2K2LyRhjTFCWIIwxxgRlCeKQR6MdQAt11LjBYo8Wiz06OlzsNgZhjDEmKDuDMMYYE5QlCGOMMUHFfIIQkekisl5E8kTkpmjHEy4RyRKRJSKyVkTWiMjPoh1Tc4lIvIh8KiKvRTuW5hCRdBF5QUTWiciXIjIx2jGFQ0Su8/9b+UJE/ikinmjHFIqI/ENEdonIFwHruovIIhHZ4H/tFs0Yg2kk7nv9/15Wi8jLIpIexRDDFtMJQkTigYeBbwAjgNkiMiK6UYWtBvi5qo4AJgBXdaDYa/0M+DLaQbTAA8CbqjoMGE0H+AwikgFcA+Sq6jFAPDArulE1aR4wvcG6m4DFqjoUWOxfbm/mcXjci4BjVHUU8BVwc1sH1RIxnSCA8UCequarahXwLHBulGMKi6oWquon/vkSnC+pjOhGFT4RyQTOAh6PdizNISJdgVOBvwOoapWq7otqUOFzAUki4gKSga+jHE9IqvouUNxg9bnAE/75J4Dz2jKmcASLW1X/q6o1/sUPgcw2D6wFYj1BZADbApYL6EBfsrVEZBAwFvgoyqE0x5+AGwFflONorsHAbuD//N1jj4tIl2gH1RRV3Q7cB2wFCoH9qvrf6EbVIn1UtdA/vwPoE81gWugHwBvRDiIcsZ4gOjwRSQFeBK5V1QPRjiccInI2sEtVP452LC3gAsYBf1XVscBB2mc3Rz3+vvpzcRJcf6CLiFwc3aiOjDrX6Heo6/RF5Bac7uH50Y4lHLGeILYDWQHLmf51HYKIJOAkh/mq+lK042mGk4AZIrIZp1tviog8Hd2QwlYAFKhq7dnaCzgJo72bCmxS1d2qWg28BJwY5ZhaYqeI9APwv+6KcjxhE5HvA2cD39UOcgNarCeIFcBQERksIok4g3YLohxTWEREcPrBv1TVP0Y7nuZQ1ZtVNVNVB+H8mb+tqh3i16yq7gC2icjR/lWnA2ujGFK4tgITRCTZ/2/ndDrA4HoQC4BL/fOXAq9EMZawich0nC7VGapaFu14whXTCcI/aHQ1sBDnP8vzqromulGF7STgezi/vlf5p29GO6gY8VNgvoisBsYAv41uOE3zn/G8AHwCfI7zf79dl34QkX8Cy4CjRaRARC4H7gGmicgGnLOie6IZYzCNxP0QkAos8v9f/VtUgwyTldowxhgTVEyfQRhjjGmcJQhjjDFBWYIwxhgTlCUIY4wxQVmCMMYYE5QlCBPTRKRHwGXCO0Rke8ByYhj7TxKRqN5w5o+hQ1XENR2DK9oBGBNNqlqEcy8DInIHUKqq9zXjEJOAUuCDUI1ExBVQrM2YDsHOIIxpQESOE5F3RORjEVkYUNrhGv/zN1aLyLP+Iok/Bq7zn3Gc0uA4d4jIUyLyPvCUiAwSkbf9+y8WkQH+dvNE5MKA/Ur9r5NEZGnAsyfm+++Crn2OyToR+QQ4v03+YEzMsTMIY+oT4M/Auaq6W0RmAnfhVOC8CRisqpUikq6q+/x3xIY66xgBnKyq5SLyKvCEqj4hIj8AHqTpctVjgZE4pbnfB04SkZXAY8AUIA947kg+sDGNsTMIY+pzA8fgL4kAzOFQ7f7VOCU2LsapyBmOBapa7p+fCDzjn38KODmM/ZeraoGq+oBVwCBgGE7hvQ3+om8dpdCh6WDsDMKY+gRYo6rBHiN6Fs7Dgs4BbhGRY8M43sEw2tTg/7EmInFA4OB4ZcC8F/s/a9qQnUEYU18l0Kv2OdMikiAiI/1f3FmqugT4JdAVSAFKcIqwheMDDj3m87vA//zzm4Hj/PMzgIQmjrMOGCQiOf7l2WG+vzHNYgnCmPp8wIXA70TkM5xunRNxnuH8tIh8DnwKPOh/1OirwLeCDVIH8VPgMn8V2O/hPJMbnPGE0/zvN5EmzjpUtQK4EviPf5C6wzwTwXQsVs3VGGNMUHYGYYwxJihLEMYYY4KyBGGMMSYoSxDGGGOCsgRhjDEmKEsQxhhjgrIEYYwxJqj/D17izO+4dOJvAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}    \n",
    "trial = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}    \n",
    "test_round = 5\n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "    filenames = []\n",
    "    labels = []\n",
    "    for k in k_list:\n",
    "        for n in n_list:\n",
    "            for f in f_list:\n",
    "                filenames.append(f\"stale_aug_{k}_conver_0_limit_0_fedpet_{train_data[dataset]}_32_roberta-large_{n}_{f}.log\")\n",
    "                labels.append(f\"k={k}, n={n}, f={f}\")\n",
    "    \n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Test round\")\n",
    "    plt.ylabel(\"AUG-E\")\n",
    "    # plt.ylim(-0.1,0.2)\n",
    "    for filename in filenames:\n",
    "\n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        train_delta = []\n",
    "        infer_delta = []\n",
    "        acc_delta = []\n",
    "        acc_tmp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * 1 \n",
    "                infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * 0.5\n",
    "\n",
    "                train_delta.append(train_time)\n",
    "                infer_delta.append(infer_time)\n",
    "\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "                acc_delta.append(acc - acc_tmp)\n",
    "                acc_tmp = acc\n",
    "        \n",
    "        \n",
    "        infer_delta = [np.sum(np.array(infer_delta)) / len(infer_delta)] * len(infer_delta) # divide infer time into even time periods\n",
    "        iter = len(df.index)\n",
    "        \n",
    "        # show_iter = 20\n",
    "        show_iter = min(len(np.array(train_delta)), len(np.array(infer_delta)), len(np.array(acc_delta))) # make sure the length of three lists are the same\n",
    "\n",
    "        train_gradient = np.array(acc_delta[:show_iter]) / np.array(train_delta[:show_iter])\n",
    "        infer_gradient = np.array(acc_delta[:show_iter]) / np.array(infer_delta[:show_iter])\n",
    "\n",
    "        curve = 100*np.array(acc_delta)[:show_iter] / (np.array(train_delta[:show_iter]) + np.array(infer_delta[:show_iter]))\n",
    "\n",
    "        flag = 0\n",
    "        curve_average = []\n",
    "        tmp = 0\n",
    "        for i in range(show_iter):\n",
    "            if flag == test_round:\n",
    "                curve_average.append(tmp)\n",
    "                flag = 0\n",
    "                tmp = 0\n",
    "                continue\n",
    "            else:\n",
    "                tmp = tmp + curve[i]\n",
    "                flag = flag + 1\n",
    "        plt.plot(range(len(curve_average)), curve_average, label=labels[filenames.index(filename)], color=colors[filenames.index(filename)], linewidth=1)\n",
    "        # plt.plot(range(len(train_gradient)),train_gradient,label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=1, linestyle='-')\n",
    "        # plt.plot(range(len(train_gradient)),infer_gradient,label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=1, linestyle='--')\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=1,fontsize=10)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"d{t}.pdf\"))\n",
    "    t = t+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot-pacing-11.19.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import re\n",
    "import matplotlib.pyplot as plt\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "# roberta-large, seeds could be [6, 42, 99]\n",
    "datasets = {\"agnews\": 1, \"mnli\": 0, \"yahoo\": 5, \"yelp-full\": 0}\n",
    "all_client_num_in_total_list = {\"agnews\": 1000, \"yahoo\": 1000, \"yelp-full\": 1000, \"mnli\": 1000}\n",
    "alphas = {\"agnews\": 1, \"yahoo\": 0, \"yelp-full\": 0, \"mnli\": 0}\n",
    "gammas = {\"agnews\": 100, \"yahoo\": 100, \"yelp-full\": 100, \"mnli\": 100}\n",
    "full_set_acc= {\"agnews\": 0.93, \"yahoo\": 0.78, \"yelp-full\": 0.7, \"mnli\": 0.85}\n",
    "\n",
    "filenames = [\n",
    "    \"stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_1.log\",\n",
    "    \"stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_10.log\",\n",
    "    \"stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1.log\",\n",
    "    \"stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_10.log\",\n",
    "    \"stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_1.log\",\n",
    "    \"stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_10.log\",\n",
    "]\n",
    "\n",
    "labels = ['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10']\n",
    "seed = 6\n",
    "\n",
    "# source file/log\n",
    "root_path = \"/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/\"\n",
    "output_fig_path = \"/Users/cdq/Desktop/opensource/FedPrompt/figs/pacing\"\n",
    "\n",
    "# plot hyper-para.\n",
    "colors=['r','g','b','y','c','m','k']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/agnews/all_1000/seed_6/pattern_1/alpha_1_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_1.log\n",
      "max accuracy is 0.890921052631579, round is 53\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/agnews/all_1000/seed_6/pattern_1/alpha_1_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_10.log\n",
      "max accuracy is 0.8807894736842106, round is 49\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/agnews/all_1000/seed_6/pattern_1/alpha_1_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1.log\n",
      "max accuracy is 0.8876315789473684, round is 40\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/agnews/all_1000/seed_6/pattern_1/alpha_1_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_10.log\n",
      "max accuracy is 0.8773684210526316, round is 41\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 3\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/agnews/all_1000/seed_6/pattern_1/alpha_1_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_1.log\n",
      "max accuracy is 0.8861842105263158, round is 19\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/agnews/all_1000/seed_6/pattern_1/alpha_1_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_10.log\n",
      "max accuracy is 0.8851315789473684, round is 54\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 5\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_1.log\n",
      "max accuracy is 0.5062659195109527, round is 29\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_10.log\n",
      "max accuracy is 0.6903718797758532, round is 45\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1.log\n",
      "max accuracy is 0.6156902699949057, round is 18\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_10.log\n",
      "max accuracy is 0.6477840040753948, round is 36\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 3\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_1.log\n",
      "max accuracy is 0.4456444218033622, round is 4\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_10.log\n",
      "max accuracy is 0.5593479368313805, round is 39\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 5\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_1.log\n",
      "max accuracy is 0.5510833333333334, round is 9\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_10.log\n",
      "max accuracy is 0.5772833333333334, round is 13\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1.log\n",
      "max accuracy is 0.6366166666666667, round is 9\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_10.log\n",
      "max accuracy is 0.5960333333333333, round is 11\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 3\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_1.log\n",
      "max accuracy is 0.5486666666666666, round is 9\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_10.log\n",
      "max accuracy is 0.5937333333333333, round is 11\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 5\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_1.log\n",
      "max accuracy is 0.52336, round is 14\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 0\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_10.log\n",
      "max accuracy is 0.56188, round is 15\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 1\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1.log\n",
      "max accuracy is 0.5923, round is 9\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 2\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_10.log\n",
      "max accuracy is 0.54776, round is 14\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 3\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_1.log\n",
      "max accuracy is 0.55388, round is 6\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 4\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_10.log\n",
      "max accuracy is 0.53168, round is 10\n",
      "['n, f = 1, 1', 'n, f = 1, 10', 'n, f = 5, 1', 'n, f = 5, 10', 'n, f = 10, 1', 'n, f = 10, 10'] 5\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# round to accuracy\n",
    "i=0\n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "round_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "\n",
    "\n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    for filename in filenames:\n",
    "            \n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "\n",
    "        # plt.title(log_path)\n",
    "        iter = 1000\n",
    "        phrase = 'aggregated model performance is'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "            continue\n",
    "\n",
    "        # print(filename)\n",
    "        # print(df)\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, round is {idx}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        round_list[dataset].append(idx)\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(labels, filenames.index(filename))\n",
    "        plt.plot(range(iter),np.array(y_mean)/full_set_acc[dataset],label=labels[filenames.index(filename)],color=colors[filenames.index(filename)])\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.1),bbox_transform=fig.transFigure)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"a{i}.pdf\"))\n",
    "    i = i+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/agnews/all_1000/seed_6/pattern_1/alpha_1_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_1.log\n",
      "max accuracy is 0.890921052631579, runtime is 12709.5\n",
      "58 57\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/agnews/all_1000/seed_6/pattern_1/alpha_1_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_10.log\n",
      "max accuracy is 0.8807894736842106, runtime is 858.0\n",
      "59 58\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/agnews/all_1000/seed_6/pattern_1/alpha_1_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1.log\n",
      "max accuracy is 0.8876315789473684, runtime is 20997.5\n",
      "55 55\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/agnews/all_1000/seed_6/pattern_1/alpha_1_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_10.log\n",
      "max accuracy is 0.8773684210526316, runtime is 1918.5\n",
      "57 56\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/agnews/all_1000/seed_6/pattern_1/alpha_1_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_1.log\n",
      "max accuracy is 0.8861842105263158, runtime is 14032.5\n",
      "46 46\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/agnews/all_1000/seed_6/pattern_1/alpha_1_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_10.log\n",
      "max accuracy is 0.8851315789473684, runtime is 4460.5\n",
      "57 57\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_1.log\n",
      "max accuracy is 0.5062659195109527, runtime is 13887.5\n",
      "36 35\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_10.log\n",
      "max accuracy is 0.6903718797758532, runtime is 1626.0\n",
      "46 46\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1.log\n",
      "max accuracy is 0.6156902699949057, runtime is 24179.5\n",
      "33 33\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_10.log\n",
      "max accuracy is 0.6477840040753948, runtime is 4128.0\n",
      "48 48\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_1.log\n",
      "max accuracy is 0.4456444218033622, runtime is 8041.0\n",
      "30 30\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/mnli/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_10.log\n",
      "max accuracy is 0.5593479368313805, runtime is 7805.5\n",
      "46 45\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_1.log\n",
      "max accuracy is 0.5510833333333334, runtime is 7255.0\n",
      "12 11\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_10.log\n",
      "max accuracy is 0.5772833333333334, runtime is 827.0\n",
      "15 14\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1.log\n",
      "max accuracy is 0.6366166666666667, runtime is 36511.0\n",
      "10 10\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_10.log\n",
      "max accuracy is 0.5960333333333333, runtime is 3786.0\n",
      "14 13\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_1.log\n",
      "max accuracy is 0.5486666666666666, runtime is 67738.0\n",
      "10 10\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yahoo/all_1000/seed_6/pattern_5/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_10.log\n",
      "max accuracy is 0.5937333333333333, runtime is 7281.5\n",
      "14 13\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_1.log\n",
      "max accuracy is 0.52336, runtime is 6196.5\n",
      "16 15\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_1_10.log\n",
      "max accuracy is 0.56188, runtime is 466.0\n",
      "17 16\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_1.log\n",
      "max accuracy is 0.5923, runtime is 17015.0\n",
      "14 13\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_5_10.log\n",
      "max accuracy is 0.54776, runtime is 1850.0\n",
      "16 16\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_1.log\n",
      "max accuracy is 0.55388, runtime is 20423.0\n",
      "14 14\n",
      "/Users/cdq/Desktop/opensource/FedPrompt/data/log/pacing-11.19/yelp-full/all_1000/seed_6/pattern_0/alpha_0_beta_0_gamma_100/stale_aug_5_conver_0_limit_0_fedpet_64_32_roberta-large_10_10.log\n",
      "max accuracy is 0.53168, runtime is 3361.5\n",
      "16 15\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}     \n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "    \n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Runtime\")\n",
    "    plt.ylabel(\"Accuracy\")\n",
    "    for filename in filenames:\n",
    "\n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        runtime = []\n",
    "        train_runtime = []\n",
    "        infer_runtime = []\n",
    "        time_stamp = 0\n",
    "        train_time_stamp = 0\n",
    "        infer_time_stamp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * 1 \n",
    "                infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * 0.5\n",
    "                \n",
    "                time_stamp = time_stamp + train_time + infer_time # elasped time of all clients / energy consumption\n",
    "                train_time_stamp = train_time + train_time_stamp\n",
    "                infer_time_stamp = infer_time + infer_time_stamp\n",
    "\n",
    "                runtime.append(time_stamp)\n",
    "                train_runtime.append(train_time_stamp)\n",
    "                infer_runtime.append(infer_time_stamp)\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "\n",
    "        df = df.dropna(axis=0, how='any') # any 只要有 nan 就会删掉。 all　是必须全是nan才删除; 0: 行；1：列\n",
    "        if df.empty:\n",
    "            print(f\"Bug: {log_path}\")\n",
    "\n",
    "        this_max_acc = np.max(df[0])\n",
    "        idx = [df[0].to_list().index(x) for x in df[0] if x == this_max_acc][0]\n",
    "        print(log_path)\n",
    "        print(f\"max accuracy is {this_max_acc}, runtime is {runtime[idx]}\")\n",
    "        acc_list[dataset].append(this_max_acc)\n",
    "        runtime_list[dataset].append(runtime[idx])\n",
    "        # df.to_csv(\"/Users/cdq/Desktop/opensource/FedPrompt/data/softlabel/agnews_aug_fedpet_128_32_roberta-large.csv\")\n",
    "        iter = len(df.index)\n",
    "        y_mean = []\n",
    "        for j in range(iter):\n",
    "            y = np.array(df.iloc[j])\n",
    "\n",
    "            y_mean.append(pd.DataFrame(y).dropna().mean())\n",
    "            # plt.scatter(j, y)\n",
    "        print(len(runtime),len(list(map(float, y_mean))))\n",
    "        plt.plot(runtime[:len(y_mean)],y_mean,label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=4)\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=2,fontsize=15)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"b{t}.pdf\"))\n",
    "    t = t+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "c=0\n",
    "for dataset in datasets:\n",
    "    fig = plt.figure()\n",
    "    plt.title(f\"{dataset}\")\n",
    "    plt.xlabel(\"1-Acc\")\n",
    "    plt.ylabel(\"Runtime\")\n",
    "    plt.scatter(1- np.array(acc_list[dataset]), np.array(runtime_list[dataset]),s=150,color=colors[:len(acc_list[dataset])])\n",
    "    for idx in range(len(acc_list[dataset])):\n",
    "        plt.text(1-acc_list[dataset][idx], runtime_list[dataset][idx], labels[idx], fontsize=12)\n",
    "    plt.savefig(os.path.join(output_fig_path, f\"c{c}.pdf\"))\n",
    "    c=c+1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[8, 15, 22, 29, 35, 43, 51, 58, 67, 75, 112, 174, 237, 272, 280, 306]"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train_runtime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time to accuracy  \n",
    "t = 0   \n",
    "acc_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}\n",
    "runtime_list = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}    \n",
    "trial = {\"agnews\": [], \"mnli\": [], \"yahoo\": [], \"yelp-full\": []}    \n",
    "test_round = 5\n",
    "for dataset in datasets:\n",
    "\n",
    "    log_root_path = os.path.join(root_path,f\"{dataset}/all_{all_client_num_in_total_list[dataset]}/seed_{seed}/pattern_{datasets[dataset]}/alpha_{alphas[dataset]}_beta_0_gamma_{gammas[dataset]}\")\n",
    "    \n",
    "    fig = plt.figure()\n",
    "    plt.title(dataset)\n",
    "    plt.xlabel(\"Test round\")\n",
    "    plt.ylabel(\"AUG-E\")\n",
    "    # plt.ylim(-0.1,0.2)\n",
    "    for filename in filenames:\n",
    "\n",
    "        log_path = os.path.join(log_root_path, filename)\n",
    "        if not os.path.exists(log_path):\n",
    "            print(f\"{log_path} not exists\")\n",
    "            continue\n",
    "\n",
    "        iter = 1000\n",
    "        phrase = 'train data'\n",
    "        with open(log_path) as f:\n",
    "            f = f.readlines()\n",
    "        df = pd.DataFrame(data=None, index = range(iter), columns = range(1))\n",
    "        train_delta = []\n",
    "        infer_delta = []\n",
    "        acc_delta = []\n",
    "        acc_tmp = 0\n",
    "\n",
    "        for line in f:\n",
    "            if phrase in line:\n",
    "                line_idx = f.index(line)\n",
    "                \n",
    "                train_info = f[line_idx]\n",
    "                infer_info = f[line_idx + 1]\n",
    "                \n",
    "                # TX2: train, 1s/sample, infer, 0.5s/sample, no comm. because bit fit is parameter efficient.\n",
    "                train_time = sum(list(map(int, re.findall(r'\\d+', train_info.split(\"Gen\")[1])))[1:]) * 1 \n",
    "                infer_time = sum(list(map(int, re.findall(r'\\d+', infer_info.split(\"Gen\")[1])))[1:]) * 0.5\n",
    "\n",
    "                train_delta.append(train_time)\n",
    "                infer_delta.append(infer_time)\n",
    "\n",
    "            if 'aggregated model performance is' in line: \n",
    "                gen = int(re.findall(r'Gen (.+?) ',line)[0])\n",
    "                \n",
    "                acc = float(re.findall(r': ?(\\d+\\.\\d+)',line)[0])\n",
    "                df[0][gen]=acc\n",
    "                acc_delta.append(acc - acc_tmp)\n",
    "                acc_tmp = acc\n",
    "        \n",
    "        \n",
    "        infer_delta = [np.sum(np.array(infer_delta)) / len(infer_delta)] * len(infer_delta) # divide infer time into even time periods\n",
    "        iter = len(df.index)\n",
    "        \n",
    "        # show_iter = 20\n",
    "        show_iter = min(len(np.array(train_delta)), len(np.array(infer_delta)), len(np.array(acc_delta))) # make sure the length of three lists are the same\n",
    "\n",
    "        train_gradient = np.array(acc_delta[:show_iter]) / np.array(train_delta[:show_iter])\n",
    "        infer_gradient = np.array(acc_delta[:show_iter]) / np.array(infer_delta[:show_iter])\n",
    "\n",
    "        curve = 100*np.array(acc_delta)[:show_iter] / (np.array(train_delta[:show_iter]) + np.array(infer_delta[:show_iter]))\n",
    "\n",
    "        flag = 0\n",
    "        curve_average = []\n",
    "        tmp = 0\n",
    "        for i in range(show_iter):\n",
    "            if flag == test_round:\n",
    "                curve_average.append(tmp)\n",
    "                flag = 0\n",
    "                tmp = 0\n",
    "                continue\n",
    "            else:\n",
    "                tmp = tmp + curve[i]\n",
    "                flag = flag + 1\n",
    "        plt.plot(range(len(curve_average)), curve_average, label=labels[filenames.index(filename)], color=colors[filenames.index(filename)], linewidth=1)\n",
    "        # plt.plot(range(len(train_gradient)),train_gradient,label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=1, linestyle='-')\n",
    "        # plt.plot(range(len(train_gradient)),infer_gradient,label=labels[filenames.index(filename)],color=colors[filenames.index(filename)],linewidth=1, linestyle='--')\n",
    "    fig.legend(loc=\"lower right\",bbox_to_anchor=(0.9,0.2),bbox_transform=fig.transFigure,ncol=1,fontsize=10)\n",
    "    fig.savefig(os.path.join(output_fig_path, f\"d{t}.pdf\"))\n",
    "    t = t+1"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/plot_memory_footprint_wyz.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "label_font_conf = {\n",
    "    # \"weight\": \"bold\",\n",
    "    \"size\": \"15\"\n",
    "}\n",
    "bar_confs = {\n",
    "    \"color\": [\"white\", \"white\", \"silver\"],\n",
    "    \"linewidth\": 1,\n",
    "    \"hatch\": [\"\", \"//\", \"\"],\n",
    "    \"edgecolor\": \"black\",\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import sys\n",
    "\n",
    "origin = {'roberta-large': [10.431, 5.817,2.323],\n",
    " 'roberta-base': [4.289, 2.615, 1.011]}\n",
    "label_font_conf = {\n",
    "    # \"weight\": \"bold\",\n",
    "    \"size\": \"15\"\n",
    "}\n",
    "bar_confs = {\n",
    "    \"color\": [\"white\", \"white\", \"silver\"],\n",
    "    \"linewidth\": 1,\n",
    "    \"hatch\": [\"\", \"//\", \"\"],\n",
    "    \"edgecolor\": \"black\",\n",
    "}\n",
    "figure_mosaic = \"\"\"\n",
    "    AAA.BBB\n",
    "    \"\"\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x200 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplot_mosaic(mosaic=figure_mosaic, figsize=(6, 2), dpi=100)\n",
    "bar_width = 0.03\n",
    "\n",
    "x = [0.1, 0.1+bar_width*2, 0.1+bar_width*4]\n",
    "data = origin\n",
    "\n",
    "xlabels = [\"roberta-large\", \"roberta-base\"]\n",
    "xlabels_fig = [\"RoBERTa-large\", \"RoBERTa-base\"]\n",
    "ax = [axes[\"A\"], axes[\"B\"]]\n",
    "\n",
    "for i in range(len(axes)):\n",
    "    ax[i].set_xlabel(xlabels_fig[i], **label_font_conf)\n",
    "    ax[i].set_ylim(0,11)\n",
    "    if i == 0:\n",
    "        ax[i].axhline(y=8,ls=\"--\",c=\"r\")\n",
    "        ax[i].text(x=0.2,y=8.5,s=\"OOM\",va='center', ha='center', fontsize=9, color=\"r\")\n",
    "    ax[i].set_xticks([])\n",
    "    dataset = xlabels[i]  # video name\n",
    "    fps = data[dataset]\n",
    "    ax[i].bar(x, fps, width=bar_width, **bar_confs)\n",
    "\n",
    "    ax[i].grid(axis=\"y\", alpha=0.3)\n",
    "    ax[i].set_xlim(min(x)-bar_width*1.5, max(x)+bar_width*1.5)\n",
    "\n",
    "    # # tag value on the last bar.\n",
    "    # rect = ax[i].patches\n",
    "    # height = rect[-1].get_height()\n",
    "    # absolute_value = round(energy[dataset][-1] * 5 / 100, 1)\n",
    "    # if i == 0:\n",
    "    #     ax[i].text(x[-1]-0.025, height+0.2,absolute_value) \n",
    "    # elif i == 1:\n",
    "    #     ax[i].text(x[-1]-0.025, height+0.5,absolute_value) \n",
    "    # elif i == 2:\n",
    "    #     ax[i].text(x[-1]-0.025, height+0.30,absolute_value) \n",
    "    # elif i == 3:\n",
    "    #     absolute_value = round(energy[dataset][-1] * 5 / 600, 1)\n",
    "    #     ax[i].text(x[-1]-0.025, height+0.04,absolute_value) \n",
    "\n",
    "\n",
    "ax[0].set_ylabel(r\"Peak Memory (G)\", **label_font_conf)\n",
    "# https://matplotlib.org/stable/api/container_api.html#module-matplotlib.container\n",
    "bars = ax[0].containers[0].get_children()\n",
    "# [\"fecls\",\"origin\",\"bitfit\", \"bitfit+filter\", \"bitfit+filter+curriculum\"]\n",
    "labels = [\"FedFSL\", \"FedFSL-BIAS\", \"Ours\"]\n",
    "ax[0].legend(bars, labels, ncol=3, loc=\"lower left\", bbox_to_anchor=(0.1, 1),frameon=False,fontsize=12,columnspacing = 2,handletextpad=0.5)\n",
    "\n",
    "plt.subplots_adjust(wspace=2.5)\n",
    "# plt.show()\n",
    "plt.savefig('/Users/cdq/Desktop/opensource/FedPrompt/figs/cost/wyz-memory.pdf', bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figs/script/tab-bkgnd-observation1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "agnews 67.54605263157895 1.2697368421052624\n",
      "mnli 42.72542027508915 6.250636780438107\n",
      "yahoo 31.008333333333336 2.043333333333333\n",
      "yelp 45.68120610351563 4.368793896484371\n",
      "yelp-uniform 56.97533333333333 2.196149559772487\n"
     ]
    }
   ],
   "source": [
    "pseudo = {\n",
    "    # \"dataset\": [seed-6, seed-42, seed-99]\n",
    "    \"agnews\": [0.6627631578947368, 0.6881578947368421],\n",
    "    \"mnli\": [0.48976057055527256, 0.3647478349465104],\n",
    "    \"yahoo\": [0.28965, 0.3305166666666667],\n",
    "    \"yelp\": [0.4131241220703125, 0.5005],\n",
    "    \"yelp-uniform\": [0.55902, 0.60036, 0.54988],\n",
    "}\n",
    "for dataset in pseudo:\n",
    "    print(dataset, np.mean(pseudo[dataset])*100, np.std(pseudo[dataset])*100)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.11 ('fednlp')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.11"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "7b70465f8729e5d3096f68a9386b4f93afdddeed84afbab797b784e9c714821a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> lazy_git_push.sh <==
git add *
git commit -m "up"
git push


==> test.js <==
function calculateDaysBetweenDates(begin, end) {
